The logarithmic spiral is optimal for shoreline search: a computer-assisted proof

A ship starts at a point of the plane and moves at unit speed; it has to reach an unknown straight line, of which neither the distance nor the direction is known. The competitive ratio of a path is the supremum, over all lines, of the time at which the line is reached divided by its distance. Baeza-Yates, Culberson and Rawlins conjectured that a logarithmic spiral, with ratio $C_{\mathrm{sp}} = 13.8111351794611\ldots$, is optimal. We give a computer-assisted proof. Paths are arbitrary: the distance from the start and the polar angle may both decrease. The proof lifts the set of found directions to the universal cover of the circle, where unfolding the polar angle can only increase it (Kneser-Poulsen on the line); a bookkeeping inequality with a monotone final source then bounds the covered measure by the reward of a three-state relaxed control problem, in which inward motion is an ordinary control and excursions below the guaranteed disk are impulses. An explicit $C^1$ storage function, a tensor cubic B-spline plus a closed-form term, satisfies the dissipation inequalities of that problem at the spiral's level and is tight only at the spiral; this is verified with about $10^6$ boxes of Arb ball arithmetic, an exact jet and an interval Hessian at the spiral.

==> anc/README.md <==
# Ancillary files

Everything needed to rerun the computer-assisted part of *The logarithmic spiral is optimal for
shoreline search* and to rebuild its figures. The `\file{...}` paths printed in the paper are paths
inside this directory.

    README.md                     this file
    pyproject.toml, uv.lock       the Python environment, pinned
    reproduce-certificate.sh      fit -> freeze -> verify twice, from nothing
    scripts/                      the two verifiers, the fit, the tests, the checks
    output/                       the certified table and the manifests of every run
    lean/                         the eight Lean 4 modules, toolchain and mathlib pinned
    paper/figures/make_figures.py rebuilds the figures from the certificate
    proof-explained.pdf           companion: every step explained, 16 pages

`output/lifted-three-state-certificate-projected-2026-09-19.json` is **the certified table**
(sha256 `99c016ec...4ccac6`), the object Theorem 9.2 is about. It is
`lifted-three-state-certificate-2026-09-19.json`, the output of the fit, after the three exact
projections that both verifiers apply; on the projected table those projections are no-ops.

## Verify the certificate

    uv sync                                   # numpy, scipy, python-flint, matplotlib
    uv run python scripts/check_spiral_constants_box.py
    uv run python scripts/verify_lifted_three_state_certificate_2026_09_18.py --workers 8 \
        --precision-bits 128 \
        --certificate output/lifted-three-state-certificate-projected-2026-09-19.json \
        --out /tmp/first.json                                                    # ~90 s
    uv run python scripts/audit_lifted_three_state_second_verifier_2026_09_19.py --workers 10 \
        --certificate output/lifted-three-state-certificate-projected-2026-09-19.json \
        --out /tmp/second.json                                                   # ~60 s

The second verifier shares no code with the first: its own constants, spline pieces by exact
interpolation of Cox–de Boor values, automatic differentiation instead of hand-derived gradients,
its own treatment of `beta = 0`, of the exclusion box `N` and of short dives. Box counts and least
bounds should match Table 1 of the paper; the manifests of the recorded runs are in `output/`, at
96, 128 and 192 bits.

    uv run python scripts/check_verifier_domain_2026_09_20.py     # the covers tile the state space
    uv run python scripts/check_lifted_front_boundaries_2026_09_19.py   # front regressions

## Reproduce the certificate itself

    WORKERS=10 ./reproduce-certificate.sh

runs the whole chain from nothing: the cone program with the exact covers as separation oracle, the
freezing of the projected table, and both verifiers. About 75 minutes on a laptop. It produces a
*different* spline with the same optimal margin, which both verifiers accept — the theorem needs one
valid `V`, any one. The fit is floating point and proves nothing by itself; only the verifiers do.

## The tests (floating point, not part of the proof)

    uv run python scripts/audit_lifted_reduction_bruteforce_2026_09_19.py --workers 10   # ~7 min
    uv run python scripts/check_lifted_three_state_dissipation_2026_09_19.py             # ~1 min

The first recomputes every quantity of Theorem 5.2 and Theorem 7.1 from the geometry of 73
polygonal paths with 101 dives; Appendix D reports it. Recorded output:
`output/lifted-reduction-bruteforce-audit-2026-09-20.json`.

## Lean

    cd lean && lake exe cache get && lake build

Toolchain and mathlib revision are pinned in `lean/lean-toolchain` and `lean/lake-manifest.json`.
The eight modules build without `sorry`; the only axioms are `propext`, `Classical.choice` and
`Quot.sound`. To replay the compiled modules through the kernel:

    bash scripts/check-lean-kernel-replay.sh

Recorded output: `output/lean-kernel-replay-2026-09-21.txt`. `Shore.lean` is imports only, so
`leanchecker Shore` on its own replays nothing — the script names the eight modules explicitly.

## Figures

    uv run python paper/figures/make_figures.py


==> anc/lean/Shore.lean <==
import Shore.KneserPoulsenLine
import Shore.AngularUnfolding
import Shore.LiftedCoverage
import Shore.MonotoneSelector
import Shore.LiftedBookkeeping
import Shore.LiftedHeading
import Shore.PolygonalReduction
import Shore.RunningMaxFront


==> anc/lean/Shore/AngularUnfolding.lean <==
import Shore.KneserPoulsenLine

/-! Angular unfolding of a search path, finite-source version.

Let `θ` be any lift of the polar angle along a path (it may jump when the path passes
through the origin) and let `Θ` be its variation function, `Θ(t) = Var(θ; [a, t])`
(Mathlib's `variationOnFromTo`).  Replacing `θ` by `Θ` keeps the radius, the speed and the
clock, makes the lifted angle monotone, and is an *expansion*:
`|θ(x) - θ(y)| ≤ |Θ(x) - Θ(y)|`.  By Kneser--Poulsen on the line the Lebesgue measure of
the union of finitely many lifted normal caps `[θ(t_i) - r_i, θ(t_i) + r_i]` does not
decrease.  For a polygonal path the sources that matter are its vertices and the current
point, so the finite version is all that the analysis note uses. -/

open MeasureTheory Set

namespace Shore

/-- The variation function of `θ` expands lifted angular distances. -/
theorem unfolding_is_expansion {θ : ℝ → ℝ} {s : Set ℝ} (hθ : LocallyBoundedVariationOn θ s)
    {a x y : ℝ} (ha : a ∈ s) (hx : x ∈ s) (hy : y ∈ s) :
    |θ x - θ y| ≤ |variationOnFromTo θ s a x - variationOnFromTo θ s a y| := by
  -- reduce to `x ≤ y`
  wlog hxy : x ≤ y generalizing x y
  · have := this hy hx (le_of_not_ge hxy)
    rwa [abs_sub_comm (θ x), abs_sub_comm (variationOnFromTo θ s a x)]
  have hadd : variationOnFromTo θ s a x + variationOnFromTo θ s x y = variationOnFromTo θ s a y :=
    variationOnFromTo.add hθ ha hx hy
  have hxy_eq : variationOnFromTo θ s x y = (eVariationOn θ (s ∩ Icc x y)).toReal :=
    variationOnFromTo.eq_of_le θ s hxy
  have hfin : eVariationOn θ (s ∩ Icc x y) ≠ ⊤ := hθ x y hx hy
  have hmemx : x ∈ s ∩ Icc x y := ⟨hx, le_refl x, hxy⟩
  have hmemy : y ∈ s ∩ Icc x y := ⟨hy, hxy, le_refl y⟩
  have hedist : edist (θ x) (θ y) ≤ eVariationOn θ (s ∩ Icc x y) :=
    eVariationOn.edist_le θ hmemx hmemy
  have hdist : dist (θ x) (θ y) ≤ (eVariationOn θ (s ∩ Icc x y)).toReal := by
    rw [edist_dist] at hedist
    exact (ENNReal.ofReal_le_iff_le_toReal hfin).mp hedist
  rw [Real.dist_eq] at hdist
  have hnonneg : 0 ≤ variationOnFromTo θ s x y := variationOnFromTo.nonneg_of_le θ s hxy
  have : variationOnFromTo θ s a x - variationOnFromTo θ s a y = -variationOnFromTo θ s x y := by
    linarith
  rw [this, abs_neg, abs_of_nonneg hnonneg, hxy_eq]
  exact hdist

/-- **Universal angularization, finite-source form.**  Unfolding the lifted angle does not
decrease the Lebesgue measure of the union of the lifted caps of finitely many sources. -/
theorem unfolded_caps_volume {θ : ℝ → ℝ} {s : Set ℝ} (hθ : LocallyBoundedVariationOn θ s)
    {a : ℝ} (ha : a ∈ s) {ι : Type*} [Fintype ι] (t : ι → ℝ) (ht : ∀ i, t i ∈ s) (r : ι → ℝ) :
    volume (⋃ i, Icc (θ (t i) - r i) (θ (t i) + r i)) ≤
      volume (⋃ i, Icc (variationOnFromTo θ s a (t i) - r i)
        (variationOnFromTo θ s a (t i) + r i)) :=
  kneser_poulsen_line (fun i => θ (t i)) (fun i => variationOnFromTo θ s a (t i)) r
    fun i j => unfolding_is_expansion hθ ha (ht i) (ht j)

/-- A point of a segment never beats both endpoints in any direction: the support function of
a segment is the maximum over its endpoints.  Hence the interior of a completed edge of a
polygonal path is never needed as a source. -/
theorem segment_support_le_max {u v lam : ℝ} (h0 : 0 ≤ lam) (h1 : lam ≤ 1) :
    lam * u + (1 - lam) * v ≤ max u v := by
  have hu : u ≤ max u v := le_max_left _ _
  have hv : v ≤ max u v := le_max_right _ _
  nlinarith

end Shore


==> anc/lean/Shore/KneserPoulsenLine.lean <==
import Mathlib

/-! The Kneser--Poulsen inequality on the line, for finitely many closed intervals with
arbitrary radii: if the centres are moved so that no pairwise distance decreases, the
Lebesgue measure of the union does not decrease.

This is the one-dimensional case of the Kneser--Poulsen conjecture (Poulsen 1954,
Kneser 1955; the planar case is Bezdek--Connelly, J. reine angew. Math. 553 (2002)).
The proof is elementary: split the *new* union at a gap, and when there is no gap
compare both unions with the length `max_{i,j} (|x_i - x_j| + r_i + r_j)` of the hull.

It is used in `paper/nonmonotone-radius-analysis-2026-09-18.md` for the angular
unfolding of a polygonal search path: lifted normal caps are intervals on the angular
line, unfolding does not decrease pairwise lifted distances, and the radii (cap
half-widths) are unchanged.  Radii need not be nonnegative here: an empty interval
contributes nothing. -/

open MeasureTheory Set

namespace Shore

/-- The union of finitely many intervals lies in the hull `[min (x - r), max (x + r)]`. -/
theorem biUnion_Icc_subset_hull {ι : Type*} (x r : ι → ℝ) (S : Finset ι) (hne : S.Nonempty) :
    (⋃ i ∈ S, Icc (x i - r i) (x i + r i)) ⊆
      Icc (S.inf' hne fun i => x i - r i) (S.sup' hne fun i => x i + r i) := by
  intro y hy
  simp only [mem_iUnion, mem_Icc] at hy
  obtain ⟨i, hi, h1, h2⟩ := hy
  exact ⟨le_trans (Finset.inf'_le (fun i => x i - r i) hi) h1,
    le_trans h2 (Finset.le_sup' (fun i => x i + r i) hi)⟩

/-- The length of the hull is monotone under an expansion of the centres. -/
theorem hull_length_mono {ι : Type*} (p q r : ι → ℝ)
    (h : ∀ i j, |p i - p j| ≤ |q i - q j|) (S : Finset ι) (hne : S.Nonempty) :
    (S.sup' hne fun i => p i + r i) - (S.inf' hne fun i => p i - r i) ≤
      (S.sup' hne fun i => q i + r i) - (S.inf' hne fun i => q i - r i) := by
  obtain ⟨i₀, hi₀, hlo⟩ := Finset.exists_mem_eq_inf' hne (fun i => p i - r i)
  obtain ⟨j₀, hj₀, hhi⟩ := Finset.exists_mem_eq_sup' hne (fun i => p i + r i)
  rw [hlo, hhi]
  have hq1 : q i₀ + r i₀ ≤ S.sup' hne fun i => q i + r i :=
    Finset.le_sup' (fun i => q i + r i) hi₀
  have hq2 : q j₀ + r j₀ ≤ S.sup' hne fun i => q i + r i :=
    Finset.le_sup' (fun i => q i + r i) hj₀
  have hq3 : (S.inf' hne fun i => q i - r i) ≤ q i₀ - r i₀ :=
    Finset.inf'_le (fun i => q i - r i) hi₀
  have hq4 : (S.inf' hne fun i => q i - r i) ≤ q j₀ - r j₀ :=
    Finset.inf'_le (fun i => q i - r i) hj₀
  have hexp := h j₀ i₀
  have hp : p j₀ - p i₀ ≤ |p j₀ - p i₀| := le_abs_self _
  rcases abs_cases (q j₀ - q i₀) with ⟨habs, _⟩ | ⟨habs, _⟩ <;> rw [habs] at hexp <;> linarith

/-- **Kneser--Poulsen on the line**, finite-set version. -/
theorem kneser_poulsen_line_finset {ι : Type*} [DecidableEq ι] (p q r : ι → ℝ)
    (h : ∀ i j, |p i - p j| ≤ |q i - q j|) (S : Finset ι) :
    volume (⋃ i ∈ S, Icc (p i - r i) (p i + r i)) ≤
      volume (⋃ i ∈ S, Icc (q i - r i) (q i + r i)) := by
  induction S using Finset.strongInduction with
  | H S ih =>
    rcases S.eq_empty_or_nonempty with rfl | hne
    · simp
    · by_cases hconn : Icc (S.inf' hne fun i => q i - r i) (S.sup' hne fun i => q i + r i) ⊆
          ⋃ i ∈ S, Icc (q i - r i) (q i + r i)
      · -- no gap: both unions are compared with the hull length
        calc volume (⋃ i ∈ S, Icc (p i - r i) (p i + r i))
            ≤ volume (Icc (S.inf' hne fun i => p i - r i) (S.sup' hne fun i => p i + r i)) :=
              measure_mono (biUnion_Icc_subset_hull p r S hne)
          _ = ENNReal.ofReal ((S.sup' hne fun i => p i + r i) - (S.inf' hne fun i => p i - r i)) :=
              Real.volume_Icc
          _ ≤ ENNReal.ofReal ((S.sup' hne fun i => q i + r i) - (S.inf' hne fun i => q i - r i)) :=
              ENNReal.ofReal_le_ofReal (hull_length_mono p q r h S hne)
          _ = volume (Icc (S.inf' hne fun i => q i - r i) (S.sup' hne fun i => q i + r i)) :=
              Real.volume_Icc.symm
          _ ≤ volume (⋃ i ∈ S, Icc (q i - r i) (q i + r i)) := measure_mono hconn
      · -- a gap at `x`: split the index set and use the induction hypothesis twice
        obtain ⟨x, hx, hxA⟩ := Set.not_subset.mp hconn
        have hxA' : ∀ i ∈ S, ¬ (q i - r i ≤ x ∧ x ≤ q i + r i) := by
          intro i hi hcontra
          exact hxA (mem_iUnion₂.mpr ⟨i, hi, hcontra⟩)
        obtain ⟨i₁, hi₁, hlo⟩ := Finset.exists_mem_eq_inf' hne (fun i => q i - r i)
        obtain ⟨j₁, hj₁, hhi⟩ := Finset.exists_mem_eq_sup' hne (fun i => q i + r i)
        set S₁ := S.filter (fun i => q i + r i < x) with hS₁
        set S₂ := S.filter (fun i => ¬ (q i + r i < x)) with hS₂
        have hi₁S₁ : i₁ ∈ S₁ := by
          rw [hS₁, Finset.mem_filter]
          refine ⟨hi₁, ?_⟩
          by_contra hcon
          exact hxA' i₁ hi₁ ⟨by rw [← hlo]; exact hx.1, not_lt.mp hcon⟩
        have hj₁S₁ : j₁ ∉ S₁ := by
          rw [hS₁, Finset.mem_filter]
          rintro ⟨_, hlt⟩
          have : x ≤ q j₁ + r j₁ := by rw [← hhi]; exact hx.2
          linarith
        have hS₁sub : S₁ ⊂ S := by
          refine Finset.ssubset_iff_subset_ne.mpr ⟨Finset.filter_subset _ _, ?_⟩
          intro heq
          exact hj₁S₁ (heq ▸ hj₁)
        have hS₂sub : S₂ ⊂ S := by
          refine Finset.ssubset_iff_subset_ne.mpr ⟨Finset.filter_subset _ _, ?_⟩
          intro heq
          have : i₁ ∈ S₂ := heq ▸ hi₁
          rw [hS₂, Finset.mem_filter] at this
          exact this.2 (Finset.mem_filter.mp hi₁S₁).2
        have hunion : S₁ ∪ S₂ = S := Finset.filter_union_filter_not_eq _ S
        have hsplit : ∀ f : ι → Set ℝ, (⋃ i ∈ S, f i) = (⋃ i ∈ S₁, f i) ∪ ⋃ i ∈ S₂, f i := by
          intro f
          rw [← Finset.set_biUnion_union, hunion]
        -- the two new unions are separated by `x`
        have hleft : (⋃ i ∈ S₁, Icc (q i - r i) (q i + r i)) ⊆ Iio x := by
          intro y hy
          simp only [mem_iUnion, mem_Icc] at hy
          obtain ⟨i, hi, _, h2⟩ := hy
          exact lt_of_le_of_lt h2 (Finset.mem_filter.mp hi).2
        have hright : (⋃ i ∈ S₂, Icc (q i - r i) (q i + r i)) ⊆ Ioi x := by
          intro y hy
          simp only [mem_iUnion, mem_Icc] at hy
          obtain ⟨i, hi, h1, _⟩ := hy
          have hmem := Finset.mem_filter.mp hi
          have hnot := hxA' i hmem.1
          have hge : x ≤ q i + r i := not_lt.mp hmem.2
          have : x < q i - r i := by
            by_contra hcon
            exact hnot ⟨not_lt.mp hcon, hge⟩
          exact lt_of_lt_of_le this h1
        have hdisj : Disjoint (⋃ i ∈ S₁, Icc (q i - r i) (q i + r i))
            (⋃ i ∈ S₂, Icc (q i - r i) (q i + r i)) :=
          Set.disjoint_of_subset hleft hright (Set.disjoint_left.mpr fun y hy1 hy2 =>
            lt_irrefl x (lt_trans (mem_Ioi.mp hy2) (mem_Iio.mp hy1)))
        have hmeas : MeasurableSet (⋃ i ∈ S₂, Icc (q i - r i) (q i + r i)) :=
          Finset.measurableSet_biUnion _ fun i _ => measurableSet_Icc
        calc volume (⋃ i ∈ S, Icc (p i - r i) (p i + r i))
            = volume ((⋃ i ∈ S₁, Icc (p i - r i) (p i + r i)) ∪
                ⋃ i ∈ S₂, Icc (p i - r i) (p i + r i)) := by rw [hsplit]
          _ ≤ volume (⋃ i ∈ S₁, Icc (p i - r i) (p i + r i)) +
                volume (⋃ i ∈ S₂, Icc (p i - r i) (p i + r i)) := measure_union_le _ _
          _ ≤ volume (⋃ i ∈ S₁, Icc (q i - r i) (q i + r i)) +
                volume (⋃ i ∈ S₂, Icc (q i - r i) (q i + r i)) :=
              add_le_add (ih S₁ hS₁sub) (ih S₂ hS₂sub)
          _ = volume ((⋃ i ∈ S₁, Icc (q i - r i) (q i + r i)) ∪
                ⋃ i ∈ S₂, Icc (q i - r i) (q i + r i)) := (measure_union hdisj hmeas).symm
          _ = volume (⋃ i ∈ S, Icc (q i - r i) (q i + r i)) := by rw [← hsplit]

/-- **Kneser--Poulsen on the line** for a finite index type. -/
theorem kneser_poulsen_line {ι : Type*} [Fintype ι] (p q r : ι → ℝ)
    (h : ∀ i j, |p i - p j| ≤ |q i - q j|) :
    volume (⋃ i, Icc (p i - r i) (p i + r i)) ≤ volume (⋃ i, Icc (q i - r i) (q i + r i)) := by
  classical
  simpa using kneser_poulsen_line_finset p q r h Finset.univ

/-- Coverage form used for lifted caps: if the old union has measure at least `2π`
(because its projection covers the circle) then so has the unfolded union. -/
theorem lifted_cover_of_expansion {ι : Type*} [Fintype ι] (p q r : ι → ℝ)
    (h : ∀ i j, |p i - p j| ≤ |q i - q j|) {c : ENNReal}
    (hc : c ≤ volume (⋃ i, Icc (p i - r i) (p i + r i))) :
    c ≤ volume (⋃ i, Icc (q i - r i) (q i + r i)) :=
  le_trans hc (kneser_poulsen_line p q r h)

end Shore


==> anc/lean/Shore/LiftedBookkeeping.lean <==
import Mathlib

/-! Scalar and measure lemmas behind the finalisation-front bookkeeping, the strictness
step and the dive (teleport) cost of `paper/nonmonotone-radius-analysis-2026-09-18.md`.

Formalized:
* the per-direction bound: a set of covered query times inside `[τ_first, τ_end]` has
  measure at most `(τ_end - τ_σ)₊ + (τ_σ - τ_first)₊` for every intermediate time `τ_σ`;
* widening: enlarging every radius of a finite family of intervals by `δ ≥ 0` increases
  the measure of the union by at least `2 δ` (the two outermost ends move outwards);
* the lower bound `1 / sqrt (exp (2 s) - 1) ≥ m / sqrt (1 - m ^ 2)` for the derivative of the
  cap half-width `h(s) = arccos (exp (-s))` on `0 < s ≤ log (1/m)`;
* the dive cost: `x ↦ (x - 1) - m sqrt (1 + x^2 - 2 x cos D)` increases with slope at least
  `1 - m`, so the clock ratio of any dive is at least the root of this function;
* the cap half-width gain `h(s + λ) - h(s) ≥ λ m / sqrt (1 - m^2)` by the mean value theorem.

Not formalized: Tonelli and the change of variables in the bookkeeping, and the cone
geodesic argument which identifies the chord as the fastest dive. -/

open MeasureTheory Set Real

namespace Shore

/-- Positive parts are subadditive along an intermediate time. -/
theorem posPart_split (τf τσ τe : ℝ) :
    max (τe - τf) 0 ≤ max (τe - τσ) 0 + max (τσ - τf) 0 := by
  rcases le_total (τe - τf) 0 with h | h
  · rw [max_eq_right h]
    exact add_nonneg (le_max_right _ _) (le_max_right _ _)
  · rw [max_eq_left h]
    have h1 : τe - τσ ≤ max (τe - τσ) 0 := le_max_left _ _
    have h2 : τσ - τf ≤ max (τσ - τf) 0 := le_max_left _ _
    linarith

/-- Per-direction bookkeeping: covered times between the first coverage and the expiry of
the final envelope. -/
theorem covered_time_le {A : Set ℝ} {τf τσ τe : ℝ} (hA : A ⊆ Icc τf τe) :
    volume A ≤ ENNReal.ofReal (max (τe - τσ) 0 + max (τσ - τf) 0) := by
  calc volume A ≤ volume (Icc τf τe) := measure_mono hA
    _ = ENNReal.ofReal (τe - τf) := Real.volume_Icc
    _ ≤ ENNReal.ofReal (max (τe - τσ) 0 + max (τσ - τf) 0) :=
        ENNReal.ofReal_le_ofReal (le_trans (le_max_left _ _) (posPart_split τf τσ τe))

/-- Widening every interval of a finite family by `δ` gains at least `2 δ` of measure. -/
theorem union_widen {ι : Type*} (x r : ι → ℝ) (S : Finset ι) (hne : S.Nonempty)
    (hr : ∀ i ∈ S, 0 ≤ r i) {δ : ℝ} (hδ : 0 ≤ δ) :
    volume (⋃ i ∈ S, Icc (x i - r i) (x i + r i)) + ENNReal.ofReal (2 * δ) ≤
      volume (⋃ i ∈ S, Icc (x i - (r i + δ)) (x i + (r i + δ))) := by
  obtain ⟨i₀, hi₀, hlo⟩ := Finset.exists_mem_eq_inf' hne (fun i => x i - r i)
  obtain ⟨j₀, hj₀, hhi⟩ := Finset.exists_mem_eq_sup' hne (fun i => x i + r i)
  set lo := S.inf' hne fun i => x i - r i with hlo_def
  set hi := S.sup' hne fun i => x i + r i with hhi_def
  set U := ⋃ i ∈ S, Icc (x i - r i) (x i + r i) with hU
  set U' := ⋃ i ∈ S, Icc (x i - (r i + δ)) (x i + (r i + δ)) with hU'
  have hUsub : U ⊆ Icc lo hi := by
    intro y hy
    simp only [hU, mem_iUnion, mem_Icc] at hy
    obtain ⟨i, hi', h1, h2⟩ := hy
    exact ⟨le_trans (Finset.inf'_le (fun i => x i - r i) hi') h1,
      le_trans h2 (Finset.le_sup' (fun i => x i + r i) hi')⟩
  have hUU' : U ⊆ U' := by
    intro y hy
    simp only [hU, hU', mem_iUnion, mem_Icc] at hy ⊢
    obtain ⟨i, hi', h1, h2⟩ := hy
    exact ⟨i, hi', by linarith, by linarith⟩
  have hL : Ico (lo - δ) lo ⊆ U' := by
    intro y hy
    simp only [hU', mem_iUnion, mem_Icc]
    have hri := hr i₀ hi₀
    exact ⟨i₀, hi₀, by rw [hlo] at hy; linarith [hy.1], by rw [hlo] at hy; linarith [hy.2]⟩
  have hR : Ioc hi (hi + δ) ⊆ U' := by
    intro y hy
    simp only [hU', mem_iUnion, mem_Icc]
    have hrj := hr j₀ hj₀
    exact ⟨j₀, hj₀, by rw [hhi] at hy; linarith [hy.1], by rw [hhi] at hy; linarith [hy.2]⟩
  have hUm : MeasurableSet U := Finset.measurableSet_biUnion _ fun i _ => measurableSet_Icc
  have hd1 : Disjoint (Ico (lo - δ) lo) U :=
    Set.disjoint_left.mpr fun y hy1 hy2 => not_lt.mpr (hUsub hy2).1 hy1.2
  have hd2 : Disjoint (Ico (lo - δ) lo ∪ U) (Ioc hi (hi + δ)) := by
    refine Set.disjoint_left.mpr fun y hy1 hy2 => ?_
    have hlohi : lo ≤ hi := by
      have h1 : lo ≤ x i₀ - r i₀ := Finset.inf'_le (fun i => x i - r i) hi₀
      have h2 : x i₀ + r i₀ ≤ hi := Finset.le_sup' (fun i => x i + r i) hi₀
      have := hr i₀ hi₀
      linarith
    rcases hy1 with h | h
    · linarith [h.2, hy2.1]
    · linarith [(hUsub h).2, hy2.1]
  have hsub : (Ico (lo - δ) lo ∪ U) ∪ Ioc hi (hi + δ) ⊆ U' :=
    union_subset (union_subset hL hUU') hR
  calc volume U + ENNReal.ofReal (2 * δ)
      = (volume (Ico (lo - δ) lo) + volume U) + volume (Ioc hi (hi + δ)) := by
        rw [Real.volume_Ico, Real.volume_Ioc]
        have e1 : lo - (lo - δ) = δ := by ring
        have e2 : hi + δ - hi = δ := by ring
        rw [e1, e2, two_mul, ENNReal.ofReal_add hδ hδ]
        ring
    _ = volume (Ico (lo - δ) lo ∪ U) + volume (Ioc hi (hi + δ)) := by
        rw [measure_union hd1 hUm]
    _ = volume ((Ico (lo - δ) lo ∪ U) ∪ Ioc hi (hi + δ)) :=
        (measure_union hd2 measurableSet_Ioc).symm
    _ ≤ volume U' := measure_mono hsub

/-- Lower bound for the derivative of the cap half-width on the live range of lags. -/
theorem cap_halfwidth_deriv_lower {m s : ℝ} (hm0 : 0 < m) (hm1 : m < 1) (hs0 : 0 < s)
    (hs : s ≤ Real.log (1 / m)) :
    m / Real.sqrt (1 - m ^ 2) ≤ 1 / Real.sqrt (Real.exp (2 * s) - 1) := by
  have hexp : Real.exp (2 * s) ≤ 1 / m ^ 2 := by
    have h2 : 2 * s ≤ Real.log (1 / m ^ 2) := by
      have : Real.log (1 / m ^ 2) = 2 * Real.log (1 / m) := by
        rw [one_div, one_div, ← inv_pow, Real.log_pow]; push_cast; ring
      rw [this]; linarith
    calc Real.exp (2 * s) ≤ Real.exp (Real.log (1 / m ^ 2)) := Real.exp_le_exp.mpr h2
      _ = 1 / m ^ 2 := Real.exp_log (by positivity)
  have hgt : 0 < Real.exp (2 * s) - 1 := by
    have : 1 < Real.exp (2 * s) := Real.one_lt_exp_iff.mpr (by linarith)
    linarith
  have hden : 0 < 1 - m ^ 2 := by nlinarith
  have hsq : Real.sqrt (Real.exp (2 * s) - 1) ≤ Real.sqrt (1 - m ^ 2) / m := by
    rw [le_div_iff₀ hm0]
    have hle : (Real.exp (2 * s) - 1) * m ^ 2 ≤ 1 - m ^ 2 := by
      have := mul_le_mul_of_nonneg_right hexp (sq_nonneg m)
      have hm2 : 1 / m ^ 2 * m ^ 2 = 1 := by field_simp
      nlinarith
    calc Real.sqrt (Real.exp (2 * s) - 1) * m
        = Real.sqrt ((Real.exp (2 * s) - 1) * m ^ 2) := by
          rw [Real.sqrt_mul hgt.le, Real.sqrt_sq hm0.le]
      _ ≤ Real.sqrt (1 - m ^ 2) := Real.sqrt_le_sqrt hle
  have hpos1 : 0 < Real.sqrt (Real.exp (2 * s) - 1) := Real.sqrt_pos.mpr hgt
  have hpos2 : 0 < Real.sqrt (1 - m ^ 2) := Real.sqrt_pos.mpr hden
  rw [div_le_div_iff₀ hpos2 hpos1]
  have := (le_div_iff₀ hm0).mp hsq
  linarith

/-- The distance from `(x, 0)` to the unit vector at angle `D` is 1-Lipschitz in `x`. -/
theorem chord_lipschitz {c x y : ℝ} (hc : c ^ 2 ≤ 1) (hxy : x ≤ y) :
    Real.sqrt (1 + y ^ 2 - 2 * y * c) ≤ Real.sqrt (1 + x ^ 2 - 2 * x * c) + (y - x) := by
  have hx : 0 ≤ 1 + x ^ 2 - 2 * x * c := by nlinarith [sq_nonneg (x - c)]
  have hsx : 0 ≤ Real.sqrt (1 + x ^ 2 - 2 * x * c) := Real.sqrt_nonneg _
  have hge : x - c ≤ Real.sqrt (1 + x ^ 2 - 2 * x * c) := by
    apply Real.le_sqrt_of_sq_le
    nlinarith
  apply Real.sqrt_le_iff.mpr
  refine ⟨by linarith, ?_⟩
  have hsq : Real.sqrt (1 + x ^ 2 - 2 * x * c) ^ 2 = 1 + x ^ 2 - 2 * x * c := Real.sq_sqrt hx
  nlinarith [mul_nonneg (sub_nonneg.mpr hxy) (sub_nonneg.mpr hge)]

/-- The dive constraint function increases with slope at least `1 - m`. -/
theorem dive_gap_mono {m c x y : ℝ} (hm0 : 0 ≤ m) (hc : c ^ 2 ≤ 1) (hxy : x ≤ y) :
    ((x - 1) - m * Real.sqrt (1 + x ^ 2 - 2 * x * c)) + (1 - m) * (y - x) ≤
      (y - 1) - m * Real.sqrt (1 + y ^ 2 - 2 * y * c) := by
  have h := chord_lipschitz hc hxy
  nlinarith [mul_le_mul_of_nonneg_left h hm0]

/-- Any dive whose clock ratio `x` satisfies "time at least distance" takes at least as long
as the chord: `x₀ ≤ x` for the root `x₀` of the constraint function. -/
theorem dive_ratio_ge_root {m c x₀ x : ℝ} (hm0 : 0 ≤ m) (hm1 : m < 1) (hc : c ^ 2 ≤ 1)
    (hroot : (x₀ - 1) - m * Real.sqrt (1 + x₀ ^ 2 - 2 * x₀ * c) = 0)
    (hx : 0 ≤ (x - 1) - m * Real.sqrt (1 + x ^ 2 - 2 * x * c)) : x₀ ≤ x := by
  by_contra hcon
  have hlt : x < x₀ := not_le.mp hcon
  have h := dive_gap_mono hm0 hc hlt.le
  have : 0 < (1 - m) * (x₀ - x) := mul_pos (by linarith) (by linarith)
  linarith

/-- Widening with radii that grow by at least `δ`. -/
theorem union_widen_of_le {ι : Type*} (x r r' : ι → ℝ) (S : Finset ι) (hne : S.Nonempty)
    (hr : ∀ i ∈ S, 0 ≤ r i) {δ : ℝ} (hδ : 0 ≤ δ) (hr' : ∀ i ∈ S, r i + δ ≤ r' i) :
    volume (⋃ i ∈ S, Icc (x i - r i) (x i + r i)) + ENNReal.ofReal (2 * δ) ≤
      volume (⋃ i ∈ S, Icc (x i - r' i) (x i + r' i)) := by
  refine le_trans (union_widen x r S hne hr hδ) (measure_mono ?_)
  intro y hy
  simp only [mem_iUnion, mem_Icc] at hy ⊢
  obtain ⟨i, hi, h1, h2⟩ := hy
  have := hr' i hi
  exact ⟨i, hi, by linarith, by linarith⟩

/-- The cap half-width `h(s) = arccos (exp (-s))` gains at least `λ m / sqrt (1 - m^2)` when the
lag grows by `λ` inside the live range `[0, log (1/m)]`.  This is the quantitative step of the
strictness argument: lowering the query level widens every live cap. -/
theorem cap_halfwidth_gain {m s lam : ℝ} (hm0 : 0 < m) (hm1 : m < 1) (hs : 0 ≤ s)
    (hlam : 0 ≤ lam) (hsl : s + lam ≤ Real.log (1 / m)) :
    lam * (m / Real.sqrt (1 - m ^ 2)) ≤
      Real.arccos (Real.exp (-(s + lam))) - Real.arccos (Real.exp (-s)) := by
  set κ := m / Real.sqrt (1 - m ^ 2) with hκ
  set L := Real.log (1 / m) with hL
  have hden : 0 < 1 - m ^ 2 := by nlinarith
  have hsqrt : 0 < Real.sqrt (1 - m ^ 2) := Real.sqrt_pos.mpr hden
  have hκ0 : 0 ≤ κ := div_nonneg hm0.le hsqrt.le
  have hκsq : κ ^ 2 * (1 - m ^ 2) = m ^ 2 := by
    rw [hκ, div_pow, Real.sq_sqrt hden.le]; field_simp
  let g : ℝ → ℝ := fun u => Real.arccos (Real.exp (-u)) - κ * u
  have hcont : ContinuousOn g (Icc 0 L) := by
    apply Continuous.continuousOn
    exact (Real.continuous_arccos.comp (Real.continuous_exp.comp continuous_neg)).sub
      (continuous_const.mul continuous_id)
  have hderiv : ∀ u ∈ interior (Icc 0 L), HasDerivAt g
      (-(1 / Real.sqrt (1 - Real.exp (-u) ^ 2)) * (Real.exp (-u) * (-1)) - κ) u := by
    intro u hu
    rw [interior_Icc] at hu
    have hlt1 : Real.exp (-u) < 1 := by
      rw [Real.exp_lt_one_iff]; linarith [hu.1]
    have h1 : Real.exp (-u) ≠ -1 := by
      have := Real.exp_pos (-u); linarith
    have h2 : Real.exp (-u) ≠ 1 := ne_of_lt hlt1
    have hinner : HasDerivAt (fun u : ℝ => Real.exp (-u)) (Real.exp (-u) * (-1)) u :=
      (Real.hasDerivAt_exp (-u)).comp u (hasDerivAt_neg u)
    have harc := (Real.hasDerivAt_arccos h1 h2).comp u hinner
    have hlin : HasDerivAt (fun u : ℝ => κ * u) κ u := by
      simpa using (hasDerivAt_id u).const_mul κ
    exact harc.sub hlin
  have hmono : MonotoneOn g (Icc 0 L) := by
    apply monotoneOn_of_deriv_nonneg (convex_Icc 0 L) hcont
    · intro u hu
      exact (hderiv u hu).differentiableAt.differentiableWithinAt
    · intro u hu
      rw [(hderiv u hu).deriv]
      rw [interior_Icc] at hu
      set w := Real.exp (-u) with hw
      have hw0 : 0 < w := Real.exp_pos _
      have hw1 : w < 1 := by
        rw [hw, Real.exp_lt_one_iff]; linarith [hu.1]
      have hwm : m ≤ w := by
        have hge : -L ≤ -u := by linarith [hu.2]
        have hexp : Real.exp (-L) ≤ Real.exp (-u) := Real.exp_le_exp.mpr hge
        have hexpL : Real.exp (-L) = m := by
          rw [hL, Real.exp_neg, Real.exp_log (by positivity)]; field_simp
        rw [hexpL] at hexp
        exact hexp
      have hone : 0 < 1 - w ^ 2 := by nlinarith
      have hsq : 0 < Real.sqrt (1 - w ^ 2) := Real.sqrt_pos.mpr hone
      have hkey : κ * Real.sqrt (1 - w ^ 2) ≤ w := by
        have h1 : κ ^ 2 * (1 - w ^ 2) * (1 - m ^ 2) = m ^ 2 * (1 - w ^ 2) := by
          rw [mul_right_comm, hκsq]
        have h2 : m ^ 2 * (1 - w ^ 2) ≤ w ^ 2 * (1 - m ^ 2) := by
          nlinarith [mul_self_le_mul_self hm0.le hwm]
        have h3 : κ ^ 2 * (1 - w ^ 2) ≤ w ^ 2 :=
          le_of_mul_le_mul_right (h1 ▸ h2) hden
        have h4 : (κ * Real.sqrt (1 - w ^ 2)) ^ 2 ≤ w ^ 2 := by
          rw [mul_pow, Real.sq_sqrt hone.le]; exact h3
        exact (abs_le_of_sq_le_sq' h4 hw0.le).2
      have hle : κ ≤ w / Real.sqrt (1 - w ^ 2) := by
        rw [le_div_iff₀ hsq]; exact hkey
      have e : -(1 / Real.sqrt (1 - w ^ 2)) * (w * (-1)) - κ = w / Real.sqrt (1 - w ^ 2) - κ := by
        ring
      rw [e]; linarith
  have hsmem : s ∈ Icc 0 L := ⟨hs, by linarith⟩
  have hslmem : s + lam ∈ Icc 0 L := ⟨by linarith, hsl⟩
  have := hmono hsmem hslmem (by linarith)
  simp only [g] at this
  nlinarith

end Shore


==> anc/lean/Shore/LiftedCoverage.lean <==
import Shore.KneserPoulsenLine

/-! From planar coverage to lifted measure, for finitely many sources.

A source at polar position `(R, θ)` hits the shoreline with unit normal at angle `φ` and
distance `D` exactly when `D ≤ R cos (φ - θ)`.  If finitely many live sources (`D ≤ R i`)
cover every direction, then the union of the *lifted* caps
`[θ i - arccos (D / R i), θ i + arccos (D / R i)]` on the angular line has Lebesgue measure at
least `2 π`, whatever lifts `θ i` of the polar angles are used, and the same holds after any
expansion of the lifted angles (Kneser--Poulsen on the line), in particular after the angular
unfolding of the path.  This is the step "coverage implies `μ ≥ 2 π`" of
`paper/nonmonotone-radius-analysis-2026-09-18.md`; for a polygonal path the sources are its
vertices and the current point. -/

open MeasureTheory Set Real Function

namespace Shore

/-- Folding: if the `T`-translates of a measurable set cover one period, the set has measure at
least `T`.  (Projection to the circle does not increase measure.) -/
theorem volume_ge_of_periodic_cover {T : ℝ} {U : Set ℝ} (hU : MeasurableSet U)
    (hcov : ∀ x ∈ Ico (0 : ℝ) T, ∃ k : ℤ, x + k • T ∈ U) : ENNReal.ofReal T ≤ volume U := by
  have hsub : Ico (0 : ℝ) T ⊆
      ⋃ k : ℤ, (fun x => x + k • T) ⁻¹' (U ∩ Ico (k • T) ((k + 1) • T)) := by
    intro x hx
    obtain ⟨k, hk⟩ := hcov x hx
    refine mem_iUnion.mpr ⟨k, hk, ?_, ?_⟩
    · have := hx.1
      simp only [zsmul_eq_mul] at *
      linarith
    · have := hx.2
      simp only [zsmul_eq_mul] at *
      push_cast
      linarith
  have hdisj : Pairwise (Disjoint on fun k : ℤ => U ∩ Ico (k • T) ((k + 1) • T)) := by
    intro i j hij
    exact (pairwise_disjoint_Ico_zsmul T hij).mono inter_subset_right inter_subset_right
  calc ENNReal.ofReal T = volume (Ico (0 : ℝ) T) := by rw [Real.volume_Ico, sub_zero]
    _ ≤ volume (⋃ k : ℤ, (fun x => x + k • T) ⁻¹' (U ∩ Ico (k • T) ((k + 1) • T))) :=
        measure_mono hsub
    _ ≤ ∑' k : ℤ, volume ((fun x => x + k • T) ⁻¹' (U ∩ Ico (k • T) ((k + 1) • T))) :=
        measure_iUnion_le _
    _ = ∑' k : ℤ, volume (U ∩ Ico (k • T) ((k + 1) • T)) := by
        congr 1
        funext k
        exact measure_preimage_add_right volume (k • T) _
    _ = volume (⋃ k : ℤ, U ∩ Ico (k • T) ((k + 1) • T)) :=
        (measure_iUnion hdisj fun k => hU.inter measurableSet_Ico).symm
    _ ≤ volume U := measure_mono (iUnion_subset fun k => inter_subset_left)

/-- A cap on the circle is an interval on the lift: if `c ≤ cos x` with `-1 ≤ c`, some
`2π`-translate of `x` lies within `arccos c` of zero. -/
theorem exists_int_abs_sub_le_arccos {x c : ℝ} (h : c ≤ cos x) :
    ∃ k : ℤ, |x - k • (2 * π)| ≤ arccos c := by
  have hp : (0 : ℝ) < 2 * π := by positivity
  refine ⟨toIocDiv hp (-π) x, ?_⟩
  set y := x - toIocDiv hp (-π) x • (2 * π) with hy
  have hymem : y ∈ Ioc (-π) (-π + 2 * π) := by
    have := toIocMod_mem_Ioc hp (-π) x
    rwa [toIocMod] at this
  have hcos : cos y = cos x := by
    rw [hy, zsmul_eq_mul]
    exact Real.cos_sub_int_mul_two_pi x _
  have habs0 : 0 ≤ |y| := abs_nonneg y
  have habsπ : |y| ≤ π := by
    rw [abs_le]
    exact ⟨hymem.1.le, by linarith [hymem.2]⟩
  have hcosabs : cos |y| = cos y := Real.cos_abs y
  calc |y| = arccos (cos |y|) := (Real.arccos_cos habs0 habsπ).symm
    _ = arccos (cos x) := by rw [hcosabs, hcos]
    _ ≤ arccos c := Real.arccos_le_arccos h

/-- **Planar coverage implies lifted measure at least `2π`.** -/
theorem lifted_measure_ge_of_planar_cover {ι : Type*} [Fintype ι] (R θ : ι → ℝ) {D : ℝ}
    (hD : 0 < D) (hR : ∀ i, D ≤ R i)
    (hcov : ∀ φ : ℝ, ∃ i, D ≤ R i * cos (φ - θ i)) :
    ENNReal.ofReal (2 * π) ≤
      volume (⋃ i, Icc (θ i - arccos (D / R i)) (θ i + arccos (D / R i))) := by
  classical
  have hmeas : MeasurableSet (⋃ i, Icc (θ i - arccos (D / R i)) (θ i + arccos (D / R i))) :=
    MeasurableSet.iUnion fun i => measurableSet_Icc
  refine volume_ge_of_periodic_cover hmeas ?_
  intro φ _
  obtain ⟨i, hi⟩ := hcov φ
  have hRi : 0 < R i := lt_of_lt_of_le hD (hR i)
  have hc : D / R i ≤ cos (φ - θ i) := by
    rw [div_le_iff₀ hRi]; linarith
  obtain ⟨k, hk⟩ := exists_int_abs_sub_le_arccos hc
  refine ⟨-k, mem_iUnion.mpr ⟨i, ?_⟩⟩
  rw [abs_le] at hk
  simp only [zsmul_eq_mul, Int.cast_neg, neg_mul] at hk ⊢
  constructor <;> linarith [hk.1, hk.2]

/-- The same bound after any expansion of the lifted angles, in particular after the angular
unfolding `θ ↦ Var θ` of the path (`Shore.unfolding_is_expansion`). -/
theorem unfolded_measure_ge_of_planar_cover {ι : Type*} [Fintype ι] (R θ Θ : ι → ℝ) {D : ℝ}
    (hD : 0 < D) (hR : ∀ i, D ≤ R i)
    (hcov : ∀ φ : ℝ, ∃ i, D ≤ R i * cos (φ - θ i))
    (hexp : ∀ i j, |θ i - θ j| ≤ |Θ i - Θ j|) :
    ENNReal.ofReal (2 * π) ≤
      volume (⋃ i, Icc (Θ i - arccos (D / R i)) (Θ i + arccos (D / R i))) :=
  le_trans (lifted_measure_ge_of_planar_cover R θ hD hR hcov)
    (kneser_poulsen_line θ Θ (fun i => arccos (D / R i)) hexp)

end Shore


==> anc/lean/Shore/LiftedHeading.lean <==
import Mathlib

/-! Pointwise algebra of the three-state lifted control problem
(`paper/nonmonotone-radius-lifted-control-2026-09-18.md`, Theorem A).

Formalized here: the supremum over **all** headings `b ∈ [0, π]`, inward headings
included, of `X cos b + Y sin b` is `sqrt (X^2 + (max Y 0)^2)` (upper bound and
attainment), and the resulting pointwise dissipation inequalities for the interior
form (A3), the sliding form (A4), speeds `ρ ∈ [0, 1]`, and an arbitrary nonnegative
finalisation rate under (A1).

Not formalized: the reductions to the control problem (lifted caps, bookkeeping) and
the chain rule along trajectories; those are prose proofs in the notes. -/

namespace Shore

open Real

/-- Cauchy--Schwarz on the half circle: inward headings are the half `cos b < 0`. -/
theorem heading_sup_le {X Y b : ℝ} (hb0 : 0 ≤ b) (hbπ : b ≤ π) :
    X * cos b + Y * sin b ≤ sqrt (X ^ 2 + (max Y 0) ^ 2) := by
  have hs : 0 ≤ sin b := sin_nonneg_of_nonneg_of_le_pi hb0 hbπ
  have h1 : Y * sin b ≤ max Y 0 * sin b :=
    mul_le_mul_of_nonneg_right (le_max_left _ _) hs
  have key : (X * cos b + max Y 0 * sin b) ^ 2 ≤ X ^ 2 + (max Y 0) ^ 2 := by
    nlinarith [sin_sq_add_cos_sq b, sq_nonneg (X * sin b - max Y 0 * cos b)]
  have h2 : X * cos b + max Y 0 * sin b ≤ sqrt (X ^ 2 + (max Y 0) ^ 2) :=
    le_trans (le_abs_self _) (Real.abs_le_sqrt key)
  linarith

/-- The bound of `heading_sup_le` is attained by a heading in `[0, π]`. -/
theorem heading_sup_attained (X Y : ℝ) :
    ∃ b, 0 ≤ b ∧ b ≤ π ∧ X * cos b + Y * sin b = sqrt (X ^ 2 + (max Y 0) ^ 2) := by
  set Z := max Y 0 with hZ
  have hZ0 : 0 ≤ Z := le_max_right _ _
  have hYZ : Y * Z = Z ^ 2 := by
    rcases le_total 0 Y with h | h
    · have : Z = Y := max_eq_left h
      rw [this]; ring
    · have : Z = 0 := max_eq_right h
      rw [this]; ring
  set N := sqrt (X ^ 2 + Z ^ 2) with hN
  have hN0 : 0 ≤ N := Real.sqrt_nonneg _
  have hNsq : N ^ 2 = X ^ 2 + Z ^ 2 := Real.sq_sqrt (by positivity)
  rcases eq_or_lt_of_le hN0 with h0 | hpos
  · -- degenerate case: `X = 0` and `max Y 0 = 0`
    have hsum : X ^ 2 + Z ^ 2 = 0 := by rw [← hNsq, ← h0]; ring
    have hX : X = 0 := by nlinarith [sq_nonneg X, sq_nonneg Z]
    refine ⟨0, le_refl _, Real.pi_pos.le, ?_⟩
    rw [Real.cos_zero, Real.sin_zero, hX, ← h0]; ring
  · have hXN : X ^ 2 ≤ N ^ 2 := by rw [hNsq]; nlinarith [sq_nonneg Z]
    have habs : |X| ≤ N := by
      have := abs_le_of_sq_le_sq' hXN hN0
      exact abs_le.mpr this
    have hlo : -1 ≤ X / N := by
      rw [le_div_iff₀ hpos]; linarith [(abs_le.mp habs).1]
    have hhi : X / N ≤ 1 := by
      rw [div_le_iff₀ hpos]; linarith [(abs_le.mp habs).2]
    refine ⟨arccos (X / N), Real.arccos_nonneg _, Real.arccos_le_pi _, ?_⟩
    have hcos : cos (arccos (X / N)) = X / N := Real.cos_arccos hlo hhi
    have hsin : sin (arccos (X / N)) = Z / N := by
      rw [Real.sin_arccos]
      have hq : 1 - (X / N) ^ 2 = (Z / N) ^ 2 := by
        field_simp
        nlinarith [hNsq]
      rw [hq]
      exact Real.sqrt_sq (div_nonneg hZ0 hN0)
    rw [hcos, hsin]
    have hne : N ≠ 0 := ne_of_gt hpos
    have : X * (X / N) + Y * (Z / N) = (X ^ 2 + Y * Z) / N := by field_simp
    rw [this, hYZ, ← hNsq]
    field_simp

/-- Interior form (A3): the inequality for every heading in `[0, π]` and every speed
`ρ ∈ [0, 1]`.  Here `v' = ρ P cos b - 1`, `θ' = ρ P sin b` and `c' = -θ'`. -/
theorem lifted_interior_dissipation {P Vv Va Vc q b ρ : ℝ} (hP : 0 ≤ P)
    (hb0 : 0 ≤ b) (hbπ : b ≤ π) (hρ0 : 0 ≤ ρ) (hρ1 : ρ ≤ 1)
    (h : P * sqrt (Vv ^ 2 + (max (Va - Vc) 0) ^ 2) ≤ Vv + 2 * π - q) :
    Vv * (ρ * P * cos b - 1) + Va * (ρ * P * sin b) + Vc * (-(ρ * P * sin b))
      + q - 2 * π ≤ 0 := by
  have hsup := heading_sup_le (X := Vv) (Y := Va - Vc) hb0 hbπ
  have hN : 0 ≤ sqrt (Vv ^ 2 + (max (Va - Vc) 0) ^ 2) := Real.sqrt_nonneg _
  have hρP : 0 ≤ ρ * P := mul_nonneg hρ0 hP
  have h1 : ρ * P * (Vv * cos b + (Va - Vc) * sin b)
      ≤ ρ * P * sqrt (Vv ^ 2 + (max (Va - Vc) 0) ^ 2) :=
    mul_le_mul_of_nonneg_left hsup hρP
  have h2 : ρ * P * sqrt (Vv ^ 2 + (max (Va - Vc) 0) ^ 2)
      ≤ P * sqrt (Vv ^ 2 + (max (Va - Vc) 0) ^ 2) := by
    have : ρ * P ≤ P := by nlinarith
    exact mul_le_mul_of_nonneg_right this hN
  nlinarith

/-- Sliding form (A4): the first-coverage front is carried by the current source, so
`c' = κ v'` with `κ = h'(v)`. -/
theorem lifted_sliding_dissipation {P Vv Va Vc κ q b ρ : ℝ} (hP : 0 ≤ P)
    (hb0 : 0 ≤ b) (hbπ : b ≤ π) (hρ0 : 0 ≤ ρ) (hρ1 : ρ ≤ 1)
    (h : P * sqrt ((Vv + Vc * κ) ^ 2 + (max Va 0) ^ 2) ≤ Vv + Vc * κ + 2 * π - q) :
    Vv * (ρ * P * cos b - 1) + Va * (ρ * P * sin b) + Vc * (κ * (ρ * P * cos b - 1))
      + q - 2 * π ≤ 0 := by
  have hmain := lifted_interior_dissipation (P := P) (Vv := Vv + Vc * κ) (Va := Va)
    (Vc := 0) (q := q) (b := b) (ρ := ρ) hP hb0 hbπ hρ0 hρ1 (by simpa using h)
  nlinarith

/-- Finalisation (A1): with `V_a ≥ fan ≥ 0`, any nonnegative finalisation rate `φ'` only
lowers the left side, so it suffices to check `φ' = 0`. -/
theorem lifted_finalisation_rate {Va fan θ' φ' : ℝ} (hfan : fan ≤ Va) (hφ : 0 ≤ φ') :
    Va * (θ' - φ') + fan * φ' ≤ Va * θ' := by
  nlinarith

/-- One-step dissipation in the interior: (A1) and (A3) give the full inequality with
heading, speed and finalisation rate all free. -/
theorem lifted_interior_full {P Vv Va Vc q fan b ρ φ' : ℝ} (hP : 0 ≤ P)
    (hb0 : 0 ≤ b) (hbπ : b ≤ π) (hρ0 : 0 ≤ ρ) (hρ1 : ρ ≤ 1) (hφ : 0 ≤ φ')
    (hA1 : fan ≤ Va)
    (hA3 : P * sqrt (Vv ^ 2 + (max (Va - Vc) 0) ^ 2) ≤ Vv + 2 * π - q) :
    Vv * (ρ * P * cos b - 1) + Va * (ρ * P * sin b - φ') + Vc * (-(ρ * P * sin b))
      + fan * φ' + q - 2 * π ≤ 0 := by
  have h1 := lifted_interior_dissipation hP hb0 hbπ hρ0 hρ1 hA3
  have h2 := lifted_finalisation_rate (θ' := ρ * P * sin b) hA1 hφ
  nlinarith

/-- The front variable moves by `c' = max (-θ') (κ v')`, which is one of the two rates, so
(A3) and (A4) together bound the true rate.  No sign of `V_c` is needed. -/
theorem lifted_front_max {Vc x y A : ℝ}
    (hx : A + Vc * x ≤ 0) (hy : A + Vc * y ≤ 0) : A + Vc * max x y ≤ 0 := by
  rcases le_total x y with h | h
  · rw [max_eq_right h]; exact hy
  · rw [max_eq_left h]; exact hx

end Shore


==> anc/lean/Shore/MonotoneSelector.lean <==
import Mathlib

/-! Monotone selection of the final source of a direction.

In log-polar coordinates a source `(Θ, z)` covers the direction `φ` up to the level
`z + log cos (φ - Θ)`.  The kernel `f (φ - Θ)` with `f` concave has the Monge (increasing
differences) property, so by the exchange argument of monotone comparative statics
(Topkis 1978; Milgrom--Shannon 1994; totally monotone arrays, Aggarwal--Klawe--Moran--
Shor--Wilber 1987) crossed maximizers can be uncrossed, and the maximizer with the largest
angle is a nondecreasing function of the direction.  This is the monotonicity of the final
source used in the finalisation-front bookkeeping
(`paper/nonmonotone-radius-analysis-2026-09-18.md`).

Formalized: the four-point exchange inequality for a concave function, concavity of
`log ∘ cos` on `(-π/2, π/2)`, the uncrossing lemma, and monotonicity of the largest-angle
maximizer over an arbitrary family of sources.  Existence of maximizers (compactness) is
not formalized here. -/

open Set Real

namespace Shore

/-- Four-point inequality: for a concave `f` and `u ≤ x ≤ w` with `x + y = u + w`,
the inner pair beats the outer pair. -/
theorem concave_exchange {D : Set ℝ} {f : ℝ → ℝ} (hf : ConcaveOn ℝ D f)
    {u x y w : ℝ} (hu : u ∈ D) (hw : w ∈ D) (hux : u ≤ x) (hxw : x ≤ w)
    (hsum : x + y = u + w) : f u + f w ≤ f x + f y := by
  rcases eq_or_lt_of_le (le_trans hux hxw) with huw | huw
  · have hx : x = u := le_antisymm (huw ▸ hxw) hux
    have hy : y = u := by linarith
    rw [hx, hy, ← huw]
  · have hpos : 0 < w - u := sub_pos.mpr huw
    set t := (w - x) / (w - u) with ht
    have ht0 : 0 ≤ t := div_nonneg (sub_nonneg.mpr hxw) hpos.le
    have ht1 : t ≤ 1 := by
      rw [ht, div_le_one hpos]; linarith
    have hne : w - u ≠ 0 := ne_of_gt hpos
    have hx : t * u + (1 - t) * w = x := by
      rw [ht]; field_simp; ring
    have hy : (1 - t) * u + t * w = y := by
      have hy' : y = u + w - x := by linarith
      rw [hy', ht]; field_simp; ring
    have h1 := hf.2 hu hw ht0 (sub_nonneg.mpr ht1) (by ring)
    have h2 := hf.2 hu hw (sub_nonneg.mpr ht1) ht0 (by ring)
    simp only [smul_eq_mul] at h1 h2
    rw [hx] at h1
    rw [hy] at h2
    linarith

/-- The cap kernel `log cos` is concave on the open half circle. -/
theorem concaveOn_log_cos :
    ConcaveOn ℝ (Ioo (-(π / 2)) (π / 2)) (fun x => Real.log (Real.cos x)) := by
  refine ⟨convex_Ioo _ _, ?_⟩
  intro x hx y hy a b ha hb hab
  have hcx : 0 < cos x := Real.cos_pos_of_mem_Ioo hx
  have hcy : 0 < cos y := Real.cos_pos_of_mem_Ioo hy
  have hcos := strictConcaveOn_cos_Icc.concaveOn.2 (Ioo_subset_Icc_self hx)
    (Ioo_subset_Icc_self hy) ha hb hab
  have hlog := strictConcaveOn_log_Ioi.concaveOn.2 (mem_Ioi.mpr hcx) (mem_Ioi.mpr hcy)
    ha hb hab
  simp only [smul_eq_mul] at hcos hlog ⊢
  have hpos : 0 < a * cos x + b * cos y := by
    rcases eq_or_lt_of_le ha with h0 | h0
    · have hb1 : b = 1 := by linarith
      rw [← h0, hb1]; simpa using hcy
    · have := mul_pos h0 hcx
      have := mul_nonneg hb hcy.le
      linarith
  exact le_trans hlog (Real.log_le_log hpos hcos)

/-- Monge property of the kernel `f (φ - Θ)`: for `φ₁ ≤ φ₂` and crossed angles `Θ₂ ≤ Θ₁`,
uncrossing does not decrease the total score. -/
theorem kernel_uncross {D : Set ℝ} {f : ℝ → ℝ} (hf : ConcaveOn ℝ D f)
    {φ₁ φ₂ Θ₁ Θ₂ : ℝ} (hφ : φ₁ ≤ φ₂) (hΘ : Θ₂ ≤ Θ₁)
    (h1 : φ₁ - Θ₁ ∈ D) (h2 : φ₂ - Θ₂ ∈ D) :
    f (φ₁ - Θ₁) + f (φ₂ - Θ₂) ≤ f (φ₁ - Θ₂) + f (φ₂ - Θ₁) :=
  concave_exchange hf h1 h2 (by linarith) (by linarith) (by ring)

/-- The uncrossed differences stay in the (convex) domain of the kernel. -/
theorem kernel_uncross_mem {D : Set ℝ} (hD : Convex ℝ D)
    {φ₁ φ₂ Θ₁ Θ₂ : ℝ} (hφ : φ₁ ≤ φ₂) (hΘ : Θ₂ ≤ Θ₁)
    (h1 : φ₁ - Θ₁ ∈ D) (h2 : φ₂ - Θ₂ ∈ D) :
    φ₁ - Θ₂ ∈ D ∧ φ₂ - Θ₁ ∈ D := by
  have hord := hD.ordConnected
  exact ⟨hord.out h1 h2 ⟨by linarith, by linarith⟩, hord.out h1 h2 ⟨by linarith, by linarith⟩⟩

/-- A source `s` is a best source for the direction `φ` among the sources whose cap
contains `φ`. -/
def IsBestSource {ι : Type*} (D : Set ℝ) (f : ℝ → ℝ) (Θ z : ι → ℝ) (φ : ℝ) (s : ι) : Prop :=
  φ - Θ s ∈ D ∧ ∀ s', φ - Θ s' ∈ D → z s' + f (φ - Θ s') ≤ z s + f (φ - Θ s)

/-- Uncrossing: if best sources of two ordered directions are crossed, each of them is a
best source of both directions. -/
theorem bestSource_uncross {ι : Type*} {D : Set ℝ} {f : ℝ → ℝ} (hf : ConcaveOn ℝ D f)
    {Θ z : ι → ℝ} {φ₁ φ₂ : ℝ} {s₁ s₂ : ι} (hφ : φ₁ ≤ φ₂) (hΘ : Θ s₂ ≤ Θ s₁)
    (h1 : IsBestSource D f Θ z φ₁ s₁) (h2 : IsBestSource D f Θ z φ₂ s₂) :
    IsBestSource D f Θ z φ₂ s₁ ∧ IsBestSource D f Θ z φ₁ s₂ := by
  obtain ⟨hm12, hm21⟩ := kernel_uncross_mem hf.1 hφ hΘ h1.1 h2.1
  have hex := kernel_uncross hf hφ hΘ h1.1 h2.1
  have ha := h1.2 s₂ hm12
  have hb := h2.2 s₁ hm21
  refine ⟨⟨hm21, fun s' hs' => ?_⟩, ⟨hm12, fun s' hs' => ?_⟩⟩
  · have := h2.2 s' hs'
    linarith
  · have := h1.2 s' hs'
    linarith

/-- **Monotone final source.**  If `s₂` has the largest angle among the best sources of
`φ₂`, then every best source of a smaller direction `φ₁ ≤ φ₂` has angle at most `Θ s₂`. -/
theorem bestSource_angle_mono {ι : Type*} {D : Set ℝ} {f : ℝ → ℝ} (hf : ConcaveOn ℝ D f)
    {Θ z : ι → ℝ} {φ₁ φ₂ : ℝ} {s₁ s₂ : ι} (hφ : φ₁ ≤ φ₂)
    (h1 : IsBestSource D f Θ z φ₁ s₁) (h2 : IsBestSource D f Θ z φ₂ s₂)
    (hmax : ∀ s, IsBestSource D f Θ z φ₂ s → Θ s ≤ Θ s₂) : Θ s₁ ≤ Θ s₂ := by
  by_contra hcon
  have hΘ : Θ s₂ ≤ Θ s₁ := le_of_lt (not_le.mp hcon)
  exact hcon (hmax s₁ (bestSource_uncross hf hφ hΘ h1 h2).1)

/-- The same statement for the cap kernel `log cos` on the open half circle. -/
theorem finalSource_angle_mono {ι : Type*} {Θ z : ι → ℝ} {φ₁ φ₂ : ℝ} {s₁ s₂ : ι}
    (hφ : φ₁ ≤ φ₂)
    (h1 : IsBestSource (Ioo (-(π / 2)) (π / 2)) (fun x => Real.log (Real.cos x)) Θ z φ₁ s₁)
    (h2 : IsBestSource (Ioo (-(π / 2)) (π / 2)) (fun x => Real.log (Real.cos x)) Θ z φ₂ s₂)
    (hmax : ∀ s, IsBestSource (Ioo (-(π / 2)) (π / 2)) (fun x => Real.log (Real.cos x)) Θ z φ₂ s →
      Θ s ≤ Θ s₂) : Θ s₁ ≤ Θ s₂ :=
  bestSource_angle_mono concaveOn_log_cos hφ h1 h2 hmax

end Shore


==> anc/lean/Shore/PolygonalReduction.lean <==
import Mathlib

/-! Reduction of a competitive search path to a polygonal one
(`paper/nonmonotone-radius-analysis-2026-09-18.md`, Lemma 1).

If a 1-Lipschitz path is competitive at level `m` (every unit direction `n` has a visited point
with `m t ≤ ⟪x s, n⟫` by time `t`) and its vertex times sample `[0, t_i]` within `η t_i`, then the
sampled vertices alone are competitive at level `(m - η) / (1 + η)` on `[t_i, (1 + η) t_i]`.
With geometric vertex times `t_j = (1 + η)^j` this gives a polygonal competitive path with
finitely many vertices in every compact log-time window.  Support functions are 1-Lipschitz
in the Hausdorff distance (Schneider, *Convex Bodies*, Section 1.8); the estimate below is the
pointwise form of that fact. -/

open Set

open scoped RealInnerProductSpace

namespace Shore

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- Moving a point by `‖x - x'‖` lowers its height in a unit direction by at most that. -/
theorem support_sample {x x' n : E} (hn : ‖n‖ = 1) : ⟪x, n⟫ ≤ ⟪x', n⟫ + ‖x - x'‖ := by
  have h1 : ⟪x, n⟫ = ⟪x', n⟫ + ⟪x - x', n⟫ := by
    rw [← inner_add_left]; congr 1; abel
  have h2 : ⟪x - x', n⟫ ≤ ‖x - x'‖ * ‖n‖ := real_inner_le_norm _ _
  rw [hn, mul_one] at h2
  linarith

/-- **Polygonal reduction.**  The sampled vertices of a competitive path are competitive at the
slightly lower level `(m - η) / (1 + η)`. -/
theorem polygonal_reduction (x : ℝ → E) (hx : LipschitzWith 1 x) {m η : ℝ} (hη : 0 < η)
    (hηm : η < m)
    (hcomp : ∀ t, 0 < t → ∀ n : E, ‖n‖ = 1 → ∃ s ∈ Icc (0 : ℝ) t, m * t ≤ ⟪x s, n⟫)
    (J : Set ℝ) {ti t : ℝ} (hti : 0 < ti)
    (hJ : ∀ s ∈ Icc (0 : ℝ) ti, ∃ u ∈ J, u ≤ ti ∧ |s - u| ≤ η * ti)
    (ht1 : ti ≤ t) (ht2 : t ≤ (1 + η) * ti) (n : E) (hn : ‖n‖ = 1) :
    ∃ u ∈ J, u ≤ t ∧ (m - η) / (1 + η) * t ≤ ⟪x u, n⟫ := by
  obtain ⟨s, hs, hms⟩ := hcomp ti hti n hn
  obtain ⟨u, huJ, huti, hsu⟩ := hJ s hs
  refine ⟨u, huJ, le_trans huti ht1, ?_⟩
  have hdist : ‖x s - x u‖ ≤ η * ti := by
    have h := hx.dist_le_mul s u
    rw [dist_eq_norm, Real.dist_eq] at h
    simp only [NNReal.coe_one, one_mul] at h
    exact le_trans h hsu
  have hsample := support_sample (x := x s) (x' := x u) hn
  have hlow : (m - η) * ti ≤ ⟪x u, n⟫ := by nlinarith
  have hpos : 0 < 1 + η := by linarith
  have hlevel : (m - η) / (1 + η) * t ≤ (m - η) * ti := by
    rw [div_mul_eq_mul_div, div_le_iff₀ hpos]
    have hmη : 0 ≤ m - η := by linarith
    nlinarith [mul_le_mul_of_nonneg_left ht2 hmη]
  linarith

end Shore


==> anc/lean/Shore/RunningMaxFront.lean <==
import Mathlib

/-! The first-coverage front as a running maximum (deterministic Skorokhod lemma).

`RF τ` is the running maximum of `g = Θ + h(v₊)`.  The analysis note
(`paper/nonmonotone-radius-analysis-2026-09-18.md`, Section 4) uses two facts:

* the front is constant on any interval on which `g` stays below its current value
  (`running_max_const`), so that there `c = RF - Θ` moves with `c' = -Θ'`;
* on the contact set `{RF = g}` the derivatives of `RF` and `g` agree at every accumulation
  point of the set where both exist (`deriv_eq_of_eqOn_of_accPt`), and the remaining points of
  the contact set are countable, hence Lebesgue-null (`nonAccPt_null`).  So `c' = (h(v₊))'`
  almost everywhere on the contact set, with no maximum and no sign condition.

This is the regulator property of the Skorokhod reflection problem (Skorokhod 1961;
Lions--Sznitman 1984): the regulator increases only on the contact set. -/

open Set Filter Topology MeasureTheory

namespace Shore

/-- A running maximum does not move while the function stays below it. -/
theorem running_max_const {g RF : ℝ → ℝ} {τ₀ τ₁ τ₂ : ℝ}
    (hRF : ∀ τ, IsLUB (g '' Icc τ₀ τ) (RF τ)) (h12 : τ₁ ≤ τ₂)
    (hbelow : ∀ s ∈ Icc τ₁ τ₂, g s ≤ RF τ₁) : RF τ₂ = RF τ₁ := by
  apply le_antisymm
  · apply (hRF τ₂).2
    rintro y ⟨s, hs, rfl⟩
    rcases le_total s τ₁ with h | h
    · exact (hRF τ₁).1 ⟨s, ⟨hs.1, h⟩, rfl⟩
    · exact hbelow s ⟨h, hs.2⟩
  · apply (hRF τ₁).2
    rintro y ⟨s, hs, rfl⟩
    exact (hRF τ₂).1 ⟨s, ⟨hs.1, le_trans hs.2 h12⟩, rfl⟩

/-- Two functions which agree on a set have the same derivative at every accumulation point
of the set which belongs to it. -/
theorem deriv_eq_of_eqOn_of_accPt {f g : ℝ → ℝ} {s : Set ℝ} {x f' g' : ℝ}
    (hfg : EqOn f g s) (hx : x ∈ s) (hacc : AccPt x (𝓟 s))
    (hf : HasDerivAt f f' x) (hg : HasDerivAt g g' x) : f' = g' := by
  have hu : UniqueDiffWithinAt ℝ s x := uniqueDiffWithinAt_iff_accPt.mpr hacc
  have hf' : HasDerivWithinAt f f' s x := hf.hasDerivWithinAt
  have hg' : HasDerivWithinAt f g' s x := hg.hasDerivWithinAt.congr hfg (hfg hx)
  exact hu.eq_deriv s hf' hg'

/-- The points of a set of reals which are not accumulation points of it form a null set. -/
theorem nonAccPt_null (s : Set ℝ) : volume {x ∈ s | ¬ AccPt x (𝓟 s)} = 0 := by
  have hsub : {x ∈ s | ¬ AccPt x (𝓟 s)} ⊆ {x ∈ s | 𝓝[s ∩ Ioi x] x = ⊥} := by
    rintro x ⟨hxs, hnot⟩
    refine ⟨hxs, ?_⟩
    by_contra hne
    apply hnot
    rw [accPt_principal_iff_nhdsWithin]
    have hne' : (𝓝[s ∩ Ioi x] x).NeBot := ⟨hne⟩
    refine hne'.mono (nhdsWithin_mono x ?_)
    rintro y ⟨hys, hyx⟩
    exact ⟨hys, ne_of_gt hyx⟩
  exact (countable_setOfPred_isolated_right_within.mono hsub).measure_zero volume

/-- **Skorokhod lemma, derivative form.**  Almost everywhere on the contact set, wherever
both derivatives exist they are equal. -/
theorem contact_deriv_ae {f g : ℝ → ℝ} {s : Set ℝ} (hfg : EqOn f g s) :
    ∀ᵐ x ∂volume, x ∈ s → ∀ f' g' : ℝ, HasDerivAt f f' x → HasDerivAt g g' x → f' = g' := by
  have hnull := nonAccPt_null s
  rw [← compl_compl {x ∈ s | ¬ AccPt x (𝓟 s)}] at hnull
  filter_upwards [mem_ae_iff.mpr hnull] with x hx
  intro hxs f' g' hf hg
  have hacc : AccPt x (𝓟 s) := by
    by_contra hnot
    exact hx ⟨hxs, hnot⟩
  exact deriv_eq_of_eqOn_of_accPt hfg hxs hacc hf hg

end Shore


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "db584cd6d46c92f209a44c0f1c829460d327499d",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b7eb3304aeae834b12dda98993a37f6a41f6f0bb",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5f4d51b81cbd3f6b32b156bfad9056621a040404",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "16f02aa7642864af59f1ff0e384a015994db9118",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4be2e3d5087eeb272cf5a8853b8f9dd025ef5957",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3448c0bcc5ce01b2d1546e483ec3620e32df3d0e",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "92c15be17b7caf78c2ad767ec40f89052d908d81",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4488d40d070b9700d4d5a6aa342f0d40c31b2a2d",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "6130a47896ce867c6a4a55373441e59e565bad0f",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "shore",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "shore"
version = "0.1.0"
defaultTargets = ["Shore"]

[[lean_lib]]
name = "Shore"

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.33.0"



==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.33.0



==> anc/output/lean-kernel-replay-2026-09-21.txt <==
date:      2026-09-21T10:48:27Z
toolchain: leanprover/lean4:v4.33.0
lean:      Lean (version 4.33.0, x86_64-unknown-linux-gnu, commit d8b18978322de05a8f3dba51ef03cf5461676c17, Release)
mathlib:   db584cd6d46c92f209a44c0f1c829460d327499d

Shore.KneserPoulsenLine    exit=0 
Shore.AngularUnfolding     exit=0 
Shore.LiftedCoverage       exit=0 
Shore.MonotoneSelector     exit=0 
Shore.LiftedBookkeeping    exit=0 
Shore.LiftedHeading        exit=0 
Shore.PolygonalReduction   exit=0 
Shore.RunningMaxFront      exit=0 

PASS: the kernel re-accepted every declaration.

fresh replay of every constant Shore depends on (mathlib included), from an empty
environment -- `lake env leanchecker --fresh Shore`, single threaded:

--fresh Shore              exit=0 
  wall clock ~25 min, 7.9 GB peak RSS, one core.

PASS: the kernel re-accepted every constant in the dependency cone.


==> anc/output/lifted-reduction-bruteforce-audit-2026-09-20.json <==
{
 "date": "2026-09-19",
 "script": "audit_lifted_reduction_bruteforce_2026_09_19.py",
 "m": 0.0724053444561982,
 "summary": {
  "nsub=2,dphi=0.002": {
   "paths": 73,
   "dives": 101,
   "L4_max_decrease": 0.0,
   "KP_max_violation": 2.0037305148434825e-12,
   "FR_max_violation": 0.000999997722014978,
   "T4_min_slack": 17.27494787351202,
   "T4_sharp_min_slack": 3.2892045451767444,
   "DT_min_slack": -0.003610560792425138,
   "DT_min_slack_outer": 0.0001417693807260756,
   "TA_max_upward_excursion": 0.0,
   "TA_max_total_change_of_W": -0.11453196464183502,
   "TA_interior_change_of_W_on_the_spiral": -0.026486094072248,
   "TA_control_level_excursion_min": 0.02729753610165453,
   "TA_control_fan_excursion_min": 0.04599166911367192,
   "ST_a_upper_violation": 0.0007779607689304413,
   "ST_a_upper_violation_in_grid_steps": 0.38898038446522065,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0019968854334369013,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_worst_path": "spiral"
  },
  "nsub=4,dphi=0.001": {
   "paths": 73,
   "dives": 101,
   "L4_max_decrease": 0.0,
   "KP_max_violation": 4.831690603168681e-13,
   "FR_max_violation": 0.0004999986668539069,
   "T4_min_slack": 17.27382103500483,
   "T4_sharp_min_slack": 3.2886347025402003,
   "DT_min_slack": -0.002442631311564261,
   "DT_min_slack_outer": 7.948194329128466e-05,
   "TA_max_upward_excursion": 0.0,
   "TA_max_total_change_of_W": -0.09670092293559329,
   "TA_interior_change_of_W_on_the_spiral": -0.015913695215589385,
   "TA_control_level_excursion_min": 0.029571912307082115,
   "TA_control_fan_excursion_min": 0.04845430487746705,
   "ST_a_upper_violation": 0.0,
   "ST_a_upper_violation_in_grid_steps": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0009968854321176224,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_worst_path": "spiral"
  },
  "nsub=8,dphi=0.0005": {
   "paths": 73,
   "dives": 101,
   "L4_max_decrease": 0.0,
   "KP_max_violation": 1.0160761121369433e-12,
   "FR_max_violation": 0.00024999943468495545,
   "T4_min_slack": 17.272299604630405,
   "T4_sharp_min_slack": 3.288385441847886,
   "DT_min_slack": -0.0011225236206363065,
   "DT_min_slack_outer": 7.94819432908267e-05,
   "TA_max_upward_excursion": 0.0,
   "TA_max_total_change_of_W": -0.08480662559725416,
   "TA_interior_change_of_W_on_the_spiral": -0.008856369578542633,
   "TA_control_level_excursion_min": 0.031124342886590828,
   "TA_control_fan_excursion_min": 0.05010767140429362,
   "ST_a_upper_violation": 9.26535929171024e-05,
   "ST_a_upper_violation_in_grid_steps": 0.1853071858342048,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004968854266156342,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_worst_path": "spiral"
  }
 },
 "results": [
  {
   "KP_max_violation": 3.2862601528904634e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.00024352215139500366,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892105810307843
   ],
   "integral_mu": 56.01281231177133,
   "FAN": 44.47786698084402,
   "FRONT": 12.666416875818573,
   "mu_tau0": 6.284,
   "T4_slack": 17.6299574745821,
   "T4_sharp_slack": 3.6442141462468243,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.1947963267950783,
     0.21483911093993768
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149606143821714,
    "v_min": 1.054377637784056,
    "v_max": 1.0544791040636494
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.23557736972271925,
   "TA_control_fan_excursion": 0.38863928145320403,
   "TA_W_total_change": -0.11453196464183502,
   "TA_W_interior_change": -0.026486094072248,
   "TA_W_interior_log_time": 5.292620488005062,
   "TA_V_range_on_path": [
    -0.0699308755513168,
    1.143198175224172
   ],
   "samples": 5800,
   "directions": 30566,
   "kind": "spiral",
   "seed": 0,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "spiral"
   }
  },
  {
   "KP_max_violation": 2.6645352591003757e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.00024352215149803236,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892105810307843
   ],
   "integral_mu": 56.02463611698678,
   "FAN": 44.47786113110168,
   "FRONT": 12.683649518552501,
   "mu_tau0": 6.283,
   "T4_slack": 17.632734987194375,
   "T4_sharp_slack": 3.6475486547297535,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.19479632679498415,
     0.21882729574100068
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149606143821714,
    "v_min": 1.0543697123364129,
    "v_max": 1.0544791040636494
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.2534152905910616,
   "TA_control_fan_excursion": 0.40645491444570614,
   "TA_W_total_change": -0.09670092293559329,
   "TA_W_interior_change": -0.015913695215589385,
   "TA_W_interior_log_time": 5.294320600349293,
   "TA_V_range_on_path": [
    -0.0699308755513168,
    1.1473151538755668
   ],
   "samples": 9666,
   "directions": 61132,
   "kind": "spiral",
   "seed": 0,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "spiral"
   }
  },
  {
   "KP_max_violation": 9.521272659185342e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024352215121625775,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892105810307843
   ],
   "integral_mu": 56.0398180878285,
   "FAN": 44.48180833396445,
   "FRONT": 12.691684210869965,
   "mu_tau0": 6.2835,
   "T4_slack": 17.630847649114806,
   "T4_sharp_slack": 3.646933486332294,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.19429632679233322,
     0.22098217741203285
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149606143821714,
    "v_min": 1.0543666602480353,
    "v_max": 1.0544791040636494
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.26533816027092283,
   "TA_control_fan_excursion": 0.41838367975888024,
   "TA_W_total_change": -0.08480662559725416,
   "TA_W_interior_change": -0.008856369578542633,
   "TA_W_interior_log_time": 5.295450404592518,
   "TA_V_range_on_path": [
    -0.0699308755513168,
    1.1495411000718354
   ],
   "samples": 17398,
   "directions": 122264,
   "kind": "spiral",
   "seed": 0,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "spiral"
   }
  },
  {
   "KP_max_violation": 0.0,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009978894595481513,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892100007306771
   ],
   "integral_mu": 56.005424715127944,
   "FAN": 44.477218369013315,
   "FRONT": 12.66143678809231,
   "mu_tau0": 6.284,
   "T4_slack": 17.631716371668503,
   "T4_sharp_slack": 3.6459730433332354,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.36720367320488023,
     0.7340994709930087
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.218891042302804,
    "v_min": 0.8971279181631568,
    "v_max": 1.0651186470320781
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099381141,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.22997795504821994,
   "TA_control_fan_excursion": 0.3830334799134427,
   "TA_W_total_change": -0.12013040017361543,
   "TA_W_interior_change": -0.03209534681272519,
   "TA_W_interior_log_time": 5.294613037313676,
   "TA_V_range_on_path": [
    -0.06993707285744838,
    1.6269421534369
   ],
   "samples": 5771,
   "directions": 30566,
   "kind": "chord",
   "seed": 0,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "chord",
    "chord_spans": [
     1.109360141291611
    ]
   }
  },
  {
   "KP_max_violation": 0.0,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004994851015582835,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892100007306771
   ],
   "integral_mu": 56.01947155083486,
   "FAN": 44.47743795621401,
   "FRONT": 12.678752150077198,
   "mu_tau0": 6.283,
   "T4_slack": 17.63257900998331,
   "T4_sharp_slack": 3.6473926775186953,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.3682036732048033,
     0.7374384089487869
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.218891042302804,
    "v_min": 0.8971125910729536,
    "v_max": 1.0651186470320781
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640955442103,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.24812403223252333,
   "TA_control_fan_excursion": 0.40115952340067884,
   "TA_W_total_change": -0.10199120227376235,
   "TA_W_interior_change": -0.021204400438081805,
   "TA_W_interior_log_time": 5.2941884043470555,
   "TA_V_range_on_path": [
    -0.06993707285744838,
    1.631468863453881
   ],
   "samples": 9644,
   "directions": 61132,
   "kind": "chord",
   "seed": 0,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "chord",
    "chord_spans": [
     1.109360141291611
    ]
   }
  },
  {
   "KP_max_violation": 7.034373084024992e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002498717084487012,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892100007306771
   ],
   "integral_mu": 56.0346038275583,
   "FAN": 44.48115986703047,
   "FRONT": 12.687094299411768,
   "mu_tau0": 6.2835,
   "T4_slack": 17.630823530992842,
   "T4_sharp_slack": 3.6469093682103093,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.367703673205785,
     0.7401149979212889
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.218891042302804,
    "v_min": 0.897111994158617,
    "v_max": 1.0651186470320781
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464057601228,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.26012906697470517,
   "TA_control_fan_excursion": 0.4131682007477615,
   "TA_W_total_change": -0.0900147399646245,
   "TA_W_interior_change": -0.014066245151949097,
   "TA_W_interior_log_time": 5.296025992969126,
   "TA_V_range_on_path": [
    -0.06993707285744838,
    1.6345212465571095
   ],
   "samples": 17390,
   "directions": 122264,
   "kind": "chord",
   "seed": 0,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "chord",
    "chord_spans": [
     1.109360141291611
    ]
   }
  },
  {
   "KP_max_violation": 1.0658141036401503e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30557,
   "FR_max_violation": 0.0009999409457426278,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.891973164094626
   ],
   "integral_mu": 55.477118821527256,
   "FAN": 44.122441357742126,
   "FRONT": 12.718835687167989,
   "mu_tau0": 6.284,
   "T4_slack": 17.86264415307369,
   "T4_sharp_slack": 3.8769008247384065,
   "dives": 1,
   "DT_min_slack": -0.003610560792425138,
   "DT_min_slack_outer": 0.0015508892441777056,
   "state_range": {
    "a": [
     -1.5652036732048735,
     1.567959611322074
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2787879620417364,
    "v_min": -4.095498048439124,
    "v_max": 1.2452249248875122
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0012220392303721184,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.16501230550261015,
   "TA_control_fan_excursion": 0.2840896532253667,
   "TA_W_total_change": -0.4168470095908965,
   "TA_W_interior_change": -0.32881480971175225,
   "TA_W_interior_log_time": 5.293847117688463,
   "TA_V_range_on_path": [
    -0.07007254948617136,
    2.07523517354734
   ],
   "samples": 5682,
   "directions": 30558,
   "kind": "chord",
   "seed": 1,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "chord",
    "chord_spans": [
     3.151391088977806
    ]
   }
  },
  {
   "KP_max_violation": 1.4210854715202004e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61115,
   "FR_max_violation": 0.0004999803840348704,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.891973164094626
   ],
   "integral_mu": 55.49466590060472,
   "FAN": 44.12243751145019,
   "FRONT": 12.73667115648007,
   "mu_tau0": 6.283,
   "T4_slack": 17.860303221852497,
   "T4_sharp_slack": 3.8751168893878827,
   "dives": 1,
   "DT_min_slack": -0.0024119895789596613,
   "DT_min_slack_outer": 0.00016706179996178738,
   "state_range": {
    "a": [
     -1.5652036732048273,
     1.5679706650695415
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2787879620417364,
    "v_min": -4.180911922742089,
    "v_max": 1.2452249248875122
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00022203923006181014,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.17866095683367633,
   "TA_control_fan_excursion": 0.29827918243676954,
   "TA_W_total_change": -0.39841113785692905,
   "TA_W_interior_change": -0.3176306384429015,
   "TA_W_interior_log_time": 5.293847117688463,
   "TA_V_range_on_path": [
    -0.07007254948617136,
    2.07854235430208
   ],
   "samples": 9535,
   "directions": 61115,
   "kind": "chord",
   "seed": 1,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "chord",
    "chord_spans": [
     3.151391088977806
    ]
   }
  },
  {
   "KP_max_violation": 8.988365607365267e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122230,
   "FR_max_violation": 0.00024980884546565996,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.891973164094626
   ],
   "integral_mu": 55.51010499781948,
   "FAN": 44.118775404824646,
   "FRONT": 12.752448702320887,
   "mu_tau0": 6.2835,
   "T4_slack": 17.858292301434957,
   "T4_sharp_slack": 3.874378138652453,
   "dives": 1,
   "DT_min_slack": -0.0011225236206363065,
   "DT_min_slack_outer": 0.00016706179996178738,
   "state_range": {
    "a": [
     -1.5652036732056978,
     1.5679761600654025
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2787879620417364,
    "v_min": -4.322191456500757,
    "v_max": 1.2452249248875122
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00022203922581276458,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1878113065540422,
   "TA_control_fan_excursion": 0.3077362730794466,
   "TA_W_total_change": -0.3863832964843057,
   "TA_W_interior_change": -0.3104408633585196,
   "TA_W_interior_log_time": 5.295972461049876,
   "TA_V_range_on_path": [
    -0.07007254948617136,
    2.080193833234391
   ],
   "samples": 17241,
   "directions": 122230,
   "kind": "chord",
   "seed": 1,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "chord",
    "chord_spans": [
     3.151391088977806
    ]
   }
  },
  {
   "KP_max_violation": 0.0,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009962965501530974,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892100441910449
   ],
   "integral_mu": 56.00321706577685,
   "FAN": 44.47666872582568,
   "FRONT": 12.659857284106002,
   "mu_tau0": 6.284,
   "T4_slack": 17.631794873845664,
   "T4_sharp_slack": 3.646051545510389,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.41720367320489515,
     0.7745211700487218
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.219865848983897,
    "v_min": 0.8690981727213463,
    "v_max": 1.0677774338707668
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099665358,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.22784661464382672,
   "TA_control_fan_excursion": 0.3808966356437806,
   "TA_W_total_change": -0.12226181390663338,
   "TA_W_interior_change": -0.03422674765050093,
   "TA_W_interior_log_time": 5.2946229342333115,
   "TA_V_range_on_path": [
    -0.06993660872108658,
    1.6591751331935134
   ],
   "samples": 5768,
   "directions": 30566,
   "kind": "chord",
   "seed": 2,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "chord",
    "chord_spans": [
     1.19547343024237
    ]
   }
  },
  {
   "KP_max_violation": 3.552713678800501e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004998273268093101,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892100441910449
   ],
   "integral_mu": 56.01737159253468,
   "FAN": 44.47666285314355,
   "FRONT": 12.677431490012783,
   "mu_tau0": 6.283,
   "T4_slack": 17.632583205148627,
   "T4_sharp_slack": 3.6473968726839985,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.4172036732048596,
     0.7786756545373521
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.219865848983897,
    "v_min": 0.8690981727213463,
    "v_max": 1.0677774338707668
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640955442103,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.24602607585764114,
   "TA_control_fan_excursion": 0.39905380857599515,
   "TA_W_total_change": -0.10408923196817832,
   "TA_W_interior_change": -0.02330239981663773,
   "TA_W_interior_log_time": 5.29419830547012,
   "TA_V_range_on_path": [
    -0.06993660872108658,
    1.6644084661121163
   ],
   "samples": 9642,
   "directions": 61132,
   "kind": "chord",
   "seed": 2,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "chord",
    "chord_spans": [
     1.19547343024237
    ]
   }
  },
  {
   "KP_max_violation": 2.0605739337042905e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024990531913560154,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892100441910449
   ],
   "integral_mu": 56.03251770183796,
   "FAN": 44.48036840545065,
   "FRONT": 12.685796702023618,
   "mu_tau0": 6.2835,
   "T4_slack": 17.6308205977452,
   "T4_sharp_slack": 3.6469064349626805,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.4167036732055003,
     0.7812343302213307
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.219865848983897,
    "v_min": 0.8690938172922418,
    "v_max": 1.0677774338707668
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640574591197,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.2580378147598066,
   "TA_control_fan_excursion": 0.41106902650604304,
   "TA_W_total_change": -0.09210606549176403,
   "TA_W_interior_change": -0.016157528731075566,
   "TA_W_interior_log_time": 5.296035889888762,
   "TA_V_range_on_path": [
    -0.06993660872108658,
    1.6673812779846782
   ],
   "samples": 17389,
   "directions": 122264,
   "kind": "chord",
   "seed": 2,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "chord",
    "chord_spans": [
     1.19547343024237
    ]
   }
  },
  {
   "KP_max_violation": 8.881784197001252e-16,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009995495929076004,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892103003135023
   ],
   "integral_mu": 56.00724505657072,
   "FAN": 44.47785024604426,
   "FRONT": 12.662411628567927,
   "mu_tau0": 6.284,
   "T4_slack": 17.631502747732306,
   "T4_sharp_slack": 3.645759419397031,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.31920367320491394,
     0.6915777320910088
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2180473312245645,
    "v_min": 0.9225024255989163,
    "v_max": 1.0628238822375509
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099381141,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.23156955408715274,
   "TA_control_fan_excursion": 0.3846313464827249,
   "TA_W_total_change": -0.11853930661361356,
   "TA_W_interior_change": -0.0305041591666404,
   "TA_W_interior_log_time": 5.294681257272082,
   "TA_V_range_on_path": [
    -0.06993387345993232,
    1.5920983634819836
   ],
   "samples": 5773,
   "directions": 30566,
   "kind": "chord",
   "seed": 3,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "chord",
    "chord_spans": [
     1.0104315197882991
    ]
   }
  },
  {
   "KP_max_violation": 8.881784197001252e-16,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004999537355294681,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892103003135023
   ],
   "integral_mu": 56.02108036928109,
   "FAN": 44.47784438282473,
   "FRONT": 12.679931994631021,
   "mu_tau0": 6.283,
   "T4_slack": 17.632556462701622,
   "T4_sharp_slack": 3.6473701302370074,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.31920367320488907,
     0.6961738449114989
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2180473312245645,
    "v_min": 0.9225088729909801,
    "v_max": 1.0628238822375509
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640955442103,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.24969518486612907,
   "TA_control_fan_excursion": 0.40273468915883703,
   "TA_W_total_change": -0.1004205550561077,
   "TA_W_interior_change": -0.01963353905129317,
   "TA_W_interior_log_time": 5.294256653279067,
   "TA_V_range_on_path": [
    -0.06993387345993232,
    1.597550431703357
   ],
   "samples": 9645,
   "directions": 61132,
   "kind": "chord",
   "seed": 3,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "chord",
    "chord_spans": [
     1.0104315197882991
    ]
   }
  },
  {
   "KP_max_violation": 8.36664071357518e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002499807070015514,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892103003135023
   ],
   "integral_mu": 56.03620344797797,
   "FAN": 44.48168728432057,
   "FRONT": 12.688149945487787,
   "mu_tau0": 6.2835,
   "T4_slack": 17.630806973939286,
   "T4_sharp_slack": 3.6468928111567678,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.3192036732053616,
     0.6984895698420637
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2180473312245645,
    "v_min": 0.9225022449346612,
    "v_max": 1.0628238822375509
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640581696624,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.2616970117624975,
   "TA_control_fan_excursion": 0.41474136862259003,
   "TA_W_total_change": -0.08844730054521377,
   "TA_W_interior_change": -0.01249851138479574,
   "TA_W_interior_log_time": 5.296094212927532,
   "TA_V_range_on_path": [
    -0.06993387345993232,
    1.6003082538480582
   ],
   "samples": 17390,
   "directions": 122264,
   "kind": "chord",
   "seed": 3,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "chord",
    "chord_spans": [
     1.0104315197882991
    ]
   }
  },
  {
   "KP_max_violation": 0.0,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009995723234397236,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892070328945493
   ],
   "integral_mu": 55.957543091818195,
   "FAN": 44.45011829840435,
   "FRONT": 12.64176358323775,
   "mu_tau0": 6.284,
   "T4_slack": 17.63282471951473,
   "T4_sharp_slack": 3.647081391179448,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.7692036732048599,
     1.0558260943853917
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2308063959207693,
    "v_min": 0.5813113844404119,
    "v_max": 1.0981795840727044
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640998074667,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1861048977180242,
   "TA_control_fan_excursion": 0.33613948353474155,
   "TA_W_total_change": -0.16674889686940797,
   "TA_W_interior_change": -0.0787141189130347,
   "TA_W_interior_log_time": 5.293936971506255,
   "TA_V_range_on_path": [
    -0.06996876873319767,
    1.8540853463579077
   ],
   "samples": 5750,
   "directions": 30566,
   "kind": "chord",
   "seed": 4,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "chord",
    "chord_spans": [
     1.833982658443085
    ]
   }
  },
  {
   "KP_max_violation": 0.0,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.000499967312853622,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892070328945493
   ],
   "integral_mu": 55.97261860469225,
   "FAN": 44.449768227716866,
   "FRONT": 12.659832572968838,
   "mu_tau0": 6.283,
   "T4_slack": 17.632842650520423,
   "T4_sharp_slack": 3.6476563180557875,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.7682036732047592,
     1.0593128318126865
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2308063959207693,
    "v_min": 0.5813185341706517,
    "v_max": 1.0981795840727044
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464096254753,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.20168449941842637,
   "TA_control_fan_excursion": 0.35444379995148845,
   "TA_W_total_change": -0.14842572911154073,
   "TA_W_interior_change": -0.06764039216116835,
   "TA_W_interior_log_time": 5.29351205130172,
   "TA_V_range_on_path": [
    -0.06996876873319767,
    1.8588578748743947
   ],
   "samples": 9626,
   "directions": 61132,
   "kind": "chord",
   "seed": 4,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "chord",
    "chord_spans": [
     1.833982658443085
    ]
   }
  },
  {
   "KP_max_violation": 9.059419880941277e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024998664522035696,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892070328945493
   ],
   "integral_mu": 55.987880549184716,
   "FAN": 44.45354263015255,
   "FRONT": 12.668172951307943,
   "mu_tau0": 6.2835,
   "T4_slack": 17.631008224384665,
   "T4_sharp_slack": 3.6470940616021537,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.7682036732060276,
     1.0605549861284018
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2308063959207693,
    "v_min": 0.5813119821510964,
    "v_max": 1.0981795840727044
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640563222513,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.21374025524927842,
   "TA_control_fan_excursion": 0.366503722753047,
   "TA_W_total_change": -0.13639854617927383,
   "TA_W_interior_change": -0.06045349393663191,
   "TA_W_interior_log_time": 5.296057726510526,
   "TA_V_range_on_path": [
    -0.06996876873319767,
    1.861034016101878
   ],
   "samples": 17378,
   "directions": 122264,
   "kind": "chord",
   "seed": 4,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "chord",
    "chord_spans": [
     1.833982658443085
    ]
   }
  },
  {
   "KP_max_violation": 0.0,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009999919701171311,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.891996332628075
   ],
   "integral_mu": 55.57417614727635,
   "FAN": 44.22402624908235,
   "FRONT": 12.577343205992655,
   "mu_tau0": 6.284,
   "T4_slack": 17.725679237489487,
   "T4_sharp_slack": 3.7399359091542053,
   "dives": 1,
   "DT_min_slack": -0.003600725866535495,
   "DT_min_slack_outer": 0.0015600574240338533,
   "state_range": {
    "a": [
     -1.305203673204879,
     1.4235621398131038
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2600204179189411,
    "v_min": -0.47017545116243875,
    "v_max": 1.1848322634445076
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464100162738,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.17008134834252242,
   "TA_control_fan_excursion": 0.29179092758431013,
   "TA_W_total_change": -0.45687542406107506,
   "TA_W_interior_change": -0.3688468022521798,
   "TA_W_interior_log_time": 5.294374924763028,
   "TA_V_range_on_path": [
    -0.0700478019319402,
    2.0054722445063646
   ],
   "samples": 5710,
   "directions": 30566,
   "kind": "chord",
   "seed": 5,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "chord",
    "chord_spans": [
     2.723822369209481
    ]
   }
  },
  {
   "KP_max_violation": 0.0,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004998562234970194,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.891996332628075
   ],
   "integral_mu": 55.58989225289345,
   "FAN": 44.224020888731886,
   "FRONT": 12.594933264010498,
   "mu_tau0": 6.283,
   "T4_slack": 17.724922354375906,
   "T4_sharp_slack": 3.739736021911277,
   "dives": 1,
   "DT_min_slack": -0.002442631311564261,
   "DT_min_slack_outer": 0.0001434660183389641,
   "state_range": {
    "a": [
     -1.3062036732047773,
     1.4231801041903722
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2600204179189411,
    "v_min": -0.47040661470898604,
    "v_max": 1.1848322634445076
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464096254753,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.18411370201460797,
   "TA_control_fan_excursion": 0.306071016183315,
   "TA_W_total_change": -0.43868647767969926,
   "TA_W_interior_change": -0.3579073028581252,
   "TA_W_interior_log_time": 5.294374924763028,
   "TA_V_range_on_path": [
    -0.0700478019319402,
    2.008906993585075
   ],
   "samples": 9576,
   "directions": 61132,
   "kind": "chord",
   "seed": 5,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "chord",
    "chord_spans": [
     2.723822369209481
    ]
   }
  },
  {
   "KP_max_violation": 8.08242361927114e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024983242070053535,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.891996332628075
   ],
   "integral_mu": 55.60527165705654,
   "FAN": 44.227742806557394,
   "FRONT": 12.603384209770903,
   "mu_tau0": 6.2835,
   "T4_slack": 17.723028551380644,
   "T4_sharp_slack": 3.739114388598132,
   "dives": 1,
   "DT_min_slack": -0.0006568142229275015,
   "DT_min_slack_outer": 0.000638228011244038,
   "state_range": {
    "a": [
     -1.3062036732059177,
     1.4234884327819302
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2600204179189411,
    "v_min": -0.47048730910903824,
    "v_max": 1.1848322634445076
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464054759057,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.19352175367088453,
   "TA_control_fan_excursion": 0.3156314974902331,
   "TA_W_total_change": -0.42660121193539324,
   "TA_W_interior_change": -0.3506590140728081,
   "TA_W_interior_log_time": 5.295787880418478,
   "TA_V_range_on_path": [
    -0.0700478019319402,
    2.010643605922886
   ],
   "samples": 17308,
   "directions": 122264,
   "kind": "chord",
   "seed": 5,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "chord",
    "chord_spans": [
     2.723822369209481
    ]
   }
  },
  {
   "KP_max_violation": 4.263256414560601e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009995809659530952,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.8922394924735
   ],
   "integral_mu": 54.54175812877987,
   "FAN": 43.12850247619892,
   "FRONT": 12.563947511275007,
   "mu_tau0": 6.284,
   "T4_slack": 17.649177788384883,
   "T4_sharp_slack": 3.663434460049608,
   "dives": 1,
   "DT_min_slack": 0.05187875385526919,
   "DT_min_slack_outer": 0.053262832998864695,
   "state_range": {
    "a": [
     0.1947963267950783,
     0.21483911093993768
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960471030114,
    "v_min": -0.44612440474573845,
    "v_max": 1.0544787183520437
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1596108441404856,
   "TA_control_fan_excursion": 0.2736495046928002,
   "TA_W_total_change": -1.5670630342054046,
   "TA_W_interior_change": -1.4789893767066866,
   "TA_W_interior_log_time": 5.293543670321558,
   "TA_V_range_on_path": [
    -0.06978812610758398,
    1.2823703262188029
   ],
   "samples": 6186,
   "directions": 30566,
   "kind": "spike_in",
   "seed": 0,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "spike_in"
   }
  },
  {
   "KP_max_violation": 5.329070518200751e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004997191308884208,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.8922394924735
   ],
   "integral_mu": 54.55659669922389,
   "FAN": 43.12849662645659,
   "FRONT": 12.580645701573356,
   "mu_tau0": 6.283,
   "T4_slack": 17.648406083333015,
   "T4_sharp_slack": 3.663219750868393,
   "dives": 1,
   "DT_min_slack": 0.05165746230280188,
   "DT_min_slack_outer": 0.05235116572466936,
   "state_range": {
    "a": [
     0.19479632679498415,
     0.21882729574100068
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604710301176,
    "v_min": -0.44612440474573845,
    "v_max": 1.0544787183520437
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1726926329729327,
   "TA_control_fan_excursion": 0.28719578774782856,
   "TA_W_total_change": -1.5497664449358022,
   "TA_W_interior_change": -1.4689490742563667,
   "TA_W_interior_log_time": 5.294817849383666,
   "TA_V_range_on_path": [
    -0.06978812610758398,
    1.2823700678718257
   ],
   "samples": 10436,
   "directions": 61132,
   "kind": "spike_in",
   "seed": 0,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "spike_in"
   }
  },
  {
   "KP_max_violation": 9.041656312547275e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024999893046540045,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.8922394924735
   ],
   "integral_mu": 54.571950153750706,
   "FAN": 43.13244395366345,
   "FRONT": 12.588325166448211,
   "mu_tau0": 6.2835,
   "T4_slack": 17.645992158469838,
   "T4_sharp_slack": 3.6620779956873264,
   "dives": 1,
   "DT_min_slack": 0.05200431244997894,
   "DT_min_slack_outer": 0.05235116572466936,
   "state_range": {
    "a": [
     0.19429632679233322,
     0.22098217741203285
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960471030114,
    "v_min": -0.44612440474573845,
    "v_max": 1.0544787183520437
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1814614813429969,
   "TA_control_fan_excursion": 0.29628947822847423,
   "TA_W_total_change": -1.5382272506956214,
   "TA_W_interior_change": -1.4622462441563941,
   "TA_W_interior_log_time": 5.295664703660346,
   "TA_V_range_on_path": [
    -0.06978812610758398,
    1.282171826317511
   ],
   "samples": 18938,
   "directions": 122264,
   "kind": "spike_in",
   "seed": 0,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "spike_in"
   }
  },
  {
   "KP_max_violation": 4.263256414560601e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.000999766603523744,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.89212915499612
   ],
   "integral_mu": 55.71116824299414,
   "FAN": 44.20197294134854,
   "FRONT": 12.644338081519317,
   "mu_tau0": 6.284,
   "T4_slack": 17.63362870956454,
   "T4_sharp_slack": 3.647885381229244,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.1947963267950783,
     0.21483911093993768
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960455632081,
    "v_min": 0.8700631600990634,
    "v_max": 1.0544786769211831
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.20096268472696832,
   "TA_control_fan_excursion": 0.33446853169531987,
   "TA_W_total_change": -0.41262654710654156,
   "TA_W_interior_change": -0.32457944141381123,
   "TA_W_interior_log_time": 5.293153030266312,
   "TA_V_range_on_path": [
    -0.06990594521867338,
    1.169233896859857
   ],
   "samples": 5824,
   "directions": 30566,
   "kind": "spike_in",
   "seed": 1,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "spike_in"
   }
  },
  {
   "KP_max_violation": 3.552713678800501e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004995455121303838,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.89212915499612
   ],
   "integral_mu": 55.725558565653905,
   "FAN": 44.2019670916062,
   "FRONT": 12.66145412289568,
   "mu_tau0": 6.283,
   "T4_slack": 17.633723103374955,
   "T4_sharp_slack": 3.648536770910326,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.19479632679498415,
     0.21882729574100068
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960455632081,
    "v_min": 0.8700631600990634,
    "v_max": 1.0544786769211831
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.2165675306826872,
   "TA_control_fan_excursion": 0.35023836639408346,
   "TA_W_total_change": -0.39491210675773325,
   "TA_W_interior_change": -0.3141188804169719,
   "TA_W_interior_log_time": 5.293578103021105,
   "TA_V_range_on_path": [
    -0.06990594521867338,
    1.169233896859897
   ],
   "samples": 9712,
   "directions": 61132,
   "kind": "spike_in",
   "seed": 1,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "spike_in"
   }
  },
  {
   "KP_max_violation": 9.103828801926284e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.000249981995746662,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.89212915499612
   ],
   "integral_mu": 55.74117824289188,
   "FAN": 44.20591430847557,
   "FRONT": 12.669411184040962,
   "mu_tau0": 6.2835,
   "T4_slack": 17.63132044173355,
   "T4_sharp_slack": 3.6474062789510384,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.19429632679233322,
     0.22098217741203285
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960455632081,
    "v_min": 0.8700631600990634,
    "v_max": 1.0544786769211831
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.22696990368628378,
   "TA_control_fan_excursion": 0.36065981611860143,
   "TA_W_total_change": -0.3830954265850097,
   "TA_W_interior_change": -0.30714237440853953,
   "TA_W_interior_log_time": 5.295982192997014,
   "TA_V_range_on_path": [
    -0.06990594521867338,
    1.1688020999569044
   ],
   "samples": 17488,
   "directions": 122264,
   "kind": "spike_in",
   "seed": 1,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "spike_in"
   }
  },
  {
   "KP_max_violation": 3.375077994860476e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009998490014719863,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892199704880225
   ],
   "integral_mu": 54.588419858613044,
   "FAN": 43.17141086091737,
   "FRONT": 12.566956410627846,
   "mu_tau0": 6.284,
   "T4_slack": 17.648433342623,
   "T4_sharp_slack": 3.662690014287712,
   "dives": 1,
   "DT_min_slack": 0.041902380933338534,
   "DT_min_slack_outer": 0.04342657443772602,
   "state_range": {
    "a": [
     0.1947963267950783,
     0.21483911093993768
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604172002242,
    "v_min": -0.34795729143868925,
    "v_max": 1.0544785735141713
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.16894119113021597,
   "TA_control_fan_excursion": 0.2890448655356785,
   "TA_W_total_change": -1.5209382403329321,
   "TA_W_interior_change": -1.4328828959895157,
   "TA_W_interior_log_time": 5.294760777951206,
   "TA_V_range_on_path": [
    -0.06983060912755149,
    1.2823702330270077
   ],
   "samples": 6140,
   "directions": 30566,
   "kind": "spike_in",
   "seed": 2,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "spike_in"
   }
  },
  {
   "KP_max_violation": 5.329070518200751e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004999950992463642,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892199704880225
   ],
   "integral_mu": 54.603262461781334,
   "FAN": 43.17140501117503,
   "FRONT": 12.583672299446121,
   "mu_tau0": 6.283,
   "T4_slack": 17.64767530336679,
   "T4_sharp_slack": 3.6624889709021673,
   "dives": 1,
   "DT_min_slack": 0.042041851521141815,
   "DT_min_slack_outer": 0.04280648020364808,
   "state_range": {
    "a": [
     0.19479632679498415,
     0.21882729574100068
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604172002242,
    "v_min": -0.34795729143868925,
    "v_max": 1.0544785735141713
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.18272904458340808,
   "TA_control_fan_excursion": 0.3032976575408608,
   "TA_W_total_change": -1.5036239525428494,
   "TA_W_interior_change": -1.422815817484869,
   "TA_W_interior_log_time": 5.2939114571699815,
   "TA_V_range_on_path": [
    -0.06983060912755149,
    1.2823701887872512
   ],
   "samples": 10344,
   "directions": 61132,
   "kind": "spike_in",
   "seed": 2,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "spike_in"
   }
  },
  {
   "KP_max_violation": 8.597567102697212e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024996817016309514,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892199704880225
   ],
   "integral_mu": 54.61864420529419,
   "FAN": 43.17535229859429,
   "FRONT": 12.59136176203639,
   "mu_tau0": 6.2835,
   "T4_slack": 17.64524304744539,
   "T4_sharp_slack": 3.661328884662872,
   "dives": 1,
   "DT_min_slack": 0.04248675213528674,
   "DT_min_slack_outer": 0.04286963239592545,
   "state_range": {
    "a": [
     0.19429632679233322,
     0.22098217741203285
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604172002242,
    "v_min": -0.34795729143868925,
    "v_max": 1.0544785735141713
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.19196898380951738,
   "TA_control_fan_excursion": 0.31286374853321147,
   "TA_W_total_change": -1.4920748003749453,
   "TA_W_interior_change": -1.4161064625890534,
   "TA_W_interior_log_time": 5.296173733606656,
   "TA_V_range_on_path": [
    -0.06983060912755149,
    1.2821717096004202
   ],
   "samples": 18752,
   "directions": 122264,
   "kind": "spike_in",
   "seed": 2,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "spike_in"
   }
  },
  {
   "KP_max_violation": 3.6415315207705135e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009996497402016136,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892193037319057
   ],
   "integral_mu": 54.487273166518655,
   "FAN": 43.079127766889016,
   "FRONT": 12.560352010047175,
   "mu_tau0": 6.284,
   "T4_slack": 17.65069254010836,
   "T4_sharp_slack": 3.6649492117730844,
   "dives": 1,
   "DT_min_slack": 0.06287354251389665,
   "DT_min_slack_outer": 0.06409521611229785,
   "state_range": {
    "a": [
     0.1947963267950783,
     0.21483911093993768
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149603860562443,
    "v_min": -0.5709460730408078,
    "v_max": 1.0544784897163484
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.17088663685314848,
   "TA_control_fan_excursion": 0.29225503053695073,
   "TA_W_total_change": -1.619790960946873,
   "TA_W_interior_change": -1.5317366849953027,
   "TA_W_interior_log_time": 5.29460893789053,
   "TA_V_range_on_path": [
    -0.06983772865510106,
    1.2823701543731967
   ],
   "samples": 6252,
   "directions": 30566,
   "kind": "spike_in",
   "seed": 3,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "spike_in"
   }
  },
  {
   "KP_max_violation": 3.552713678800501e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004997441833849425,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892193037319057
   ],
   "integral_mu": 54.50211979587771,
   "FAN": 43.07912191714668,
   "FRONT": 12.577033608851782,
   "mu_tau0": 6.283,
   "T4_slack": 17.64989618464771,
   "T4_sharp_slack": 3.664709852183087,
   "dives": 1,
   "DT_min_slack": 0.06269706493932237,
   "DT_min_slack_outer": 0.06330915033342688,
   "state_range": {
    "a": [
     0.19479632679498415,
     0.21882729574100068
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149603860562443,
    "v_min": -0.5709460730408078,
    "v_max": 1.0544784897163484
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1848216642685403,
   "TA_control_fan_excursion": 0.30665452312256486,
   "TA_W_total_change": -1.6025109631705627,
   "TA_W_interior_change": -1.521704164860937,
   "TA_W_interior_log_time": 5.293759488083802,
   "TA_V_range_on_path": [
    -0.06983772865510106,
    1.2823701910316498
   ],
   "samples": 10568,
   "directions": 61132,
   "kind": "spike_in",
   "seed": 3,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "spike_in"
   }
  },
  {
   "KP_max_violation": 8.615330671091215e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002499524061063685,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892193037319057
   ],
   "integral_mu": 54.517484960704635,
   "FAN": 43.08306919789838,
   "FRONT": 12.58470091782351,
   "mu_tau0": 6.2835,
   "T4_slack": 17.647458347126147,
   "T4_sharp_slack": 3.6635441843436354,
   "dives": 1,
   "DT_min_slack": 0.06307291763741407,
   "DT_min_slack_outer": 0.06337930137837233,
   "state_range": {
    "a": [
     0.19429632679233322,
     0.22098217741203285
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149603860562443,
    "v_min": -0.5709460730408078,
    "v_max": 1.0544784897163484
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.19415976574423183,
   "TA_control_fan_excursion": 0.31631961407000897,
   "TA_W_total_change": -1.5909839712888585,
   "TA_W_interior_change": -1.5150171442818108,
   "TA_W_interior_log_time": 5.29602189354598,
   "TA_V_range_on_path": [
    -0.06983772865510106,
    1.2821716357027624
   ],
   "samples": 19200,
   "directions": 122264,
   "kind": "spike_in",
   "seed": 3,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "spike_in"
   }
  },
  {
   "KP_max_violation": 3.9968028886505635e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009992126207014618,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.89222972625318
   ],
   "integral_mu": 54.94401651310923,
   "FAN": 43.49643317199364,
   "FRONT": 12.590649300534709,
   "mu_tau0": 6.284,
   "T4_slack": 17.641551889109934,
   "T4_sharp_slack": 3.655808560774666,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.1947963267950783,
     0.21483911093993768
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149605040124634,
    "v_min": 0.19488384534829573,
    "v_max": 1.0544788070963018
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1616143582762169,
   "TA_control_fan_excursion": 0.2769553741630618,
   "TA_W_total_change": -1.172379613760733,
   "TA_W_interior_change": -1.0843080335351312,
   "TA_W_interior_log_time": 5.29332097737977,
   "TA_V_range_on_path": [
    -0.0697985536890913,
    1.2814726935129215
   ],
   "samples": 5952,
   "directions": 30566,
   "kind": "spike_in",
   "seed": 4,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "spike_in"
   }
  },
  {
   "KP_max_violation": 2.6645352591003757e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004998816826524699,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.89222972625318
   ],
   "integral_mu": 54.958815532244046,
   "FAN": 43.49642732225131,
   "FRONT": 12.60748622889872,
   "mu_tau0": 6.283,
   "T4_slack": 17.64095847343296,
   "T4_sharp_slack": 3.655772140968338,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.19479632679498415,
     0.21882729574100068
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149605040124634,
    "v_min": 0.19488384534829573,
    "v_max": 1.0544788070963018
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.17484775571668631,
   "TA_control_fan_excursion": 0.2906530926574239,
   "TA_W_total_change": -1.1549442864250035,
   "TA_W_interior_change": -1.0741293823965936,
   "TA_W_interior_log_time": 5.2945954400434,
   "TA_V_range_on_path": [
    -0.0697985536890913,
    1.2814726935129652
   ],
   "samples": 9968,
   "directions": 61132,
   "kind": "spike_in",
   "seed": 4,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "spike_in"
   }
  },
  {
   "KP_max_violation": 9.210410212290299e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002499031719886968,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.89222972625318
   ],
   "integral_mu": 54.974252894468236,
   "FAN": 43.50037463969195,
   "FRONT": 12.6152569501415,
   "mu_tau0": 6.2835,
   "T4_slack": 17.638551887474108,
   "T4_sharp_slack": 3.6546377246915966,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.19429632679233322,
     0.22098217741203285
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149605040124634,
    "v_min": 0.19488384534829573,
    "v_max": 1.0544788070963018
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1837177573147978,
   "TA_control_fan_excursion": 0.29984839892643067,
   "TA_W_total_change": -1.143313845583103,
   "TA_W_interior_change": -1.0673367615211662,
   "TA_W_interior_log_time": 5.296149902450853,
   "TA_V_range_on_path": [
    -0.0697985536890913,
    1.281256339144673
   ],
   "samples": 18000,
   "directions": 122264,
   "kind": "spike_in",
   "seed": 4,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "spike_in"
   }
  },
  {
   "KP_max_violation": 4.440892098500626e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009997059688178211,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892161887170392
   ],
   "integral_mu": 55.456510136724454,
   "FAN": 43.967367936100665,
   "FRONT": 12.626072088485959,
   "mu_tau0": 6.284,
   "T4_slack": 17.635415817553003,
   "T4_sharp_slack": 3.6496724892177284,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.1947963267950783,
     0.21483911093993768
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604905867122,
    "v_min": 0.686716551777216,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1825543639329077,
   "TA_control_fan_excursion": 0.31071510839113914,
   "TA_W_total_change": -0.6656682538538454,
   "TA_W_interior_change": -0.5776181678626182,
   "TA_W_interior_log_time": 5.293899264799478,
   "TA_V_range_on_path": [
    -0.0698709913688638,
    1.200127579940726
   ],
   "samples": 5850,
   "directions": 30566,
   "kind": "spike_in",
   "seed": 5,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "spike_in"
   }
  },
  {
   "KP_max_violation": 4.440892098500626e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004998865077074921,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892161887170392
   ],
   "integral_mu": 55.47114128181872,
   "FAN": 43.96736208635833,
   "FRONT": 12.643092664719015,
   "mu_tau0": 6.283,
   "T4_slack": 17.6351739237856,
   "T4_sharp_slack": 3.649987591320965,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.19479632679498415,
     0.21882729574100068
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604905867122,
    "v_min": 0.686716551777216,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.19737232815014072,
   "TA_control_fan_excursion": 0.32570021877228483,
   "TA_W_total_change": -0.6480492786492287,
   "TA_W_interior_change": -0.5672517581544785,
   "TA_W_interior_log_time": 5.294324020535958,
   "TA_V_range_on_path": [
    -0.0698709913688638,
    1.2001275799408113
   ],
   "samples": 9766,
   "directions": 61132,
   "kind": "spike_in",
   "seed": 5,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "spike_in"
   }
  },
  {
   "KP_max_violation": 8.846257060213247e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024996382703346143,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892161887170392
   ],
   "integral_mu": 55.48670780257505,
   "FAN": 43.97130933595989,
   "FRONT": 12.650986632867589,
   "mu_tau0": 6.2835,
   "T4_slack": 17.63276135836133,
   "T4_sharp_slack": 3.6488471955787958,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.19429632679233322,
     0.22098217741203285
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604905867122,
    "v_min": 0.686716551777216,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.2072995344639188,
   "TA_control_fan_excursion": 0.3357342443159089,
   "TA_W_total_change": -0.6362956587408932,
   "TA_W_interior_change": -0.5603362730785877,
   "TA_W_interior_log_time": 5.296020046483589,
   "TA_V_range_on_path": [
    -0.0698709913688638,
    1.1996982759625925
   ],
   "samples": 17596,
   "directions": 122264,
   "kind": "spike_in",
   "seed": 5,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "spike_in"
   }
  },
  {
   "KP_max_violation": 3.907985046680551e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009990441240603776,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892157811929431
   ],
   "integral_mu": 55.65529776994171,
   "FAN": 44.16485974716388,
   "FRONT": 12.62592005153513,
   "mu_tau0": 6.284,
   "T4_slack": 17.633967958448125,
   "T4_sharp_slack": 3.64822463011285,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.4932036732048779,
     0.8467963267951184
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2801982409567074,
    "v_min": 0.9410890600637019,
    "v_max": 1.2499284883671344
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.18454714477454903,
   "TA_control_fan_excursion": 0.3131971259562918,
   "TA_W_total_change": -0.4683072259913039,
   "TA_W_interior_change": -0.38025759049617935,
   "TA_W_interior_log_time": 5.29380638566936,
   "TA_V_range_on_path": [
    -0.06987534311262264,
    1.8639218011827734
   ],
   "samples": 5840,
   "directions": 30566,
   "kind": "spike_out",
   "seed": 0,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "spike_out"
   }
  },
  {
   "KP_max_violation": 6.217248937900877e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004998819899248996,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892157811929431
   ],
   "integral_mu": 55.66997154361539,
   "FAN": 44.16504617805326,
   "FRONT": 12.642756597277675,
   "mu_tau0": 6.283,
   "T4_slack": 17.633691686242514,
   "T4_sharp_slack": 3.6485053537778924,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.4932036732048033,
     0.8457963267951953
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2801982409567074,
    "v_min": 0.9410890600637019,
    "v_max": 1.2499284883671344
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.19954506010773676,
   "TA_control_fan_excursion": 0.32820466231027323,
   "TA_W_total_change": -0.4506800006449121,
   "TA_W_interior_change": -0.3698830941050506,
   "TA_W_interior_log_time": 5.294231180850238,
   "TA_V_range_on_path": [
    -0.06987534311262264,
    1.86641842254535
   ],
   "samples": 9744,
   "directions": 61132,
   "kind": "spike_out",
   "seed": 0,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "spike_out"
   }
  },
  {
   "KP_max_violation": 9.343636975245317e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024991291937404014,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892157811929431
   ],
   "integral_mu": 55.68553761168184,
   "FAN": 44.16861422441849,
   "FRONT": 12.651027530659679,
   "mu_tau0": 6.2835,
   "T4_slack": 17.631277335505217,
   "T4_sharp_slack": 3.647363172722706,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.492703673205785,
     0.8462963267942136
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2801982409567074,
    "v_min": 0.9410890600637019,
    "v_max": 1.2499284883671344
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.20958478166002514,
   "TA_control_fan_excursion": 0.3382536948930355,
   "TA_W_total_change": -0.4389286187400516,
   "TA_W_interior_change": -0.3629699538746012,
   "TA_W_interior_log_time": 5.295927233075524,
   "TA_V_range_on_path": [
    -0.06987534311262264,
    1.8685748775769877
   ],
   "samples": 17554,
   "directions": 122264,
   "kind": "spike_out",
   "seed": 0,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "spike_out"
   }
  },
  {
   "KP_max_violation": 4.085620730620576e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009982775401058408,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.89223022787709
   ],
   "integral_mu": 55.29237144884406,
   "FAN": 43.838252516274224,
   "FRONT": 12.59215910602299,
   "mu_tau0": 6.284,
   "T4_slack": 17.636526103143986,
   "T4_sharp_slack": 3.6507827748086967,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.8112036732048686,
     1.0927963267951277
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.3400205818428574,
    "v_min": 0.7782668727318263,
    "v_max": 1.475200892835963
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.16150746284002743,
   "TA_control_fan_excursion": 0.2767790470875108,
   "TA_W_total_change": -0.8290530801903209,
   "TA_W_interior_change": -0.7409813964442771,
   "TA_W_interior_log_time": 5.29333241674763,
   "TA_V_range_on_path": [
    -0.20203794926041357,
    2.2827009593602474
   ],
   "samples": 5904,
   "directions": 30566,
   "kind": "spike_out",
   "seed": 1,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "spike_out"
   }
  },
  {
   "KP_max_violation": 3.552713678800501e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.000499935772555693,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.89223022787709
   ],
   "integral_mu": 55.30725717937503,
   "FAN": 43.837914920118244,
   "FRONT": 12.609226333024713,
   "mu_tau0": 6.283,
   "T4_slack": 17.635744528294907,
   "T4_sharp_slack": 3.6505581958302784,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.8112036732048225,
     1.0937963267951787
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.3400205818428574,
    "v_min": 0.7782668727318263,
    "v_max": 1.475200892835963
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.17473277078582256,
   "TA_control_fan_excursion": 0.2904693139007035,
   "TA_W_total_change": -0.8117192006307301,
   "TA_W_interior_change": -0.7309041730724335,
   "TA_W_interior_log_time": 5.294606864841583,
   "TA_V_range_on_path": [
    -0.20203794926036184,
    2.2870046272250213
   ],
   "samples": 9872,
   "directions": 61132,
   "kind": "spike_out",
   "seed": 1,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "spike_out"
   }
  },
  {
   "KP_max_violation": 8.526512829121202e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002499737895038656,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.89223022787709
   ],
   "integral_mu": 55.3226159738538,
   "FAN": 43.841695873446824,
   "FRONT": 12.617080889910827,
   "mu_tau0": 6.2835,
   "T4_slack": 17.633333981612736,
   "T4_sharp_slack": 3.649419818830225,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.8117036732056953,
     1.0937963267943083
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.3400205818428574,
    "v_min": 0.7782668727318263,
    "v_max": 1.475200892835963
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.18359742485904357,
   "TA_control_fan_excursion": 0.29965886809630726,
   "TA_W_total_change": -0.8001712882573757,
   "TA_W_interior_change": -0.724194067521073,
   "TA_W_interior_log_time": 5.2961613256324735,
   "TA_V_range_on_path": [
    -0.20259991776306335,
    2.288831356289063
   ],
   "samples": 17808,
   "directions": 122264,
   "kind": "spike_out",
   "seed": 1,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "spike_out"
   }
  },
  {
   "KP_max_violation": 3.907985046680551e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.000999093827550368,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892146250566261
   ],
   "integral_mu": 55.637041697203664,
   "FAN": 44.1490947963425,
   "FRONT": 12.623644123341911,
   "mu_tau0": 6.284,
   "T4_slack": 17.63418315217158,
   "T4_sharp_slack": 3.6484398238363056,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.5132036732048988,
     0.8627963267950989
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2836271641585704,
    "v_min": 0.9336597131616258,
    "v_max": 1.2614661551809934
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.19118819238176943,
   "TA_control_fan_excursion": 0.3248778215811121,
   "TA_W_total_change": -0.48628780877102495,
   "TA_W_interior_change": -0.3982393283461443,
   "TA_W_interior_log_time": 5.293542844851698,
   "TA_V_range_on_path": [
    -0.0698876890650366,
    1.8865968352175648
   ],
   "samples": 5842,
   "directions": 30566,
   "kind": "spike_out",
   "seed": 2,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "spike_out"
   }
  },
  {
   "KP_max_violation": 0.0,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004999836339516506,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892146250566261
   ],
   "integral_mu": 55.65174480116504,
   "FAN": 44.14908890995016,
   "FRONT": 12.64066006047296,
   "mu_tau0": 6.283,
   "T4_slack": 17.633864623785044,
   "T4_sharp_slack": 3.6486782913204294,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.5132036732048633,
     0.8627963267951344
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2836271641585704,
    "v_min": 0.9336597131616258,
    "v_max": 1.2614661551809934
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.20665944934554703,
   "TA_control_fan_excursion": 0.34050101428436863,
   "TA_W_total_change": -0.46867350931865936,
   "TA_W_interior_change": -0.38787822176161235,
   "TA_W_interior_log_time": 5.2939677519744155,
   "TA_V_range_on_path": [
    -0.0698876890650366,
    1.8900237887771096
   ],
   "samples": 9750,
   "directions": 61132,
   "kind": "spike_out",
   "seed": 2,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "spike_out"
   }
  },
  {
   "KP_max_violation": 8.828493491819245e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024987234711848494,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892146250566261
   ],
   "integral_mu": 55.66730772964352,
   "FAN": 44.15283711043283,
   "FRONT": 12.648740836954802,
   "mu_tau0": 6.2835,
   "T4_slack": 17.631443409853,
   "T4_sharp_slack": 3.647529247070487,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.5132036732054992,
     0.8627963267944985
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2836271641585704,
    "v_min": 0.9336597131616258,
    "v_max": 1.2614661551809934
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.21702249189155431,
   "TA_control_fan_excursion": 0.3509623445588077,
   "TA_W_total_change": -0.456932130195449,
   "TA_W_interior_change": -0.38097538754774707,
   "TA_W_interior_log_time": 5.2956638787747785,
   "TA_V_range_on_path": [
    -0.0698876890650366,
    1.8917007824970766
   ],
   "samples": 17564,
   "directions": 122264,
   "kind": "spike_out",
   "seed": 2,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "spike_out"
   }
  },
  {
   "KP_max_violation": 4.263256414560601e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009986002080994982,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892135855087407
   ],
   "integral_mu": 55.676410083993396,
   "FAN": 44.183490858364955,
   "FRONT": 12.628401767575548,
   "mu_tau0": 6.284,
   "T4_slack": 17.633968471637935,
   "T4_sharp_slack": 3.6482251433026605,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.4692036732049125,
     0.8267963267950869
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.276119964679527,
    "v_min": 0.9496923715232897,
    "v_max": 1.2363920844833953
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.19905218504011424,
   "TA_control_fan_excursion": 0.33589330034054843,
   "TA_W_total_change": -0.447079886941119,
   "TA_W_interior_change": -0.3590322898407061,
   "TA_W_interior_log_time": 5.293305823607856,
   "TA_V_range_on_path": [
    -0.06989879021123484,
    1.8358365810143096
   ],
   "samples": 5836,
   "directions": 30566,
   "kind": "spike_out",
   "seed": 3,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "spike_out"
   }
  },
  {
   "KP_max_violation": 4.440892098500626e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004998976530725674,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892135855087407
   ],
   "integral_mu": 55.69106105064138,
   "FAN": 44.183489252343605,
   "FRONT": 12.645443522969291,
   "mu_tau0": 6.283,
   "T4_slack": 17.633732179198475,
   "T4_sharp_slack": 3.648545846733846,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.46820367320489,
     0.825796326795114
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.276119964679527,
    "v_min": 0.9496923715232897,
    "v_max": 1.2363920844833953
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.21505419480332177,
   "TA_control_fan_excursion": 0.35186270981184775,
   "TA_W_total_change": -0.42943548885480376,
   "TA_W_interior_change": -0.34864150198775157,
   "TA_W_interior_log_time": 5.2937308314331215,
   "TA_V_range_on_path": [
    -0.06989879021123484,
    1.8385680171698053
   ],
   "samples": 9738,
   "directions": 61132,
   "kind": "spike_out",
   "seed": 3,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "spike_out"
   }
  },
  {
   "KP_max_violation": 9.07718344933528e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024999644056133974,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892135855087407
   ],
   "integral_mu": 55.706643643399296,
   "FAN": 44.18725053288009,
   "FRONT": 12.653531949743009,
   "mu_tau0": 6.2835,
   "T4_slack": 17.631312031332705,
   "T4_sharp_slack": 3.647397868550179,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.4682036732053625,
     0.8257963267946415
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.276119964679527,
    "v_min": 0.9496923715232897,
    "v_max": 1.2363920844833953
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.2257320770074699,
   "TA_control_fan_excursion": 0.36255421133160526,
   "TA_W_total_change": -0.4176733793857126,
   "TA_W_interior_change": -0.341719390992151,
   "TA_W_interior_log_time": 5.296134770121194,
   "TA_V_range_on_path": [
    -0.06989879021123484,
    1.8403103961687775
   ],
   "samples": 17540,
   "directions": 122264,
   "kind": "spike_out",
   "seed": 3,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "spike_out"
   }
  },
  {
   "KP_max_violation": 4.440892098500626e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009995016189525696,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892212870344093
   ],
   "integral_mu": 55.5143167387053,
   "FAN": 44.040280418161245,
   "FRONT": 12.610252330375834,
   "mu_tau0": 6.284,
   "T4_slack": 17.634701939522607,
   "T4_sharp_slack": 3.6489586111873393,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.637203673204862,
     0.9627963267951394
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.3060199920660018,
    "v_min": 0.8802312468052702,
    "v_max": 1.3405816744854309
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.16547586109207235,
   "TA_control_fan_excursion": 0.2833270068052768,
   "TA_W_total_change": -0.6088414267214268,
   "TA_W_interior_change": -0.5207731251877314,
   "TA_W_interior_log_time": 5.292936511170813,
   "TA_V_range_on_path": [
    -0.06981655145871958,
    2.035669697599733
   ],
   "samples": 5862,
   "directions": 30566,
   "kind": "spike_out",
   "seed": 4,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "spike_out"
   }
  },
  {
   "KP_max_violation": 4.440892098500626e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004999814775483724,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892212870344093
   ],
   "integral_mu": 55.529127093653415,
   "FAN": 44.04076059261286,
   "FRONT": 12.626688527652995,
   "mu_tau0": 6.283,
   "T4_slack": 17.63418248113942,
   "T4_sharp_slack": 3.64899614867479,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.6382036732047567,
     0.9617963267952376
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.3060199920659983,
    "v_min": 0.8802312468052702,
    "v_max": 1.3405816744854309
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.17900146070760647,
   "TA_control_fan_excursion": 0.2973168781535719,
   "TA_W_total_change": -0.5913208062789617,
   "TA_W_interior_change": -0.5105098539158437,
   "TA_W_interior_log_time": 5.294211463604194,
   "TA_V_range_on_path": [
    -0.06981655145871958,
    2.0383799939080416
   ],
   "samples": 9790,
   "directions": 61132,
   "kind": "spike_out",
   "seed": 4,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "spike_out"
   }
  },
  {
   "KP_max_violation": 9.254819133275305e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024997179442265427,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892212870344093
   ],
   "integral_mu": 55.54460607575699,
   "FAN": 44.044339843958795,
   "FRONT": 12.634871487040549,
   "mu_tau0": 6.2835,
   "T4_slack": 17.63177844735125,
   "T4_sharp_slack": 3.647864284568726,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.638203673206025,
     0.9622963267939717
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.3060199920660018,
    "v_min": 0.8802312468052702,
    "v_max": 1.3405816744854309
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.18806641290297776,
   "TA_control_fan_excursion": 0.3067078582331242,
   "TA_W_total_change": -0.5796461933862902,
   "TA_W_interior_change": -0.5036735028273371,
   "TA_W_interior_log_time": 5.295765980353492,
   "TA_V_range_on_path": [
    -0.06981655145871958,
    2.0404982996091494
   ],
   "samples": 17644,
   "directions": 122264,
   "kind": "spike_out",
   "seed": 4,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "spike_out"
   }
  },
  {
   "KP_max_violation": 4.263256414560601e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.000999898016367018,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.89224454344411
   ],
   "integral_mu": 55.36175518725266,
   "FAN": 43.90206762654278,
   "FRONT": 12.5970209578936,
   "mu_tau0": 6.284,
   "T4_slack": 17.635819326874547,
   "T4_sharp_slack": 3.650075998539265,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.7632036732048775,
     1.0587963267951181
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.3303906272099155,
    "v_min": 0.8102340594842601,
    "v_max": 1.4350784765836768
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1586312849126984,
   "TA_control_fan_excursion": 0.27203321602905073,
   "TA_W_total_change": -0.7604507804743654,
   "TA_W_interior_change": -0.6723759975054344,
   "TA_W_interior_log_time": 5.2936588258073165,
   "TA_V_range_on_path": [
    -0.11593579975358742,
    2.2089718770342457
   ],
   "samples": 5890,
   "directions": 30566,
   "kind": "spike_out",
   "seed": 5,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "spike_out"
   }
  },
  {
   "KP_max_violation": 3.552713678800501e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004997489041427272,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.89224454344411
   ],
   "integral_mu": 55.37662536851343,
   "FAN": 43.902339759058826,
   "FRONT": 12.61353467669337,
   "mu_tau0": 6.283,
   "T4_slack": 17.63510952176574,
   "T4_sharp_slack": 3.64992318930112,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.7642036732047828,
     1.0587963267952176
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.3303906272099155,
    "v_min": 0.8102340594842601,
    "v_max": 1.4350784765836768
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.17163895012343855,
   "TA_control_fan_excursion": 0.28550569131820425,
   "TA_W_total_change": -0.7430606804439501,
   "TA_W_interior_change": -0.6622381171071599,
   "TA_W_interior_log_time": 5.2936588258073165,
   "TA_V_range_on_path": [
    -0.11706773888120287,
    2.212616707918005
   ],
   "samples": 9844,
   "directions": 61132,
   "kind": "spike_out",
   "seed": 5,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "spike_out"
   }
  },
  {
   "KP_max_violation": 8.15347789284715e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002499216674380911,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.89224454344411
   ],
   "integral_mu": 55.39202079484785,
   "FAN": 43.90600922687173,
   "FRONT": 12.621541367351185,
   "mu_tau0": 6.2835,
   "T4_slack": 17.632702991483953,
   "T4_sharp_slack": 3.6487888287014414,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.7637036732059208,
     1.058296326794082
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.3303906272099155,
    "v_min": 0.8102340594842601,
    "v_max": 1.4350784765836768
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1803583361652481,
   "TA_control_fan_excursion": 0.2945495777574567,
   "TA_W_total_change": -0.7314721198150964,
   "TA_W_interior_change": -0.6554896532419265,
   "TA_W_interior_log_time": 5.295779777640627,
   "TA_V_range_on_path": [
    -0.11650188624949154,
    2.214116103071417
   ],
   "samples": 17754,
   "directions": 122264,
   "kind": "spike_out",
   "seed": 5,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "spike_out"
   }
  },
  {
   "KP_max_violation": 1.5987211554602254e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009995114998107013,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.893533416716977
   ],
   "integral_mu": 50.93635292110259,
   "FAN": 39.1370353405651,
   "FRONT": 12.966394702594659,
   "mu_tau0": 6.284,
   "T4_slack": 17.665563051748002,
   "T4_sharp_slack": 3.6798197234127272,
   "dives": 1,
   "DT_min_slack": 0.04365436840044179,
   "DT_min_slack_outer": 0.04513275348740464,
   "state_range": {
    "a": [
     -1.415203673204882,
     1.486796326795119
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4673212427106392,
    "v_min": -0.40379127878362686,
    "v_max": 2.270209581579923
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.0970807741004398,
   "TA_control_fan_excursion": 0.1704687302017005,
   "TA_W_total_change": -5.162832876930808,
   "TA_W_interior_change": -5.0731230282953925,
   "TA_W_interior_log_time": 5.295905702919859,
   "TA_V_range_on_path": [
    -1.5700913154461902,
    3.7901287008314446
   ],
   "samples": 6860,
   "directions": 30566,
   "kind": "far_out",
   "seed": 0,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "far_out"
   }
  },
  {
   "KP_max_violation": 5.329070518200751e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004996235455747566,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.893533416716977
   ],
   "integral_mu": 50.94969201175716,
   "FAN": 39.13702908537385,
   "FRONT": 12.980964938127222,
   "mu_tau0": 6.283,
   "T4_slack": 17.664162466270874,
   "T4_sharp_slack": 3.678976133806259,
   "dives": 1,
   "DT_min_slack": 0.04434106701569468,
   "DT_min_slack_outer": 0.04515443162551519,
   "state_range": {
    "a": [
     -1.4152036732048074,
     1.4867963267951936
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4673212427106392,
    "v_min": -0.40379127878362686,
    "v_max": 2.270209581579923
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.10543054516087924,
   "TA_control_fan_excursion": 0.17928361032071738,
   "TA_W_total_change": -5.1476646478751995,
   "TA_W_interior_change": -5.065207807555682,
   "TA_W_interior_log_time": 5.295494924000039,
   "TA_V_range_on_path": [
    -1.5700913154461487,
    3.7905487840239807
   ],
   "samples": 11784,
   "directions": 61132,
   "kind": "far_out",
   "seed": 0,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "far_out"
   }
  },
  {
   "KP_max_violation": 6.794564910705958e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.000249969370265557,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.893533416716977
   ],
   "integral_mu": 50.96313495732447,
   "FAN": 39.139707975733515,
   "FRONT": 12.988445426526571,
   "mu_tau0": 6.2835,
   "T4_slack": 17.6621916370445,
   "T4_sharp_slack": 3.6782774742619964,
   "dives": 1,
   "DT_min_slack": 0.04473392126820891,
   "DT_min_slack_outer": 0.04516528623118593,
   "state_range": {
    "a": [
     -1.4157036732057868,
     1.487296326794219
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4673212427106392,
    "v_min": -0.40379127878362686,
    "v_max": 2.270209581579923
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.11104237776232795,
   "TA_control_fan_excursion": 0.1852080790105206,
   "TA_W_total_change": -5.13759286695794,
   "TA_W_interior_change": -5.059979100269428,
   "TA_W_interior_log_time": 5.297318658575309,
   "TA_V_range_on_path": [
    -1.5703675911471673,
    3.790806038786796
   ],
   "samples": 21632,
   "directions": 122264,
   "kind": "far_out",
   "seed": 0,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "far_out"
   }
  },
  {
   "KP_max_violation": 7.105427357601002e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009999849473900646,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.895823596514234
   ],
   "integral_mu": 47.21725146832165,
   "FAN": 34.561602493638,
   "FRONT": 13.892880184936061,
   "mu_tau0": 6.284,
   "T4_slack": 17.735717139943233,
   "T4_sharp_slack": 3.7499738116079513,
   "dives": 1,
   "DT_min_slack": 0.23345799497495046,
   "DT_min_slack_outer": 0.23451007598235707,
   "state_range": {
    "a": [
     -1.5112036732048715,
     1.5407963267951281
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4867501914065642,
    "v_min": -1.2991055224382042,
    "v_max": 2.4775669695707516
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.07184843896830273,
   "TA_control_fan_excursion": 0.12882078703306554,
   "TA_W_total_change": -8.823734563090824,
   "TA_W_interior_change": -8.724414645741973,
   "TA_W_interior_log_time": 5.29807286287698,
   "TA_V_range_on_path": [
    -1.9270707392151831,
    4.136151417657501
   ],
   "samples": 8856,
   "directions": 30566,
   "kind": "far_out",
   "seed": 1,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "far_out"
   }
  },
  {
   "KP_max_violation": 5.329070518200751e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004999290104479304,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.895823596514234
   ],
   "integral_mu": 47.228005833404545,
   "FAN": 34.56262497253318,
   "FRONT": 13.903730011898514,
   "mu_tau0": 6.283,
   "T4_slack": 17.734209605554106,
   "T4_sharp_slack": 3.749023273089499,
   "dives": 1,
   "DT_min_slack": 0.23333411764648604,
   "DT_min_slack_outer": 0.23393449048153458,
   "state_range": {
    "a": [
     -1.512203673204823,
     1.5397963267951766
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4867501914065642,
    "v_min": -1.2991055224382042,
    "v_max": 2.4775669695707516
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.07828717041808808,
   "TA_control_fan_excursion": 0.13572420034827548,
   "TA_W_total_change": -8.811258008519022,
   "TA_W_interior_change": -8.719181656164489,
   "TA_W_interior_log_time": 5.297293694892035,
   "TA_V_range_on_path": [
    -1.927526842329703,
    4.136125258446521
   ],
   "samples": 15776,
   "directions": 61132,
   "kind": "far_out",
   "seed": 1,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "far_out"
   }
  },
  {
   "KP_max_violation": 6.270539643082884e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002499792928096767,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.895823596514234
   ],
   "integral_mu": 47.23999066041109,
   "FAN": 34.56508650797585,
   "FRONT": 13.910171839946619,
   "mu_tau0": 6.2835,
   "T4_slack": 17.732440879620277,
   "T4_sharp_slack": 3.748526716837759,
   "dives": 1,
   "DT_min_slack": 0.23370842495668365,
   "DT_min_slack_outer": 0.23403326625795673,
   "state_range": {
    "a": [
     -1.511703673205698,
     1.5397963267943062
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4867501914065642,
    "v_min": -1.2991055224382042,
    "v_max": 2.4775669695707516
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059590748,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.08262398262314097,
   "TA_control_fan_excursion": 0.14036930466529007,
   "TA_W_total_change": -8.802442242869953,
   "TA_W_interior_change": -8.715232233974763,
   "TA_W_interior_log_time": 5.29948581853243,
   "TA_V_range_on_path": [
    -1.9272981604172972,
    4.13615997261718
   ],
   "samples": 29618,
   "directions": 122264,
   "kind": "far_out",
   "seed": 1,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "far_out"
   }
  },
  {
   "KP_max_violation": 1.7763568394002505e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009999601576766715,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.893226586023458
   ],
   "integral_mu": 50.652481716542155,
   "FAN": 38.81921156422545,
   "FRONT": 13.00800600727362,
   "mu_tau0": 6.284,
   "T4_slack": 17.673221784647737,
   "T4_sharp_slack": 3.687478456312469,
   "dives": 1,
   "DT_min_slack": 0.06075894797125864,
   "DT_min_slack_outer": 0.06220110091061665,
   "state_range": {
    "a": [
     -1.4252036732048978,
     1.4927963267951014
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4693706913246416,
    "v_min": -0.46306649014798706,
    "v_max": 2.2901445193819634
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.10346656733277992,
   "TA_control_fan_excursion": 0.1810067340587196,
   "TA_W_total_change": -5.43744446517328,
   "TA_W_interior_change": -5.348348596760922,
   "TA_W_interior_log_time": 5.295104881279398,
   "TA_V_range_on_path": [
    -1.6041996958666809,
    3.8241058578149545
   ],
   "samples": 6944,
   "directions": 30566,
   "kind": "far_out",
   "seed": 2,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "far_out"
   }
  },
  {
   "KP_max_violation": 5.329070518200751e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004999465218549215,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.893226586023458
   ],
   "integral_mu": 50.66585692502419,
   "FAN": 38.81920540745907,
   "FRONT": 13.022467997014527,
   "mu_tau0": 6.283,
   "T4_slack": 17.67167693397637,
   "T4_sharp_slack": 3.686490601511764,
   "dives": 1,
   "DT_min_slack": 0.061146226551731575,
   "DT_min_slack_outer": 0.06194196884568509,
   "state_range": {
    "a": [
     -1.4252036732048623,
     1.492796326795137
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4693706913246416,
    "v_min": -0.46306649014798706,
    "v_max": 2.2901445193819634
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.11229969111788529,
   "TA_control_fan_excursion": 0.19030493089825118,
   "TA_W_total_change": -5.4223843834846726,
   "TA_W_interior_change": -5.340541607606363,
   "TA_W_interior_log_time": 5.294691143847826,
   "TA_V_range_on_path": [
    -1.6041996958666624,
    3.824478017108392
   ],
   "samples": 11952,
   "directions": 61132,
   "kind": "far_out",
   "seed": 2,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "far_out"
   }
  },
  {
   "KP_max_violation": 7.638334409421077e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.000249936064026679,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.893226586023458
   ],
   "integral_mu": 50.67921392481624,
   "FAN": 38.82234015739281,
   "FRONT": 13.0292762636816,
   "mu_tau0": 6.2835,
   "T4_slack": 17.66957568836706,
   "T4_sharp_slack": 3.685661525584557,
   "dives": 1,
   "DT_min_slack": 0.061167777316041644,
   "DT_min_slack_outer": 0.06159048136361603,
   "state_range": {
    "a": [
     -1.4257036732055006,
     1.492796326794501
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4693706913246416,
    "v_min": -0.46306649014798706,
    "v_max": 2.2901445193819634
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.11823400193292555,
   "TA_control_fan_excursion": 0.19655309232349572,
   "TA_W_total_change": -5.412528964725789,
   "TA_W_interior_change": -5.335531304664255,
   "TA_W_interior_log_time": 5.29720701915096,
   "TA_V_range_on_path": [
    -1.6044602528491496,
    3.824664146003313
   ],
   "samples": 21968,
   "directions": 122264,
   "kind": "far_out",
   "seed": 2,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "far_out"
   }
  },
  {
   "KP_max_violation": 2.3092638912203256e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009998568316195167,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892920556002851
   ],
   "integral_mu": 51.28272554818665,
   "FAN": 39.52894083851062,
   "FRONT": 12.917768990189579,
   "mu_tau0": 6.284,
   "T4_slack": 17.662470210204376,
   "T4_sharp_slack": 3.676726881869108,
   "dives": 1,
   "DT_min_slack": 0.02863451695215241,
   "DT_min_slack_outer": 0.030167359962010865,
   "state_range": {
    "a": [
     -1.4032036732049171,
     1.4787963267950879
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4645769367586041,
    "v_min": -0.3310537801652136,
    "v_max": 2.244129740638398
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.11188431424198741,
   "TA_control_fan_excursion": 0.19489727658806988,
   "TA_W_total_change": -4.816355668196523,
   "TA_W_interior_change": -4.72380390179521,
   "TA_W_interior_log_time": 5.294363440669002,
   "TA_V_range_on_path": [
    -1.5263341309996292,
    3.745441574275831
   ],
   "samples": 6762,
   "directions": 30566,
   "kind": "far_out",
   "seed": 3,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "far_out"
   }
  },
  {
   "KP_max_violation": 7.105427357601002e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004999750470973119,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892920556002851
   ],
   "integral_mu": 51.29649096212293,
   "FAN": 39.527447285715205,
   "FRONT": 12.934218635873501,
   "mu_tau0": 6.283,
   "T4_slack": 17.66103541399275,
   "T4_sharp_slack": 3.6758490815281206,
   "dives": 1,
   "DT_min_slack": 0.028929879004698206,
   "DT_min_slack_outer": 0.0297699803447192,
   "state_range": {
    "a": [
     -1.4022036732048875,
     1.4797963267951104
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4645769367586041,
    "v_min": -0.3310537801652136,
    "v_max": 2.244129740638398
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.12135451845041834,
   "TA_control_fan_excursion": 0.20483251939885294,
   "TA_W_total_change": -4.800795326593541,
   "TA_W_interior_change": -4.715458616527355,
   "TA_W_interior_log_time": 5.295196305144623,
   "TA_V_range_on_path": [
    -1.5257464935710936,
    3.746020093265893
   ],
   "samples": 11590,
   "directions": 61132,
   "kind": "far_out",
   "seed": 3,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "far_out"
   }
  },
  {
   "KP_max_violation": 6.181721801112872e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002499569805998192,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892920556002851
   ],
   "integral_mu": 51.310145020931536,
   "FAN": 39.53049175273215,
   "FRONT": 12.941412717555876,
   "mu_tau0": 6.2835,
   "T4_slack": 17.65893264146539,
   "T4_sharp_slack": 3.675018478682887,
   "dives": 1,
   "DT_min_slack": 0.029335348130305333,
   "DT_min_slack_outer": 0.029780104022059745,
   "state_range": {
    "a": [
     -1.40220367320536,
     1.479796326794638
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4645769367586041,
    "v_min": -0.3310537801652136,
    "v_max": 2.244129740638398
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1277138663356263,
   "TA_control_fan_excursion": 0.21150725820630312,
   "TA_W_total_change": -4.7906443757361306,
   "TA_W_interior_change": -4.710404158488347,
   "TA_W_interior_log_time": 5.296470498216278,
   "TA_V_range_on_path": [
    -1.5257464935713723,
    3.7462641999124275
   ],
   "samples": 21244,
   "directions": 122264,
   "kind": "far_out",
   "seed": 3,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "far_out"
   }
  },
  {
   "KP_max_violation": 2.842170943040401e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.000999835723574094,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.895198741636266
   ],
   "integral_mu": 49.11299730840596,
   "FAN": 36.9784539685934,
   "FRONT": 13.323657433831617,
   "mu_tau0": 6.284,
   "T4_slack": 17.687600023709884,
   "T4_sharp_slack": 3.7018566953746017,
   "dives": 1,
   "DT_min_slack": 0.15423519446248912,
   "DT_min_slack_outer": 0.15547301341368547,
   "state_range": {
    "a": [
     -1.4732036732048606,
     1.5187963267951368
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.478894373269405,
    "v_min": -0.8184576458429178,
    "v_max": 2.388441050793316
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.07669429392006144,
   "TA_control_fan_excursion": 0.13682124401068219,
   "TA_W_total_change": -6.9728432646634255,
   "TA_W_interior_change": -6.877084905762644,
   "TA_W_interior_log_time": 5.297561427755863,
   "TA_V_range_on_path": [
    -1.7726673390393275,
    3.9892592419571358
   ],
   "samples": 7568,
   "directions": 30566,
   "kind": "far_out",
   "seed": 4,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "far_out"
   }
  },
  {
   "KP_max_violation": 3.552713678800501e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004999369409628418,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.895198741636266
   ],
   "integral_mu": 49.12470454163714,
   "FAN": 36.97838173875071,
   "FRONT": 13.338068644602693,
   "mu_tau0": 6.283,
   "T4_slack": 17.68760629624323,
   "T4_sharp_slack": 3.7024199637786097,
   "dives": 1,
   "DT_min_slack": 0.15465408279498982,
   "DT_min_slack_outer": 0.15534721307436294,
   "state_range": {
    "a": [
     -1.4722036732047599,
     1.5187963267952398
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.478894373269405,
    "v_min": -0.8184576458429178,
    "v_max": 2.388441050793316
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.0835002748851128,
   "TA_control_fan_excursion": 0.14409172970257167,
   "TA_W_total_change": -6.957900035020739,
   "TA_W_interior_change": -6.869395423188367,
   "TA_W_interior_log_time": 5.297166719507024,
   "TA_V_range_on_path": [
    -1.772332527487077,
    3.989440617519643
   ],
   "samples": 13200,
   "directions": 61132,
   "kind": "far_out",
   "seed": 4,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "far_out"
   }
  },
  {
   "KP_max_violation": 9.281464485866309e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002499689078132583,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.895198741636266
   ],
   "integral_mu": 49.137485894625684,
   "FAN": 36.98114961564772,
   "FRONT": 13.344586189455242,
   "mu_tau0": 6.2835,
   "T4_slack": 17.685423102586185,
   "T4_sharp_slack": 3.7015089398036736,
   "dives": 1,
   "DT_min_slack": 0.15487725122748985,
   "DT_min_slack_outer": 0.1552485053109529,
   "state_range": {
    "a": [
     -1.4727036732060306,
     1.5187963267939715
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.478894373269405,
    "v_min": -0.8184576458429178,
    "v_max": 2.388441050793316
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640597328564,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.08808210970986874,
   "TA_control_fan_excursion": 0.14898282795943096,
   "TA_W_total_change": -6.948702211112726,
   "TA_W_interior_change": -6.865049785724506,
   "TA_W_interior_log_time": 5.298974383411313,
   "TA_V_range_on_path": [
    -1.7725008576745522,
    3.9895313426827523
   ],
   "samples": 24466,
   "directions": 122264,
   "kind": "far_out",
   "seed": 4,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "far_out"
   }
  },
  {
   "KP_max_violation": 2.7533531010703882e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009991345292466036,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.896219583148683
   ],
   "integral_mu": 47.728095306062464,
   "FAN": 35.22311295016309,
   "FRONT": 13.723692180875803,
   "mu_tau0": 6.284,
   "T4_slack": 17.71719575466725,
   "T4_sharp_slack": 3.731452426331984,
   "dives": 1,
   "DT_min_slack": 0.21527269113478242,
   "DT_min_slack_outer": 0.2163686386179724,
   "state_range": {
    "a": [
     -1.5032036732048795,
     1.5347963267951172
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4850018885845877,
    "v_min": -1.1668818135736436,
    "v_max": 2.45702817938998
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.06918471844508911,
   "TA_control_fan_excursion": 0.12442228888339901,
   "TA_W_total_change": -8.333480060622222,
   "TA_W_interior_change": -8.231465321215392,
   "TA_W_interior_log_time": 5.297420353398143,
   "TA_V_range_on_path": [
    -1.890852190066889,
    4.102423627940837
   ],
   "samples": 8438,
   "directions": 30566,
   "kind": "far_out",
   "seed": 5,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "far_out"
   }
  },
  {
   "KP_max_violation": 3.552713678800501e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004998768501001116,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.896219583148683
   ],
   "integral_mu": 47.73905792917086,
   "FAN": 35.22310534947609,
   "FRONT": 13.73682415805767,
   "mu_tau0": 6.283,
   "T4_slack": 17.716732032889873,
   "T4_sharp_slack": 3.7315457004252437,
   "dives": 1,
   "DT_min_slack": 0.2159133479569051,
   "DT_min_slack_outer": 0.2165354276810203,
   "state_range": {
    "a": [
     -1.50320367320478,
     1.5347963267952167
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4850018885845877,
    "v_min": -1.1668818135736436,
    "v_max": 2.45702817938998
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.07542148756709555,
   "TA_control_fan_excursion": 0.13112391832843784,
   "TA_W_total_change": -8.319751435413433,
   "TA_W_interior_change": -8.225028647066067,
   "TA_W_interior_log_time": 5.298189557860301,
   "TA_V_range_on_path": [
    -1.890852190066849,
    4.1025139785044145
   ],
   "samples": 14940,
   "directions": 61132,
   "kind": "far_out",
   "seed": 5,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "far_out"
   }
  },
  {
   "KP_max_violation": 8.917311333789257e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002499797843955598,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.896219583148683
   ],
   "integral_mu": 47.751223882621886,
   "FAN": 35.22512384594897,
   "FRONT": 13.744327921657078,
   "mu_tau0": 6.2835,
   "T4_slack": 17.715401077093063,
   "T4_sharp_slack": 3.731486914310544,
   "dives": 1,
   "DT_min_slack": 0.21596277755100823,
   "DT_min_slack_outer": 0.2162985356048268,
   "state_range": {
    "a": [
     -1.5032036732059204,
     1.5352963267940787
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4850018885845877,
    "v_min": -1.1668818135736436,
    "v_max": 2.45702817938998
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.07962355141819266,
   "TA_control_fan_excursion": 0.13563370354908333,
   "TA_W_total_change": -8.31031677318258,
   "TA_W_interior_change": -8.220457807114212,
   "TA_W_interior_log_time": 5.300114987978441,
   "TA_V_range_on_path": [
    -1.8908521900673114,
    4.102608923486855
   ],
   "samples": 27946,
   "directions": 122264,
   "kind": "far_out",
   "seed": 5,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "far_out"
   }
  },
  {
   "KP_max_violation": 3.197442310920451e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009985837357671112,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892190080944104
   ],
   "integral_mu": 55.066105599328274,
   "FAN": 43.647570858184174,
   "FRONT": 12.559480061596059,
   "mu_tau0": 6.284,
   "T4_slack": 17.639431250142785,
   "T4_sharp_slack": 3.65368792180751,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.08120367320487887,
     0.4887963267951392
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960471030114,
    "v_min": 0.0011980835107872068,
    "v_max": 1.0544787183520437
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099096924,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.17179715126903283,
   "TA_control_fan_excursion": 0.29375730715579085,
   "TA_W_total_change": -1.0522043994515407,
   "TA_W_interior_change": -0.9641505778635358,
   "TA_W_interior_log_time": 5.294541605446678,
   "TA_V_range_on_path": [
    -0.06984088545524796,
    1.3423002697377575
   ],
   "samples": 6022,
   "directions": 30566,
   "kind": "rim",
   "seed": 0,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "rim",
    "rim_eps": 0.001266000303631535
   }
  },
  {
   "KP_max_violation": 4.440892098500626e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004999436455699335,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892190080944104
   ],
   "integral_mu": 55.080827946712304,
   "FAN": 43.64756500627552,
   "FRONT": 12.576305824175023,
   "mu_tau0": 6.283,
   "T4_slack": 17.63890333826521,
   "T4_sharp_slack": 3.653717005800573,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.08120367320480426,
     0.48879632679521734
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604710301176,
    "v_min": 0.0011901087294385881,
    "v_max": 1.0544787183520437
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.18580111844680325,
   "TA_control_fan_excursion": 0.3082262657007313,
   "TA_W_total_change": -1.0347802400672672,
   "TA_W_interior_change": -0.9539740150913918,
   "TA_W_interior_log_time": 5.293692098418191,
   "TA_V_range_on_path": [
    -0.06984088545524796,
    1.3431773181295383
   ],
   "samples": 10108,
   "directions": 61132,
   "kind": "rim",
   "seed": 0,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "rim",
    "rim_eps": 0.001266000303631535
   }
  },
  {
   "KP_max_violation": 9.174883075502294e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002499920813718859,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892190080944104
   ],
   "integral_mu": 55.09624041031676,
   "FAN": 43.651372148480064,
   "FRONT": 12.58418869026986,
   "mu_tau0": 6.2835,
   "T4_slack": 17.636493620542062,
   "T4_sharp_slack": 3.6525794577595363,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.08120367320578126,
     0.4887963267942368
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960471030114,
    "v_min": 0.001187017807330104,
    "v_max": 1.0544787183520437
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640584538795,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.19518524311965163,
   "TA_control_fan_excursion": 0.3179371127709484,
   "TA_W_total_change": -1.0231778296098228,
   "TA_W_interior_change": -0.9472116531410011,
   "TA_W_interior_log_time": 5.295954561102128,
   "TA_V_range_on_path": [
    -0.06984088545524796,
    1.3436181034205896
   ],
   "samples": 18280,
   "directions": 122264,
   "kind": "rim",
   "seed": 0,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "rim",
    "rim_eps": 0.001266000303631535
   }
  },
  {
   "KP_max_violation": 0.0,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009995118719410279,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.891948318472613
   ],
   "integral_mu": 54.653645071382186,
   "FAN": 43.462283583088926,
   "FRONT": 12.47979549820734,
   "mu_tau0": 6.284,
   "T4_slack": 17.7869199396049,
   "T4_sharp_slack": 3.801176611269632,
   "dives": 1,
   "DT_min_slack": 0.13088713412282038,
   "DT_min_slack_outer": 0.13304845353882433,
   "state_range": {
    "a": [
     -1.131203673204869,
     1.3607963267952705
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2808054162087643,
    "v_min": -0.0023627668776620148,
    "v_max": 1.2519609869061088
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464098386381,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.16047607779525916,
   "TA_control_fan_excursion": 0.2765487819530099,
   "TA_W_total_change": -1.3159154035351441,
   "TA_W_interior_change": -1.2278799401373144,
   "TA_W_interior_log_time": 5.2932808083878236,
   "TA_V_range_on_path": [
    -0.07009908946332034,
    2.0857033432150525
   ],
   "samples": 6128,
   "directions": 30566,
   "kind": "rim",
   "seed": 1,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "rim",
    "rim_eps": -0.0022929734799443124
   }
  },
  {
   "KP_max_violation": 0.0,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.000499712503351013,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.891948318472613
   ],
   "integral_mu": 54.66857595596745,
   "FAN": 43.462076329135684,
   "FRONT": 12.496800354724886,
   "mu_tau0": 6.283,
   "T4_slack": 17.786161182420095,
   "T4_sharp_slack": 3.800974849955459,
   "dives": 1,
   "DT_min_slack": 0.13088713412282038,
   "DT_min_slack_outer": 0.13196779416513005,
   "state_range": {
    "a": [
     -1.130203673204825,
     1.3607963267953167
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2808054162087643,
    "v_min": -0.0023707417465708147,
    "v_max": 1.2519609869061088
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.17378159931428727,
   "TA_control_fan_excursion": 0.29039475383129776,
   "TA_W_total_change": -1.2985135522561857,
   "TA_W_interior_change": -1.217729463110624,
   "TA_W_interior_log_time": 5.2932808083878236,
   "TA_V_range_on_path": [
    -0.07009908946332034,
    2.0872380513511604
   ],
   "samples": 10322,
   "directions": 61132,
   "kind": "rim",
   "seed": 1,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "rim",
    "rim_eps": -0.0022929734799443124
   }
  },
  {
   "KP_max_violation": 8.713030297258229e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024994723600202384,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.891948318472613
   ],
   "integral_mu": 54.68325483190019,
   "FAN": 43.46581785725866,
   "FRONT": 12.504572969942101,
   "mu_tau0": 6.2835,
   "T4_slack": 17.78430918740947,
   "T4_sharp_slack": 3.800395024626958,
   "dives": 1,
   "DT_min_slack": 0.13088713412282038,
   "DT_min_slack_outer": 0.1314284168332871,
   "state_range": {
    "a": [
     -1.1307036732056979,
     1.360796326793892
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2808054162087643,
    "v_min": -0.0023738327381561675,
    "v_max": 1.2519609869061088
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464056748577,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1827046957898475,
   "TA_control_fan_excursion": 0.29969414493021096,
   "TA_W_total_change": -1.287087006757966,
   "TA_W_interior_change": -1.2111424037406708,
   "TA_W_interior_log_time": 5.295406555151487,
   "TA_V_range_on_path": [
    -0.07009908946332034,
    2.0880036855184256
   ],
   "samples": 18708,
   "directions": 122264,
   "kind": "rim",
   "seed": 1,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "rim",
    "rim_eps": -0.0022929734799443124
   }
  },
  {
   "KP_max_violation": 5.062616992290714e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.000997963989768147,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.89215516457406
   ],
   "integral_mu": 55.227864701481394,
   "FAN": 43.80622953626955,
   "FRONT": 12.562225245743623,
   "mu_tau0": 6.284,
   "T4_slack": 17.63907601022261,
   "T4_sharp_slack": 3.653332681887335,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.2072036732049014,
     0.6027963267950334
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604172002242,
    "v_min": 0.10297107854852694,
    "v_max": 1.0544785735141713
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734641002337924,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.18592702011717138,
   "TA_control_fan_excursion": 0.3170721933492534,
   "TA_W_total_change": -0.8906184358450708,
   "TA_W_interior_change": -0.8025690808944299,
   "TA_W_interior_log_time": 5.293746045169845,
   "TA_V_range_on_path": [
    -0.06987817010504525,
    1.446884126982459
   ],
   "samples": 5994,
   "directions": 30566,
   "kind": "rim",
   "seed": 2,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "rim",
    "rim_eps": 0.10853363571856046
   }
  },
  {
   "KP_max_violation": 4.440892098500626e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004998299309126875,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.89215516457406
   ],
   "integral_mu": 55.24252563547093,
   "FAN": 43.806223680067326,
   "FRONT": 12.579100177754569,
   "mu_tau0": 6.283,
   "T4_slack": 17.63865867687793,
   "T4_sharp_slack": 3.6534723444133093,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.20720367320486588,
     0.6027963267951648
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604172002242,
    "v_min": 0.1029631065866905,
    "v_max": 1.0544785735141713
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.2010001954351026,
   "TA_control_fan_excursion": 0.3326103795678977,
   "TA_W_total_change": -0.8731451113219999,
   "TA_W_interior_change": -0.7923485915305353,
   "TA_W_interior_log_time": 5.294170865978407,
   "TA_V_range_on_path": [
    -0.06987817010504525,
    1.448066897732847
   ],
   "samples": 10053,
   "directions": 61132,
   "kind": "rim",
   "seed": 2,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "rim",
    "rim_eps": 0.10853363571856046
   }
  },
  {
   "KP_max_violation": 8.748557434046234e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024998921445962274,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.89215516457406
   ],
   "integral_mu": 55.257969661942056,
   "FAN": 43.81002281370112,
   "FRONT": 12.587010032211644,
   "mu_tau0": 6.2835,
   "T4_slack": 17.636236376079594,
   "T4_sharp_slack": 3.652322213297083,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.20720367320550181,
     0.6027963267945289
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604172002242,
    "v_min": 0.10296001787909148,
    "v_max": 1.0544785735141713
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464058027554,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.21109766298861976,
   "TA_control_fan_excursion": 0.34302860867939544,
   "TA_W_total_change": -0.8615237210733129,
   "TA_W_interior_change": -0.7855655123757659,
   "TA_W_interior_log_time": 5.295866935276726,
   "TA_V_range_on_path": [
    -0.06987817010504525,
    1.448663027743029
   ],
   "samples": 18170,
   "directions": 122264,
   "kind": "rim",
   "seed": 2,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "rim",
    "rim_eps": 0.10853363571856046
   }
  },
  {
   "KP_max_violation": 0.0,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009986170272862083,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892078760768117
   ],
   "integral_mu": 55.37395051891718,
   "FAN": 44.014806968543766,
   "FRONT": 12.533998053912448,
   "mu_tau0": 6.284,
   "T4_slack": 17.67334043322986,
   "T4_sharp_slack": 3.6875971048945786,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -1.0832036732049168,
     1.290796326795185
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2363787687378327,
    "v_min": 0.09591224875376536,
    "v_max": 1.1140740582454378
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464098599544,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.19971079518293067,
   "TA_control_fan_excursion": 0.3320765192079628,
   "TA_W_total_change": -0.7098697295916601,
   "TA_W_interior_change": -0.6218349946993635,
   "TA_W_interior_log_time": 5.294129090807283,
   "TA_V_range_on_path": [
    -0.06995976356543866,
    1.9274976871137792
   ],
   "samples": 6041,
   "directions": 30566,
   "kind": "rim",
   "seed": 3,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "rim",
    "rim_eps": 0.10073633888631398
   }
  },
  {
   "KP_max_violation": 0.0,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004998096481663161,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892078760768117
   ],
   "integral_mu": 55.38840053411551,
   "FAN": 44.01468775947212,
   "FRONT": 12.550711343828665,
   "mu_tau0": 6.283,
   "T4_slack": 17.672859023712242,
   "T4_sharp_slack": 3.687672691247606,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -1.0822036732048872,
     1.2897963267952015
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2363787687378327,
    "v_min": 0.09590427660035772,
    "v_max": 1.1140740582454378
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464095259993,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.21516528292258885,
   "TA_control_fan_excursion": 0.34749964206918293,
   "TA_W_total_change": -0.6926714000330316,
   "TA_W_interior_change": -0.6118857682299552,
   "TA_W_interior_log_time": 5.293704252247618,
   "TA_V_range_on_path": [
    -0.06995976356543866,
    1.9292766118110678
   ],
   "samples": 10147,
   "directions": 61132,
   "kind": "rim",
   "seed": 3,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "rim",
    "rim_eps": 0.10073633888631398
   }
  },
  {
   "KP_max_violation": 7.789324740770098e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002499398060986646,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892078760768117
   ],
   "integral_mu": 55.40323185113521,
   "FAN": 44.01834776684285,
   "FRONT": 12.55877173642185,
   "mu_tau0": 6.2835,
   "T4_slack": 17.67106084423839,
   "T4_sharp_slack": 3.6871466814558715,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -1.0822036732053597,
     1.2902963267951755
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2363787687378327,
    "v_min": 0.09590118774069101,
    "v_max": 1.1140740582454378
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464049501041,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.22547780156520525,
   "TA_control_fan_excursion": 0.35782585553842605,
   "TA_W_total_change": -0.681038597910957,
   "TA_W_interior_change": -0.6050918422275489,
   "TA_W_interior_log_time": 5.295542046462733,
   "TA_V_range_on_path": [
    -0.06995976356543866,
    1.9302364111220884
   ],
   "samples": 18358,
   "directions": 122264,
   "kind": "rim",
   "seed": 3,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "rim",
    "rim_eps": 0.10073633888631398
   }
  },
  {
   "KP_max_violation": 3.907985046680551e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009999856656357498,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.89218675440848
   ],
   "integral_mu": 55.29421888150155,
   "FAN": 43.8581027513484,
   "FRONT": 12.574986234199923,
   "mu_tau0": 6.284,
   "T4_slack": 17.637356033737603,
   "T4_sharp_slack": 3.6516127054023215,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.1912036732048641,
     0.5887963267950944
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149605040124634,
    "v_min": 0.24351445590408138,
    "v_max": 1.0544788070963018
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734641000206295,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.17286097507023152,
   "TA_control_fan_excursion": 0.2953897647023319,
   "TA_W_total_change": -0.8261489845174246,
   "TA_W_interior_change": -0.7380956599635704,
   "TA_W_interior_log_time": 5.294465837284777,
   "TA_V_range_on_path": [
    -0.06984443752902357,
    1.4401946352897776
   ],
   "samples": 5952,
   "directions": 30566,
   "kind": "rim",
   "seed": 4,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "rim",
    "rim_eps": 0.275809527501906
   }
  },
  {
   "KP_max_violation": 7.105427357601002e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.000499667668310666,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.89218675440848
   ],
   "integral_mu": 55.30885453873327,
   "FAN": 43.85809689586236,
   "FRONT": 12.591883768436007,
   "mu_tau0": 6.283,
   "T4_slack": 17.63698658009207,
   "T4_sharp_slack": 3.651800247627442,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.19120367320476106,
     0.5887963267952294
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149605040124634,
    "v_min": 0.24350648826829113,
    "v_max": 1.0544788070963018
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640955442103,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.18694541162017525,
   "TA_control_fan_excursion": 0.3098136782198948,
   "TA_W_total_change": -0.8086530570530395,
   "TA_W_interior_change": -0.7278474629639877,
   "TA_W_interior_log_time": 5.293616265860916,
   "TA_V_range_on_path": [
    -0.06984443752902357,
    1.441545164297266
   ],
   "samples": 9969,
   "directions": 61132,
   "kind": "rim",
   "seed": 4,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "rim",
    "rim_eps": 0.275809527501906
   }
  },
  {
   "KP_max_violation": 9.2192919964873e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024994671404088287,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.89218675440848
   ],
   "integral_mu": 55.32430657028432,
   "FAN": 43.86204411417168,
   "FRONT": 12.599668688194814,
   "mu_tau0": 6.2835,
   "T4_slack": 17.634579424191074,
   "T4_sharp_slack": 3.6506652614085553,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.19170367320602466,
     0.5882963267940013
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149605040124634,
    "v_min": 0.24350340296777917,
    "v_max": 1.0544788070963018
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640581696624,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1963832075684412,
   "TA_control_fan_excursion": 0.31947193944099694,
   "TA_W_total_change": -0.7970085168271852,
   "TA_W_interior_change": -0.7210430581462122,
   "TA_W_interior_log_time": 5.295878792940227,
   "TA_V_range_on_path": [
    -0.06984443752902357,
    1.4418385648104741
   ],
   "samples": 18004,
   "directions": 122264,
   "kind": "rim",
   "seed": 4,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "rim",
    "rim_eps": 0.275809527501906
   }
  },
  {
   "KP_max_violation": 3.375077994860476e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009977534380072317,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892144046728857
   ],
   "integral_mu": 55.42192367939332,
   "FAN": 44.039363024494044,
   "FRONT": 12.531794150413326,
   "mu_tau0": 6.284,
   "T4_slack": 17.647719425204876,
   "T4_sharp_slack": 3.6619760968696013,
   "dives": 1,
   "DT_min_slack": 0.009957744647840966,
   "DT_min_slack_outer": 0.012075972557009235,
   "state_range": {
    "a": [
     -0.5812036732048824,
     0.9187963267951709
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604905867122,
    "v_min": -0.019681109286427745,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.18680742635167202,
   "TA_control_fan_excursion": 0.31074048890753914,
   "TA_W_total_change": -0.6878580598522113,
   "TA_W_interior_change": -0.5998097789717827,
   "TA_W_interior_log_time": 5.293492600928316,
   "TA_V_range_on_path": [
    -0.06989004248793598,
    1.7041843584181506
   ],
   "samples": 6055,
   "directions": 30566,
   "kind": "rim",
   "seed": 5,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "rim",
    "rim_eps": -0.01942289232668523
   }
  },
  {
   "KP_max_violation": 5.329070518200751e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004997588573905087,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892144046728857
   ],
   "integral_mu": 55.43620736798179,
   "FAN": 44.03973032735133,
   "FRONT": 12.548260347923105,
   "mu_tau0": 6.283,
   "T4_slack": 17.647643761819616,
   "T4_sharp_slack": 3.662457429354994,
   "dives": 1,
   "DT_min_slack": 0.009966308270103655,
   "DT_min_slack_outer": 0.011029704431601298,
   "state_range": {
    "a": [
     -0.5822036732047806,
     0.9177963267952762
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604905867122,
    "v_min": -0.01968908461439911,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.2012757694634404,
   "TA_control_fan_excursion": 0.32517723834203727,
   "TA_W_total_change": -0.6704203107711317,
   "TA_W_interior_change": -0.5896253112217895,
   "TA_W_interior_log_time": 5.293917529396033,
   "TA_V_range_on_path": [
    -0.06989004248793598,
    1.7050782009771899
   ],
   "samples": 10174,
   "directions": 61132,
   "kind": "rim",
   "seed": 5,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "rim",
    "rim_eps": -0.01942289232668523
   }
  },
  {
   "KP_max_violation": 9.245937349078304e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002498655144236306,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892144046728857
   ],
   "integral_mu": 55.45160009860612,
   "FAN": 44.0434910553118,
   "FRONT": 12.556168567358892,
   "mu_tau0": 6.2835,
   "T4_slack": 17.645232716173467,
   "T4_sharp_slack": 3.6613185533909345,
   "dives": 1,
   "DT_min_slack": 0.010234000219228337,
   "DT_min_slack_outer": 0.010766077506145402,
   "state_range": {
    "a": [
     -0.582203673205921,
     0.9177963267941358
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604905867122,
    "v_min": -0.01969217596545647,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.000407346405646436,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.2109304752796307,
   "TA_control_fan_excursion": 0.33484367264156767,
   "TA_W_total_change": -0.6588389612170589,
   "TA_W_interior_change": -0.582882564399779,
   "TA_W_interior_log_time": 5.295613670416325,
   "TA_V_range_on_path": [
    -0.06989004248793598,
    1.7058053110006866
   ],
   "samples": 18413,
   "directions": 122264,
   "kind": "rim",
   "seed": 5,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "rim",
    "rim_eps": -0.01942289232668523
   }
  },
  {
   "KP_max_violation": 4.263256414560601e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 31376,
   "FR_max_violation": 0.0009985262621088342,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892242754753381
   ],
   "integral_mu": 55.86490615865031,
   "FAN": 44.52415200234491,
   "FRONT": 12.475382102425563,
   "mu_tau0": 6.284,
   "T4_slack": 17.633113875811,
   "T4_sharp_slack": 3.6473705474757026,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.22520367320488432,
     0.22692169472247414
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960471030114,
    "v_min": 0.7355931121165518,
    "v_max": 1.0544787183520437
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640984574355,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.15897397121222068,
   "TA_control_fan_excursion": 0.2725986686459485,
   "TA_W_total_change": -0.25999593125612885,
   "TA_W_interior_change": -0.17192155083451954,
   "TA_W_interior_log_time": 5.293618047461516,
   "TA_V_range_on_path": [
    -0.06978464294556179,
    1.143198088326261
   ],
   "samples": 5961,
   "directions": 31376,
   "kind": "backtrack",
   "seed": 0,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "backtrack"
   }
  },
  {
   "KP_max_violation": 7.105427357601002e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 62752,
   "FR_max_violation": 0.0004997755533733272,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892242754753381
   ],
   "integral_mu": 55.88029361838136,
   "FAN": 44.524099609522715,
   "FRONT": 12.492667284253292,
   "mu_tau0": 6.283,
   "T4_slack": 17.632333729921612,
   "T4_sharp_slack": 3.6471473974569975,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.22420367320481205,
     0.23220757818372562
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604710301176,
    "v_min": 0.7355931121165518,
    "v_max": 1.0544787183520437
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464094975776,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.17200756820712582,
   "TA_control_fan_excursion": 0.2860971376121533,
   "TA_W_total_change": -0.24215889353622466,
   "TA_W_interior_change": -0.16133680457302013,
   "TA_W_interior_log_time": 5.293618047461516,
   "TA_V_range_on_path": [
    -0.06978464294556179,
    1.147315065508266
   ],
   "samples": 9935,
   "directions": 62752,
   "kind": "backtrack",
   "seed": 0,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "backtrack"
   }
  },
  {
   "KP_max_violation": 8.43769498715119e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 125503,
   "FR_max_violation": 0.00024989192654589765,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892242754753381
   ],
   "integral_mu": 55.89601225813793,
   "FAN": 44.527947560225165,
   "FRONT": 12.500803407708062,
   "mu_tau0": 6.2835,
   "T4_slack": 17.629911901904194,
   "T4_sharp_slack": 3.6459977391216754,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.22420367320588497,
     0.2358107660733637
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960471030114,
    "v_min": 0.7355931121165518,
    "v_max": 1.0544787183520437
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464056038034,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.18074425314922338,
   "TA_control_fan_excursion": 0.2951583564815996,
   "TA_W_total_change": -0.23026241722048169,
   "TA_W_interior_change": -0.15428047166352332,
   "TA_W_interior_log_time": 5.29573902815611,
   "TA_V_range_on_path": [
    -0.06978464294556179,
    1.1495410109156519
   ],
   "samples": 17883,
   "directions": 125504,
   "kind": "backtrack",
   "seed": 0,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "backtrack"
   }
  },
  {
   "KP_max_violation": 4.263256414560601e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 32966,
   "FR_max_violation": 0.0009999741806665519,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892418233492116
   ],
   "integral_mu": 54.79894934895238,
   "FAN": 43.811558779856675,
   "FRONT": 12.121406687080867,
   "mu_tau0": 6.284,
   "T4_slack": 17.632502047676,
   "T4_sharp_slack": 3.646758719340724,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.22520367320487367,
     0.226921694722531
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960455632081,
    "v_min": 0.20846501611632373,
    "v_max": 1.0544786769211831
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640968942415,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.13719282517611292,
   "TA_control_fan_excursion": 0.2366586060261158,
   "TA_W_total_change": -1.3274798018412504,
   "TA_W_interior_change": -1.2393234126325376,
   "TA_W_interior_log_time": 5.293396341107131,
   "TA_V_range_on_path": [
    -0.06959731026494813,
    1.14319807899225
   ],
   "samples": 6279,
   "directions": 32966,
   "kind": "backtrack",
   "seed": 1,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "backtrack"
   }
  },
  {
   "KP_max_violation": 7.105427357601002e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 65932,
   "FR_max_violation": 0.0004997980416263648,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892418233492116
   ],
   "integral_mu": 54.81482812042811,
   "FAN": 43.81127611622475,
   "FRONT": 12.13891895803155,
   "mu_tau0": 6.283,
   "T4_slack": 17.63122740835515,
   "T4_sharp_slack": 3.6460410758905297,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.22420367320483336,
     0.2322075781838322
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960455632081,
    "v_min": 0.20846501611632373,
    "v_max": 1.0544786769211831
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464093838908,
    "c_low": 3.9968028886505635e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.14857822636700452,
   "TA_control_fan_excursion": 0.2485083501734276,
   "TA_W_total_change": -1.3096459458090843,
   "TA_W_interior_change": -1.2287445645580295,
   "TA_W_interior_log_time": 5.293818610864802,
   "TA_V_range_on_path": [
    -0.06959731026494821,
    1.1473150560164307
   ],
   "samples": 10465,
   "directions": 65932,
   "kind": "backtrack",
   "seed": 1,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "backtrack"
   }
  },
  {
   "KP_max_violation": 7.993605777301127e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 131863,
   "FR_max_violation": 0.000249990494929353,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892418233492116
   ],
   "integral_mu": 54.830510151399416,
   "FAN": 43.815038878099294,
   "FRONT": 12.14713925746831,
   "mu_tau0": 6.2835,
   "T4_slack": 17.628841176277085,
   "T4_sharp_slack": 3.6449270134945664,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.22420367320611234,
     0.2358107660728237
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.214960455632081,
    "v_min": 0.20846501611632373,
    "v_max": 1.0544786769211831
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464049785258,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.15621531095195879,
   "TA_control_fan_excursion": 0.2564660176584236,
   "TA_W_total_change": -1.2977504823389354,
   "TA_W_interior_change": -1.2216902744843496,
   "TA_W_interior_log_time": 5.296216169739511,
   "TA_V_range_on_path": [
    -0.06959731026494821,
    1.1495410013396878
   ],
   "samples": 18837,
   "directions": 131864,
   "kind": "backtrack",
   "seed": 1,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "backtrack"
   }
  },
  {
   "KP_max_violation": 4.263256414560601e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 31466,
   "FR_max_violation": 0.000999756649063377,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892215425259499
   ],
   "integral_mu": 55.831808042187596,
   "FAN": 44.51178070203474,
   "FRONT": 12.45489335117196,
   "mu_tau0": 6.284,
   "T4_slack": 17.633351940709936,
   "T4_sharp_slack": 3.647608612374661,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.2252036732049021,
     0.22692169472247414
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604172002242,
    "v_min": 0.702795638857642,
    "v_max": 1.0544785735141713
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464098386381,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.16485289559458516,
   "TA_control_fan_excursion": 0.2822991348259736,
   "TA_W_total_change": -0.2927134470352335,
   "TA_W_interior_change": -0.20464467349794635,
   "TA_W_interior_log_time": 5.292994795291257,
   "TA_V_range_on_path": [
    -0.0698138234352665,
    1.143198055695481
   ],
   "samples": 5979,
   "directions": 31466,
   "kind": "backtrack",
   "seed": 2,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "backtrack"
   }
  },
  {
   "KP_max_violation": 3.552713678800501e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 62932,
   "FR_max_violation": 0.0004998287673820823,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892215425259499
   ],
   "integral_mu": 55.8472459145777,
   "FAN": 44.511711395640084,
   "FRONT": 12.472195155607183,
   "mu_tau0": 6.283,
   "T4_slack": 17.632521091196537,
   "T4_sharp_slack": 3.6473347587319225,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.2242036732048618,
     0.23220757818369364
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604172002242,
    "v_min": 0.702795638857642,
    "v_max": 1.0544785735141713
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464094620505,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.17833135004497835,
   "TA_control_fan_excursion": 0.2962423295173682,
   "TA_W_total_change": -0.2748767002808459,
   "TA_W_interior_change": -0.19406517383304056,
   "TA_W_interior_log_time": 5.294269673464669,
   "TA_V_range_on_path": [
    -0.0698138234352665,
    1.147315032325817
   ],
   "samples": 9965,
   "directions": 62932,
   "kind": "backtrack",
   "seed": 2,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "backtrack"
   }
  },
  {
   "KP_max_violation": 8.544276397515205e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 125863,
   "FR_max_violation": 0.0002499841269647529,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892215425259499
   ],
   "integral_mu": 55.86298228801591,
   "FAN": 44.51555323261046,
   "FRONT": 12.480337256454893,
   "mu_tau0": 6.2835,
   "T4_slack": 17.630081393158342,
   "T4_sharp_slack": 3.6461672303758093,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.22420367320562917,
     0.2358107660735982
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604172002242,
    "v_min": 0.702795638857642,
    "v_max": 1.0544785735141713
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.000407346405596698,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1873648330758324,
   "TA_control_fan_excursion": 0.30560152488305525,
   "TA_W_total_change": -0.2629803603043557,
   "TA_W_interior_change": -0.187007028671208,
   "TA_W_interior_log_time": 5.295824181974538,
   "TA_V_range_on_path": [
    -0.0698138234352665,
    1.1495409774390621
   ],
   "samples": 17937,
   "directions": 125864,
   "kind": "backtrack",
   "seed": 2,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "backtrack"
   }
  },
  {
   "KP_max_violation": 4.085620730620576e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 31316,
   "FR_max_violation": 0.0009989157808645288,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892185930839675
   ],
   "integral_mu": 55.88421869209584,
   "FAN": 44.530220847897745,
   "FRONT": 12.488978173034809,
   "mu_tau0": 6.284,
   "T4_slack": 17.633466258527534,
   "T4_sharp_slack": 3.647722930192259,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.2252036732049305,
     0.2269216947224031
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149603860562443,
    "v_min": 0.7577115676890562,
    "v_max": 1.0544784897163484
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464098883761,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1731308444432229,
   "TA_control_fan_excursion": 0.2959580592097655,
   "TA_W_total_change": -0.24003465390735879,
   "TA_W_interior_change": -0.15198145008168584,
   "TA_W_interior_log_time": 5.294447078094635,
   "TA_V_range_on_path": [
    -0.06984531693852905,
    1.1431980368165227
   ],
   "samples": 5949,
   "directions": 31316,
   "kind": "backtrack",
   "seed": 3,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "backtrack"
   }
  },
  {
   "KP_max_violation": 5.329070518200751e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 62632,
   "FR_max_violation": 0.0004998534085804973,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892185930839675
   ],
   "integral_mu": 55.89958054471298,
   "FAN": 44.530180071452385,
   "FRONT": 12.506251799676347,
   "mu_tau0": 6.283,
   "T4_slack": 17.63271178094272,
   "T4_sharp_slack": 3.647525448478085,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.2242036732048902,
     0.23220757818367233
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149603860562443,
    "v_min": 0.7577115676890562,
    "v_max": 1.0544784897163484
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640945494505,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.18723574152810651,
   "TA_control_fan_excursion": 0.3105279464505164,
   "TA_W_total_change": -0.22219755499765292,
   "TA_W_interior_change": -0.14139211477268,
   "TA_W_interior_log_time": 5.293597490726581,
   "TA_V_range_on_path": [
    -0.06984531693852905,
    1.147315013127688
   ],
   "samples": 9915,
   "directions": 62632,
   "kind": "backtrack",
   "seed": 3,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "backtrack"
   }
  },
  {
   "KP_max_violation": 8.686384944667225e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 125263,
   "FR_max_violation": 0.00024996318217418434,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892185930839675
   ],
   "integral_mu": 55.91532441720686,
   "FAN": 44.534032127560245,
   "FRONT": 12.514383780864925,
   "mu_tau0": 6.2835,
   "T4_slack": 17.630264683327212,
   "T4_sharp_slack": 3.6463505205446793,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.22420367320545864,
     0.23581076607379003
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149603860562443,
    "v_min": 0.7577115676890562,
    "v_max": 1.0544784897163484
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.000407346405646436,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.19668720679610496,
   "TA_control_fan_excursion": 0.32030645389413803,
   "TA_W_total_change": -0.21030111554257203,
   "TA_W_interior_change": -0.1343358322457009,
   "TA_W_interior_log_time": 5.295860033750085,
   "TA_V_range_on_path": [
    -0.06984531693852905,
    1.1495409580707279
   ],
   "samples": 17847,
   "directions": 125264,
   "kind": "backtrack",
   "seed": 3,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "backtrack"
   }
  },
  {
   "KP_max_violation": 2.930988785010413e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 31946,
   "FR_max_violation": 0.0009998996008950822,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892391651567817
   ],
   "integral_mu": 55.60289788388886,
   "FAN": 44.38892364213775,
   "FRONT": 12.347863385074593,
   "mu_tau0": 6.284,
   "T4_slack": 17.632375073014316,
   "T4_sharp_slack": 3.646631744679034,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.22520367320486656,
     0.2269216947225452
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149605040124634,
    "v_min": 0.5348263703066558,
    "v_max": 1.0544788070963018
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464097604784,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.13954100894568722,
   "TA_control_fan_excursion": 0.24053324005974708,
   "TA_W_total_change": -0.5235195965420949,
   "TA_W_interior_change": -0.4353859370319464,
   "TA_W_interior_log_time": 5.2949007476833,
   "TA_V_range_on_path": [
    -0.0696256843966636,
    1.1431981083196228
   ],
   "samples": 6075,
   "directions": 31946,
   "kind": "backtrack",
   "seed": 4,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "backtrack"
   }
  },
  {
   "KP_max_violation": 5.329070518200751e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 63892,
   "FR_max_violation": 0.0004996925362128479,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892391651567817
   ],
   "integral_mu": 55.61851727265135,
   "FAN": 44.38877335825292,
   "FRONT": 12.365245337707503,
   "mu_tau0": 6.283,
   "T4_slack": 17.63136187783605,
   "T4_sharp_slack": 3.6461755453714204,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.2242036732047623,
     0.23220757818380733
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149605040124634,
    "v_min": 0.5348263703066558,
    "v_max": 1.0544788070963018
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640945494505,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.15110410457348744,
   "TA_control_fan_excursion": 0.2525607547173565,
   "TA_W_total_change": -0.5056836790802033,
   "TA_W_interior_change": -0.424799232184748,
   "TA_W_interior_log_time": 5.294478934728465,
   "TA_V_range_on_path": [
    -0.0696256843966636,
    1.1473150858396501
   ],
   "samples": 10125,
   "directions": 63892,
   "kind": "backtrack",
   "seed": 4,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "backtrack"
   }
  },
  {
   "KP_max_violation": 8.36664071357518e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 127783,
   "FR_max_violation": 0.0002499640899120692,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892391651567817
   ],
   "integral_mu": 55.63418214905337,
   "FAN": 44.39258581405138,
   "FRONT": 12.373416694544346,
   "mu_tau0": 6.2835,
   "T4_slack": 17.62899355165125,
   "T4_sharp_slack": 3.645079388868737,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.22420367320625445,
     0.23581076607288054
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149605040124634,
    "v_min": 0.5348263703066558,
    "v_max": 1.0544788070963018
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464054759057,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.15885974337431785,
   "TA_control_fan_excursion": 0.26063729806320957,
   "TA_W_total_change": -0.49378746428616593,
   "TA_W_interior_change": -0.4177421767708056,
   "TA_W_interior_log_time": 5.29631370333875,
   "TA_V_range_on_path": [
    -0.0696256843966636,
    1.1495410314271755
   ],
   "samples": 18225,
   "directions": 127784,
   "kind": "backtrack",
   "seed": 4,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "backtrack"
   }
  },
  {
   "KP_max_violation": 4.263256414560601e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 32636,
   "FR_max_violation": 0.000999836456479608,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892462654316562
   ],
   "integral_mu": 55.10653607946373,
   "FAN": 44.044637412804356,
   "FRONT": 12.19552382671188,
   "mu_tau0": 6.284,
   "T4_slack": 17.63211108974334,
   "T4_sharp_slack": 3.646367761408065,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.22520367320488077,
     0.22692169472254164
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604905867122,
    "v_min": 0.3102438521656423,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464096823187,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.13368229393870595,
   "TA_control_fan_excursion": 0.2308660316707618,
   "TA_W_total_change": -1.0205157205238826,
   "TA_W_interior_change": -0.9323372278447701,
   "TA_W_interior_log_time": 5.294408973140495,
   "TA_V_range_on_path": [
    -0.06954989725483816,
    1.1431981001811407
   ],
   "samples": 6213,
   "directions": 32636,
   "kind": "backtrack",
   "seed": 5,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "backtrack"
   }
  },
  {
   "KP_max_violation": 7.105427357601002e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 65272,
   "FR_max_violation": 0.0004999621321106762,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892462654316562
   ],
   "integral_mu": 55.122337491689166,
   "FAN": 44.04439271330692,
   "FRONT": 12.212998884508869,
   "mu_tau0": 6.283,
   "T4_slack": 17.630914560653594,
   "T4_sharp_slack": 3.645728228188972,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.22420367320479073,
     0.23220757818382154
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604905867122,
    "v_min": 0.3102438521656423,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640943362876,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.14480203912568884,
   "TA_control_fan_excursion": 0.24245019213735663,
   "TA_W_total_change": -1.002681113510658,
   "TA_W_interior_change": -0.9217558610437724,
   "TA_W_interior_log_time": 5.294830815600843,
   "TA_V_range_on_path": [
    -0.06954989725483804,
    1.1473150775635819
   ],
   "samples": 10355,
   "directions": 65272,
   "kind": "backtrack",
   "seed": 5,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "backtrack"
   }
  },
  {
   "KP_max_violation": 9.308109838457312e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 130543,
   "FR_max_violation": 0.0002499919783134352,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892462654316562
   ],
   "integral_mu": 55.13799361873954,
   "FAN": 44.04816994869354,
   "FRONT": 12.221205041652818,
   "mu_tau0": 6.2835,
   "T4_slack": 17.62855456371571,
   "T4_sharp_slack": 3.6446404009331843,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.22420367320627577,
     0.23581076607272422
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604905867122,
    "v_min": 0.3102438521656423,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464051277398,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.15226187969246396,
   "TA_control_fan_excursion": 0.2502300119311998,
   "TA_W_total_change": -0.9907853188215385,
   "TA_W_interior_change": -0.9146975198098675,
   "TA_W_interior_log_time": 5.295821928795945,
   "TA_V_range_on_path": [
    -0.06954989725483804,
    1.1495410230777896
   ],
   "samples": 18639,
   "directions": 130544,
   "kind": "backtrack",
   "seed": 5,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "backtrack"
   }
  },
  {
   "KP_max_violation": 1.509903313490213e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 32323,
   "FR_max_violation": 0.0009996288182685387,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892325708904279
   ],
   "integral_mu": 54.69489256550296,
   "FAN": 43.77958970358258,
   "FRONT": 12.139856051977343,
   "mu_tau0": 6.284,
   "T4_slack": 17.72303911974779,
   "T4_sharp_slack": 3.737295791412514,
   "dives": 1,
   "DT_min_slack": 0.0670245142542929,
   "DT_min_slack_outer": 0.06786041192819559,
   "state_range": {
    "a": [
     -1.263203673204881,
     1.2596131366262853
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960471030114,
    "v_min": -8.298500776192283,
    "v_max": 1.0544787183520437
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0019968854334369013,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.14645886812467393,
   "TA_control_fan_excursion": 0.2519267994010058,
   "TA_W_total_change": -1.3405169322006152,
   "TA_W_interior_change": -1.2524045189488087,
   "TA_W_interior_log_time": 5.293397990354839,
   "TA_V_range_on_path": [
    -0.06969607837732218,
    1.5515308654374769
   ],
   "samples": 12679,
   "directions": 32324,
   "kind": "origin",
   "seed": 0,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "origin"
   }
  },
  {
   "KP_max_violation": 2.6645352591003757e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 64646,
   "FR_max_violation": 0.0004998040634811574,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892325708904279
   ],
   "integral_mu": 54.70996330619126,
   "FAN": 43.786927137229526,
   "FRONT": 12.149435192463063,
   "mu_tau0": 6.283,
   "T4_slack": 17.7222594780283,
   "T4_sharp_slack": 3.737073145563677,
   "dives": 1,
   "DT_min_slack": 0.06739804481647615,
   "DT_min_slack_outer": 0.06781592079914622,
   "state_range": {
    "a": [
     -1.2632036732048064,
     1.2604119388252109
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604710301176,
    "v_min": -8.991488966338695,
    "v_max": 1.0544787183520437
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0009968854321176224,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.15855708110455335,
   "TA_control_fan_excursion": 0.2645538896519628,
   "TA_W_total_change": -1.3229961093537137,
   "TA_W_interior_change": -1.2421451169495104,
   "TA_W_interior_log_time": 5.294242350241719,
   "TA_V_range_on_path": [
    -0.06969607837732218,
    1.5529662133348936
   ],
   "samples": 23424,
   "directions": 64647,
   "kind": "origin",
   "seed": 0,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "origin"
   }
  },
  {
   "KP_max_violation": 9.245937349078304e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 129292,
   "FR_max_violation": 0.0002498210591030947,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892325708904279
   ],
   "integral_mu": 54.72486727409391,
   "FAN": 43.78699802478777,
   "FRONT": 12.160957373374721,
   "mu_tau0": 6.2835,
   "T4_slack": 17.720261316177485,
   "T4_sharp_slack": 3.7363471533949593,
   "dives": 1,
   "DT_min_slack": 0.06750592680971801,
   "DT_min_slack_outer": 0.06771509268361298,
   "state_range": {
    "a": [
     -1.2637036732057858,
     1.2603093930219273
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960471030114,
    "v_min": -9.684631640936228,
    "v_max": 1.0544787183520437
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004968854266156342,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.16665925709466192,
   "TA_control_fan_excursion": 0.2729463113442216,
   "TA_W_total_change": -1.3114906387255887,
   "TA_W_interior_change": -1.2354773910605816,
   "TA_W_interior_log_time": 5.296217816668568,
   "TA_V_range_on_path": [
    -0.06969607837732218,
    1.5535936652465303
   ],
   "samples": 44915,
   "directions": 129293,
   "kind": "origin",
   "seed": 0,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "origin"
   }
  },
  {
   "KP_max_violation": 1.9539925233402755e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 31057,
   "FR_max_violation": 0.0009999646934308881,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.89227514963992
   ],
   "integral_mu": 54.68563095546204,
   "FAN": 43.5306116698453,
   "FRONT": 12.30608965506495,
   "mu_tau0": 6.284,
   "T4_slack": 17.649556299139043,
   "T4_sharp_slack": 3.663812970803754,
   "dives": 1,
   "DT_min_slack": 0.1097285601280266,
   "DT_min_slack_outer": 0.10980655460939685,
   "state_range": {
    "a": [
     -0.5012036732048735,
     0.5090693399655422
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960455632081,
    "v_min": -7.994983545431259,
    "v_max": 1.0544786769211831
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0015448385149685606,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.15336262100513254,
   "TA_control_fan_excursion": 0.2634175624587344,
   "TA_W_total_change": -1.4229976669218238,
   "TA_W_interior_change": -1.3349130514821903,
   "TA_W_interior_log_time": 5.294356335759888,
   "TA_V_range_on_path": [
    -0.06975005567571681,
    1.2837444915892768
   ],
   "samples": 12555,
   "directions": 31058,
   "kind": "origin",
   "seed": 1,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "origin"
   }
  },
  {
   "KP_max_violation": 3.552713678800501e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 62114,
   "FR_max_violation": 0.0004999611876885801,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.89227514963992
   ],
   "integral_mu": 54.70075407235007,
   "FAN": 43.52276619069545,
   "FRONT": 12.330722503453325,
   "mu_tau0": 6.283,
   "T4_slack": 17.64859507632567,
   "T4_sharp_slack": 3.663408743861055,
   "dives": 1,
   "DT_min_slack": 0.10972259938043306,
   "DT_min_slack_outer": 0.10976160156304994,
   "state_range": {
    "a": [
     -0.5002036732048225,
     0.5113611604098267
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960455632081,
    "v_min": -8.687968540775197,
    "v_max": 1.0544786769211831
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0005448385137416523,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1659776066093647,
   "TA_control_fan_excursion": 0.2764308147061183,
   "TA_W_total_change": -1.4056060489692295,
   "TA_W_interior_change": -1.3247753728592517,
   "TA_W_interior_log_time": 5.294356335759888,
   "TA_V_range_on_path": [
    -0.06975005567571681,
    1.2861865194089135
   ],
   "samples": 23175,
   "directions": 62115,
   "kind": "origin",
   "seed": 1,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "origin"
   }
  },
  {
   "KP_max_violation": 9.254819133275305e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 124229,
   "FR_max_violation": 0.0002499667800852645,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.89227514963992
   ],
   "integral_mu": 54.71614295262994,
   "FAN": 43.52671117871545,
   "FRONT": 12.338424370425049,
   "mu_tau0": 6.2835,
   "T4_slack": 17.646165788619456,
   "T4_sharp_slack": 3.6622516258369515,
   "dives": 1,
   "DT_min_slack": 0.10973643843969177,
   "DT_min_slack_outer": 0.10975593964279035,
   "state_range": {
    "a": [
     -0.5007036732056953,
     0.5115110609481057
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960455632081,
    "v_min": -9.3811096174668,
    "v_max": 1.0544786769211831
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 4.483850605119244e-05,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.17442905643767354,
   "TA_control_fan_excursion": 0.2852059247986005,
   "TA_W_total_change": -1.3940467918194004,
   "TA_W_interior_change": -1.318053330575201,
   "TA_W_interior_log_time": 5.295769291415338,
   "TA_V_range_on_path": [
    -0.06975005567571681,
    1.2867729340695564
   ],
   "samples": 44418,
   "directions": 124229,
   "kind": "origin",
   "seed": 1,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "origin"
   }
  },
  {
   "KP_max_violation": 2.398081733190338e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 32492,
   "FR_max_violation": 0.0009999854183302403,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892375903452663
   ],
   "integral_mu": 54.58160610951585,
   "FAN": 43.747025042735096,
   "FRONT": 12.049346292411595,
   "mu_tau0": 6.284,
   "T4_slack": 17.713251155321664,
   "T4_sharp_slack": 3.7275078269863897,
   "dives": 1,
   "DT_min_slack": 0.02468985974354132,
   "DT_min_slack_outer": 0.02480634862831599,
   "state_range": {
    "a": [
     -1.0451249639472309,
     1.0588750360527683
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604172002242,
    "v_min": -7.246229819488471,
    "v_max": 1.0544785735141713
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00024992789487932043,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.14103505534702132,
   "TA_control_fan_excursion": 0.24299021864950734,
   "TA_W_total_change": -1.4638531507495152,
   "TA_W_interior_change": -1.3757248900963441,
   "TA_W_interior_log_time": 5.29454206248333,
   "TA_V_range_on_path": [
    -0.06964249486413694,
    1.6979047169860375
   ],
   "samples": 12589,
   "directions": 32492,
   "kind": "origin",
   "seed": 2,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "origin"
   }
  },
  {
   "KP_max_violation": 3.552713678800501e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 64984,
   "FR_max_violation": 0.0004998704558665246,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892375903452663
   ],
   "integral_mu": 54.596879840432365,
   "FAN": 43.75407746503485,
   "FRONT": 12.05915419456335,
   "mu_tau0": 6.283,
   "T4_slack": 17.7122122736928,
   "T4_sharp_slack": 3.7270259412281774,
   "dives": 1,
   "DT_min_slack": 0.024683898317198347,
   "DT_min_slack_outer": 0.02474215078259283,
   "state_range": {
    "a": [
     -1.0451249639465985,
     1.0598750360533984
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604172002242,
    "v_min": -7.939252821917735,
    "v_max": 1.0544785735141713
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00024992789404798543,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.15271469769944673,
   "TA_control_fan_excursion": 0.25519656487753206,
   "TA_W_total_change": -1.446388577583985,
   "TA_W_interior_change": -1.3655119135679303,
   "TA_W_interior_log_time": 5.294120098171362,
   "TA_V_range_on_path": [
    -0.06964249486413694,
    1.698329671241205
   ],
   "samples": 23244,
   "directions": 64984,
   "kind": "origin",
   "seed": 2,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "origin"
   }
  },
  {
   "KP_max_violation": 7.65609797781508e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 129968,
   "FR_max_violation": 0.00024994009787948634,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892375903452663
   ],
   "integral_mu": 54.61207847416069,
   "FAN": 43.750271261314616,
   "FRONT": 12.074565052650534,
   "mu_tau0": 6.2835,
   "T4_slack": 17.70993103191335,
   "T4_sharp_slack": 3.726016869130838,
   "dives": 1,
   "DT_min_slack": 0.024697737375399945,
   "DT_min_slack_outer": 0.024726863820706227,
   "state_range": {
    "a": [
     -1.0451249639460052,
     1.0598750360539917
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604172002242,
    "v_min": -8.632412907661086,
    "v_max": 1.0544785735141713
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00024992788773836594,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1605448834649174,
   "TA_control_fan_excursion": 0.26328559803213886,
   "TA_W_total_change": -1.4348715210585767,
   "TA_W_interior_change": -1.3588337644844843,
   "TA_W_interior_log_time": 5.2959550181387804,
   "TA_V_range_on_path": [
    -0.06964249486413694,
    1.6983792288562205
   ],
   "samples": 44555,
   "directions": 129968,
   "kind": "origin",
   "seed": 2,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "origin"
   }
  },
  {
   "KP_max_violation": 2.042810365310288e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 32129,
   "FR_max_violation": 0.000999303499289672,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892322762808812
   ],
   "integral_mu": 54.6328585051048,
   "FAN": 43.67780721101187,
   "FRONT": 12.133504641749207,
   "mu_tau0": 6.284,
   "T4_slack": 17.676939277347095,
   "T4_sharp_slack": 3.6911959490118207,
   "dives": 1,
   "DT_min_slack": 0.04124125516123861,
   "DT_min_slack_outer": 0.04135700215958987,
   "state_range": {
    "a": [
     -0.8940035802124093,
     0.9099964197875927
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149603860562443,
    "v_min": -7.24622988887049,
    "v_max": 1.0544784897163484
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 7.160425349539423e-06,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.14681527886778592,
   "TA_control_fan_excursion": 0.25251537042782435,
   "TA_W_total_change": -1.44863546927752,
   "TA_W_interior_change": -1.360524184304425,
   "TA_W_interior_log_time": 5.293330801819128,
   "TA_V_range_on_path": [
    -0.06969922351975516,
    1.628249972535408
   ],
   "samples": 12571,
   "directions": 32129,
   "kind": "origin",
   "seed": 3,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "origin"
   }
  },
  {
   "KP_max_violation": 7.105427357601002e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 64258,
   "FR_max_violation": 0.0004999341159910298,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892322762808812
   ],
   "integral_mu": 54.64812573320847,
   "FAN": 43.68582105191901,
   "FRONT": 12.142282669588973,
   "mu_tau0": 6.283,
   "T4_slack": 17.675838442826482,
   "T4_sharp_slack": 3.6906521103618672,
   "dives": 1,
   "DT_min_slack": 0.041265491961162054,
   "DT_min_slack_outer": 0.04132337250840959,
   "state_range": {
    "a": [
     -0.8940035802123489,
     0.9089964197876483
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149603860562443,
    "v_min": -7.939252891298532,
    "v_max": 1.0544784897163484
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 7.160425029795192e-06,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.15894015388417593,
   "TA_control_fan_excursion": 0.2651694405147611,
   "TA_W_total_change": -1.431239351816789,
   "TA_W_interior_change": -1.350389446265213,
   "TA_W_interior_log_time": 5.294175218415271,
   "TA_V_range_on_path": [
    -0.06969922351975516,
    1.627838752896185
   ],
   "samples": 23208,
   "directions": 64258,
   "kind": "origin",
   "seed": 3,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "origin"
   }
  },
  {
   "KP_max_violation": 7.354117315117037e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 128516,
   "FR_max_violation": 0.0002499994116273996,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892322762808812
   ],
   "integral_mu": 54.66296261986332,
   "FAN": 43.68576169340649,
   "FRONT": 12.153914980993402,
   "mu_tau0": 6.2835,
   "T4_slack": 17.673887246645478,
   "T4_sharp_slack": 3.689973083862945,
   "dives": 1,
   "DT_min_slack": 0.04127933101832694,
   "DT_min_slack_outer": 0.04130827150173401,
   "state_range": {
    "a": [
     -0.8945035802116976,
     0.908996419788302
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149603860562443,
    "v_min": -8.632412977038753,
    "v_max": 1.0544784897163484
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 7.160419160712195e-06,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.16706029643665588,
   "TA_control_fan_excursion": 0.2735797357801553,
   "TA_W_total_change": -1.4197539967673423,
   "TA_W_interior_change": -1.3437419137529547,
   "TA_W_interior_log_time": 5.296150722595145,
   "TA_V_range_on_path": [
    -0.06969922351975516,
    1.627882140692596
   ],
   "samples": 44483,
   "directions": 128516,
   "kind": "origin",
   "seed": 3,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "origin"
   }
  },
  {
   "KP_max_violation": 5.684341886080802e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 33641,
   "FR_max_violation": 0.0009997256391620635,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892680594234792
   ],
   "integral_mu": 54.13173756141096,
   "FAN": 43.55246318175318,
   "FRONT": 12.056947719310287,
   "mu_tau0": 6.284,
   "T4_slack": 17.97615926934334,
   "T4_sharp_slack": 3.9904159410080666,
   "dives": 2,
   "DT_min_slack": -0.0013998378646352116,
   "DT_min_slack_outer": 0.0001417693807260756,
   "state_range": {
    "a": [
     -1.5562531118982648,
     1.5483679036581712
    ],
    "c_minus_h": -6.8833827526759706e-15,
    "c_max": 1.2149605040124634,
    "v_min": -7.2462296260900185,
    "v_max": 1.0544788070963018
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0005062237971262817,
    "c_low": 6.8833827526759706e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.12109618558799878,
   "TA_control_fan_excursion": 0.21010276211275045,
   "TA_W_total_change": -1.6524028455809947,
   "TA_W_interior_change": -1.564054052028923,
   "TA_W_interior_log_time": 5.295169142411538,
   "TA_V_range_on_path": [
    -0.06931732696695472,
    1.859563479340355
   ],
   "samples": 12629,
   "directions": 33641,
   "kind": "origin",
   "seed": 4,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "origin"
   }
  },
  {
   "KP_max_violation": 2.1316282072803006e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 67281,
   "FR_max_violation": 0.0004999572872175229,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892680594234792
   ],
   "integral_mu": 54.14713610688521,
   "FAN": 43.55245647411765,
   "FRONT": 12.074004914609617,
   "mu_tau0": 6.283,
   "T4_slack": 17.975185736369028,
   "T4_sharp_slack": 3.9899994039043847,
   "dives": 2,
   "DT_min_slack": -0.00011510937547093425,
   "DT_min_slack_outer": 0.00010814052250524009,
   "state_range": {
    "a": [
     -1.556253111897405,
     1.5485334138375322
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2149605040124634,
    "v_min": -7.939252628524589,
    "v_max": 1.0544788070963018
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0005062237961741545,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.13126341538975433,
   "TA_control_fan_excursion": 0.22073478896351229,
   "TA_W_total_change": -1.634748109203276,
   "TA_W_interior_change": -1.5536495685127907,
   "TA_W_interior_log_time": 5.294750122641451,
   "TA_V_range_on_path": [
    -0.06931732696695472,
    1.859669214470061
   ],
   "samples": 23323,
   "directions": 67282,
   "kind": "origin",
   "seed": 4,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "origin"
   }
  },
  {
   "KP_max_violation": 9.36140054363932e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 134563,
   "FR_max_violation": 0.00024992858286587705,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892680594234792
   ],
   "integral_mu": 54.162070786246595,
   "FAN": 43.55604881064304,
   "FRONT": 12.08211694318345,
   "mu_tau0": 6.2835,
   "T4_slack": 17.973268159688793,
   "T4_sharp_slack": 3.9893539969062743,
   "dives": 2,
   "DT_min_slack": -0.0003303158606834944,
   "DT_min_slack_outer": 9.052624969005385e-05,
   "state_range": {
    "a": [
     -1.555753111896557,
     1.5491156147160048
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2149605040124634,
    "v_min": -8.63241271426854,
    "v_max": 1.0544788070963018
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 6.22378812842328e-06,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.138086492205034,
   "TA_control_fan_excursion": 0.22787523992687087,
   "TA_W_total_change": -1.623131341945539,
   "TA_W_interior_change": -1.5468721670162155,
   "TA_W_interior_log_time": 5.296582098066988,
   "TA_V_range_on_path": [
    -0.06931732696695472,
    1.8597220965291998
   ],
   "samples": 44713,
   "directions": 134563,
   "kind": "origin",
   "seed": 4,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "origin"
   }
  },
  {
   "KP_max_violation": 2.4868995751603507e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 31896,
   "FR_max_violation": 0.000999997722014978,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892428850108526
   ],
   "integral_mu": 54.652108434853474,
   "FAN": 43.655249823498,
   "FRONT": 12.15405810556704,
   "mu_tau0": 6.284,
   "T4_slack": 17.655685423902398,
   "T4_sharp_slack": 3.669942095567123,
   "dives": 1,
   "DT_min_slack": 0.05546418753195295,
   "DT_min_slack_outer": 0.055563506048394246,
   "state_range": {
    "a": [
     -0.7192036732048805,
     0.7264022166791229
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604905867122,
    "v_min": -7.3314610770811495,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0005674985481451955,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.13631202482682825,
   "TA_control_fan_excursion": 0.23521378185435132,
   "TA_W_total_change": -1.4511927138168808,
   "TA_W_interior_change": -1.3630320264186375,
   "TA_W_interior_log_time": 5.293638450237001,
   "TA_V_range_on_path": [
    -0.06958597819976825,
    1.3431257652195963
   ],
   "samples": 12552,
   "directions": 31896,
   "kind": "origin",
   "seed": 5,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "origin"
   }
  },
  {
   "KP_max_violation": 5.329070518200751e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 63791,
   "FR_max_violation": 0.0004998053848563888,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892428850108526
   ],
   "integral_mu": 54.66794854181499,
   "FAN": 43.655243640297066,
   "FRONT": 12.170991763662501,
   "mu_tau0": 6.283,
   "T4_slack": 17.654147316671548,
   "T4_sharp_slack": 3.668960984206933,
   "dives": 1,
   "DT_min_slack": 0.05548021111549692,
   "DT_min_slack_outer": 0.05552987649326466,
   "state_range": {
    "a": [
     -0.7192036732047811,
     0.7315426907757399
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604905867122,
    "v_min": -8.024434580797864,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0005674985475696559,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1476306747439281,
   "TA_control_fan_excursion": 0.24699720168565076,
   "TA_W_total_change": -1.4336609902083988,
   "TA_W_interior_change": -1.352754950417138,
   "TA_W_interior_log_time": 5.2940606177932565,
   "TA_V_range_on_path": [
    -0.06958597819976825,
    1.347074392613808
   ],
   "samples": 23170,
   "directions": 63792,
   "kind": "origin",
   "seed": 5,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "origin"
   }
  },
  {
   "KP_max_violation": 9.2192919964873e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 127583,
   "FR_max_violation": 0.00024996339133798173,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892428850108526
   ],
   "integral_mu": 54.68317409612712,
   "FAN": 43.65893763270465,
   "FRONT": 12.178974755999722,
   "mu_tau0": 6.2835,
   "T4_slack": 17.65191148468614,
   "T4_sharp_slack": 3.667997321903634,
   "dives": 1,
   "DT_min_slack": 0.05549405017613444,
   "DT_min_slack_outer": 0.05551888302120804,
   "state_range": {
    "a": [
     -0.7192036732059215,
     0.7340952827626381
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604905867122,
    "v_min": -8.717569909797168,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 6.749854232346308e-05,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.155220957116669,
   "TA_control_fan_excursion": 0.25490724900367967,
   "TA_W_total_change": -1.422071603304987,
   "TA_W_interior_change": -1.3460041093584367,
   "TA_W_interior_log_time": 5.295754919504574,
   "TA_V_range_on_path": [
    -0.06958597819976825,
    1.3490446881811575
   ],
   "samples": 44408,
   "directions": 127583,
   "kind": "origin",
   "seed": 5,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "origin"
   }
  },
  {
   "KP_max_violation": 9.947598300641403e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 33677,
   "FR_max_violation": 0.0009995540390108637,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892399575262104
   ],
   "integral_mu": 54.05205482609437,
   "FAN": 43.35788168363466,
   "FRONT": 12.133539573509395,
   "mu_tau0": 6.284,
   "T4_slack": 17.937852360740514,
   "T4_sharp_slack": 3.9521090324052324,
   "dives": 2,
   "DT_min_slack": -0.0012359787649376675,
   "DT_min_slack_outer": 0.0013877010629032849,
   "state_range": {
    "a": [
     -1.5712036732048809,
     1.5703889803853244
    ],
    "c_minus_h": -6.8833827526759706e-15,
    "c_max": 1.214960471030114,
    "v_min": -7.725354195754237,
    "v_max": 1.0544787183520437
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0012220392298107896,
    "c_low": 6.8833827526759706e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1388199688210241,
   "TA_control_fan_excursion": 0.23939237729404345,
   "TA_W_total_change": -1.7689266945950741,
   "TA_W_interior_change": -1.6807786213664722,
   "TA_W_interior_log_time": 5.292970709253575,
   "TA_V_range_on_path": [
    -0.06993046363213141,
    1.5205983411382902
   ],
   "samples": 12639,
   "directions": 33678,
   "kind": "origin_pi",
   "seed": 0,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "origin_pi"
   }
  },
  {
   "KP_max_violation": 2.1316282072803006e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 67355,
   "FR_max_violation": 0.0004998284820987298,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892399575262104
   ],
   "integral_mu": 54.06775447764136,
   "FAN": 43.35787600614232,
   "FRONT": 12.150566148711249,
   "mu_tau0": 6.283,
   "T4_slack": 17.936548131739187,
   "T4_sharp_slack": 3.951361799274551,
   "dives": 2,
   "DT_min_slack": -0.00015568802805743243,
   "DT_min_slack_outer": 0.0011600324445787402,
   "state_range": {
    "a": [
     -1.5712036732048063,
     1.5703889803861273
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2149604710301176,
    "v_min": -8.418335414197589,
    "v_max": 1.0544787183520437
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099096924,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.15032844926791616,
   "TA_control_fan_excursion": 0.251365931003277,
   "TA_W_total_change": -1.7513015481715224,
   "TA_W_interior_change": -1.6704140795807607,
   "TA_W_interior_log_time": 5.294659437484144,
   "TA_V_range_on_path": [
    -0.06993046363213137,
    1.5227355671641771
   ],
   "samples": 23343,
   "directions": 67355,
   "kind": "origin_pi",
   "seed": 0,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "origin_pi"
   }
  },
  {
   "KP_max_violation": 9.00612917575927e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 134710,
   "FR_max_violation": 0.00024993874704004604,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892399575262104
   ],
   "integral_mu": 54.082940361460494,
   "FAN": 43.35433744417501,
   "FRONT": 12.165966824044798,
   "mu_tau0": 6.2835,
   "T4_slack": 17.934537098868212,
   "T4_sharp_slack": 3.9506229360856864,
   "dives": 2,
   "DT_min_slack": -0.00027160938196701956,
   "DT_min_slack_outer": 0.0003871938427877364,
   "state_range": {
    "a": [
     -1.5707036732057809,
     1.5707963267948983
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.214960471030114,
    "v_min": -9.111474601832372,
    "v_max": 1.0544787183520437
   },
   "ST_a_upper_violation": 9.265359137522466e-05,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00022203922174846014,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1580462561242194,
   "TA_control_fan_excursion": 0.2593429063248328,
   "TA_W_total_change": -1.7395270326471264,
   "TA_W_interior_change": -1.663476369903532,
   "TA_W_interior_log_time": 5.295791136402064,
   "TA_V_range_on_path": [
    -0.0699252982208385,
    1.5238312720233445
   ],
   "samples": 44753,
   "directions": 134710,
   "kind": "origin_pi",
   "seed": 0,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "origin_pi"
   }
  },
  {
   "KP_max_violation": 9.947598300641403e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 33677,
   "FR_max_violation": 0.0009993255272435775,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892512225438901
   ],
   "integral_mu": 53.943295698743675,
   "FAN": 43.40921764475456,
   "FRONT": 12.016729635658306,
   "mu_tau0": 6.284,
   "T4_slack": 17.981137511360025,
   "T4_sharp_slack": 3.995394183024729,
   "dives": 2,
   "DT_min_slack": -0.002815222758200453,
   "DT_min_slack_outer": 0.0005821795252510809,
   "state_range": {
    "a": [
     -1.5712036732048738,
     1.5703889803853315
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.214960455632081,
    "v_min": -7.2462297338709885,
    "v_max": 1.0544786769211831
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0012220392298250005,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1302485198370087,
   "TA_control_fan_excursion": 0.2252463391450245,
   "TA_W_total_change": -1.834988238018078,
   "TA_W_interior_change": -1.7467708329813627,
   "TA_W_interior_log_time": 5.293428356322382,
   "TA_V_range_on_path": [
    -0.06993041938634544,
    1.8282431375871864
   ],
   "samples": 12627,
   "directions": 33678,
   "kind": "origin_pi",
   "seed": 1,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "origin_pi"
   }
  },
  {
   "KP_max_violation": 5.5067062021407764e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 67355,
   "FR_max_violation": 0.0004996280311180268,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892512225438901
   ],
   "integral_mu": 53.958610775691916,
   "FAN": 43.409211498832946,
   "FRONT": 12.033678944347342,
   "mu_tau0": 6.283,
   "T4_slack": 17.980140122015335,
   "T4_sharp_slack": 3.9949537895507277,
   "dives": 2,
   "DT_min_slack": -0.001537078115765561,
   "DT_min_slack_outer": 0.00016674728299889696,
   "state_range": {
    "a": [
     -1.5712036732048276,
     1.570388980386248
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.214960455632081,
    "v_min": -7.9392527363023255,
    "v_max": 1.0544786769211831
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.14110837361957024,
   "TA_control_fan_excursion": 0.23657116463743938,
   "TA_W_total_change": -1.8174408265367925,
   "TA_W_interior_change": -1.7364824126171161,
   "TA_W_interior_log_time": 5.294694590522578,
   "TA_V_range_on_path": [
    -0.06993041938634544,
    1.8283459460936038
   ],
   "samples": 23319,
   "directions": 67355,
   "kind": "origin_pi",
   "seed": 1,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "origin_pi"
   }
  },
  {
   "KP_max_violation": 9.272582701669307e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 134710,
   "FR_max_violation": 0.00024997662092474116,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892512225438901
   ],
   "integral_mu": 53.97359862242197,
   "FAN": 43.40566806940215,
   "FRONT": 12.048919529013922,
   "mu_tau0": 6.2835,
   "T4_slack": 17.97816216810299,
   "T4_sharp_slack": 3.994248005320479,
   "dives": 2,
   "DT_min_slack": -0.00043809362653457473,
   "DT_min_slack_outer": 0.00041531530044325304,
   "state_range": {
    "a": [
     -1.5707036732056956,
     1.5707963267948983
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.214960455632081,
    "v_min": -8.632412822045955,
    "v_max": 1.0544786769211831
   },
   "ST_a_upper_violation": 9.26535929171024e-05,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00022203922027053125,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.14839351282391972,
   "TA_control_fan_excursion": 0.244117043872559,
   "TA_W_total_change": -1.805831269142361,
   "TA_W_interior_change": -1.7297107947600923,
   "TA_W_interior_log_time": 5.296248139945808,
   "TA_V_range_on_path": [
    -0.06992525397427996,
    1.8284025166061906
   ],
   "samples": 44705,
   "directions": 134710,
   "kind": "origin_pi",
   "seed": 1,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "origin_pi"
   }
  },
  {
   "KP_max_violation": 9.947598300641403e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 33677,
   "FR_max_violation": 0.0009992045988544973,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892374517607633
   ],
   "integral_mu": 53.07358853835727,
   "FAN": 42.5928668255368,
   "FRONT": 11.906381982369203,
   "mu_tau0": 6.284,
   "T4_slack": 17.92414619923956,
   "T4_sharp_slack": 3.9384028709042838,
   "dives": 2,
   "DT_min_slack": -0.0016824892573009675,
   "DT_min_slack_outer": 0.0007977781155902308,
   "state_range": {
    "a": [
     -1.5712036732048986,
     1.57038898038536
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2149604172002242,
    "v_min": -7.795696267232689,
    "v_max": 1.0544785735141713
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0012220392297539462,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.14117440209403354,
   "TA_control_fan_excursion": 0.24327804108762408,
   "TA_W_total_change": -2.760968449822408,
   "TA_W_interior_change": -2.6728417499045642,
   "TA_W_interior_log_time": 5.294510492048124,
   "TA_V_range_on_path": [
    -0.06993030895359222,
    1.4704286126422885
   ],
   "samples": 12633,
   "directions": 33678,
   "kind": "origin_pi",
   "seed": 2,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "origin_pi"
   }
  },
  {
   "KP_max_violation": 2.1316282072803006e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 67355,
   "FR_max_violation": 0.000499687482986122,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892374517607633
   ],
   "integral_mu": 53.08924870094454,
   "FAN": 42.592861736319186,
   "FRONT": 11.923358341237632,
   "mu_tau0": 6.283,
   "T4_slack": 17.92283183113925,
   "T4_sharp_slack": 3.9376454986746197,
   "dives": 2,
   "DT_min_slack": -0.0004424110670803727,
   "DT_min_slack_outer": 0.0007977781155901753,
   "state_range": {
    "a": [
     -1.571203673204863,
     1.5703889803859923
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2149604172002242,
    "v_min": -8.488678571185444,
    "v_max": 1.0544785735141713
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099665358,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1528610466552176,
   "TA_control_fan_excursion": 0.2554297744209544,
   "TA_W_total_change": -2.7433929314578656,
   "TA_W_interior_change": -2.6625170593121954,
   "TA_W_interior_log_time": 5.294088514411538,
   "TA_V_range_on_path": [
    -0.06993030895359222,
    1.4725708837759348
   ],
   "samples": 23332,
   "directions": 67355,
   "kind": "origin_pi",
   "seed": 2,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "origin_pi"
   }
  },
  {
   "KP_max_violation": 8.144596108650148e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 134710,
   "FR_max_violation": 0.0002499520455010451,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892374517607633
   ],
   "integral_mu": 53.10423767236693,
   "FAN": 42.58905379595247,
   "FRONT": 11.938788986118956,
   "mu_tau0": 6.2835,
   "T4_slack": 17.920778301813392,
   "T4_sharp_slack": 3.936864139030888,
   "dives": 2,
   "DT_min_slack": -0.0002461179757566323,
   "DT_min_slack_outer": 0.00037480957752783484,
   "state_range": {
    "a": [
     -1.5707036732054966,
     1.5707963267948983
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2149604172002242,
    "v_min": -9.181818301750345,
    "v_max": 1.0544785735141713
   },
   "ST_a_upper_violation": 9.265359160970377e-05,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00022203922183372526,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.16069769784813426,
   "TA_control_fan_excursion": 0.26352515623095973,
   "TA_W_total_change": -2.731857824784976,
   "TA_W_interior_change": -2.6558206818861665,
   "TA_W_interior_log_time": 5.295923447703574,
   "TA_V_range_on_path": [
    -0.06992514353959932,
    1.473626522604745
   ],
   "samples": 44731,
   "directions": 134710,
   "kind": "origin_pi",
   "seed": 2,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "origin_pi"
   }
  },
  {
   "KP_max_violation": 9.237055564881302e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 33677,
   "FR_max_violation": 0.0009997601694922142,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.89232878288748
   ],
   "integral_mu": 53.10456651327492,
   "FAN": 42.59855973497597,
   "FRONT": 11.924101036771251,
   "mu_tau0": 6.284,
   "T4_slack": 17.916580188163138,
   "T4_sharp_slack": 3.9308368598278562,
   "dives": 2,
   "DT_min_slack": -0.0006668316857293688,
   "DT_min_slack_outer": 0.0015794333350497014,
   "state_range": {
    "a": [
     -1.5712036732049164,
     1.570388980385239
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2149603860562443,
    "v_min": -7.913032592433979,
    "v_max": 1.0544784897163484
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0012220392298534222,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.14610160242864323,
   "TA_control_fan_excursion": 0.25140971995209904,
   "TA_W_total_change": -2.737317948764635,
   "TA_W_interior_change": -2.6492082976225158,
   "TA_W_interior_log_time": 5.293468090892,
   "TA_V_range_on_path": [
    -0.06993021946234176,
    1.4797947346269473
   ],
   "samples": 12646,
   "directions": 33678,
   "kind": "origin_pi",
   "seed": 3,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "origin_pi"
   }
  },
  {
   "KP_max_violation": 2.842170943040401e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 67355,
   "FR_max_violation": 0.0004999986668539069,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.89232878288748
   ],
   "integral_mu": 53.12041281053791,
   "FAN": 42.59855435446772,
   "FRONT": 11.94093767221222,
   "mu_tau0": 6.283,
   "T4_slack": 17.914939670669007,
   "T4_sharp_slack": 3.9297533382043923,
   "dives": 2,
   "DT_min_slack": -0.000821632178788112,
   "DT_min_slack_outer": 0.00030460350888678045,
   "state_range": {
    "a": [
     -1.5712036732048915,
     1.5703889803855127
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2149603860562443,
    "v_min": -8.606016545521143,
    "v_max": 1.0544784897163484
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099949575,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.15816106867405022,
   "TA_control_fan_excursion": 0.2639338293162943,
   "TA_W_total_change": -2.7198824451180705,
   "TA_W_interior_change": -2.639029414995372,
   "TA_W_interior_log_time": 5.294312391615852,
   "TA_V_range_on_path": [
    -0.06993021946234176,
    1.4816910585011187
   ],
   "samples": 23357,
   "directions": 67355,
   "kind": "origin_pi",
   "seed": 3,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "origin_pi"
   }
  },
  {
   "KP_max_violation": 7.327471962526033e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 134710,
   "FR_max_violation": 0.0002499877668604711,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.89232878288748
   ],
   "integral_mu": 53.13540243022101,
   "FAN": 42.59459083271383,
   "FRONT": 11.956521614870573,
   "mu_tau0": 6.2835,
   "T4_slack": 17.912883209472277,
   "T4_sharp_slack": 3.9289690466897724,
   "dives": 2,
   "DT_min_slack": -0.00025852579229063144,
   "DT_min_slack_outer": 0.00030460350888678045,
   "state_range": {
    "a": [
     -1.5707036732053616,
     1.5707963267948983
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2149603860562443,
    "v_min": -9.299157100918054,
    "v_max": 1.0544784897163484
   },
   "ST_a_upper_violation": 9.265359127574868e-05,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0002220392222600509,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.16624639670394092,
   "TA_control_fan_excursion": 0.27227723587139074,
   "TA_W_total_change": -2.708349622054799,
   "TA_W_interior_change": -2.632335092612874,
   "TA_W_interior_log_time": 5.296287818656133,
   "TA_V_range_on_path": [
    -0.06992505404678834,
    1.482643217514225
   ],
   "samples": 44782,
   "directions": 134710,
   "kind": "origin_pi",
   "seed": 3,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "origin_pi"
   }
  },
  {
   "KP_max_violation": 9.947598300641403e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 33677,
   "FR_max_violation": 0.0009992515490915288,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892664310898047
   ],
   "integral_mu": 52.90059304172622,
   "FAN": 42.51371147756088,
   "FRONT": 11.827285192629724,
   "mu_tau0": 6.284,
   "T4_slack": 17.938889558155218,
   "T4_sharp_slack": 3.953146229819943,
   "dives": 2,
   "DT_min_slack": -0.0017295760269644689,
   "DT_min_slack_outer": 0.0014309644707090896,
   "state_range": {
    "a": [
     -1.5712036732048595,
     1.5703889803854914
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2149605040124634,
    "v_min": -7.491973010485809,
    "v_max": 1.0544788070963018
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.001222039229682892,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1218550507687628,
   "TA_control_fan_excursion": 0.21139390786504442,
   "TA_W_total_change": -2.92073213879472,
   "TA_W_interior_change": -2.832396424281101,
   "TA_W_interior_log_time": 5.294798257012419,
   "TA_V_range_on_path": [
    -0.06993055840592563,
    1.5012941614899669
   ],
   "samples": 12605,
   "directions": 33678,
   "kind": "origin_pi",
   "seed": 4,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "origin_pi"
   }
  },
  {
   "KP_max_violation": 3.552713678800501e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 67355,
   "FR_max_violation": 0.0004999076716134532,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892664310898047
   ],
   "integral_mu": 52.915525775104264,
   "FAN": 42.513705707793385,
   "FRONT": 11.844348098108648,
   "mu_tau0": 6.283,
   "T4_slack": 17.938388485324744,
   "T4_sharp_slack": 3.953202152860115,
   "dives": 2,
   "DT_min_slack": -0.0004248162044643844,
   "DT_min_slack_outer": 0.0011611369722975273,
   "state_range": {
    "a": [
     -1.5712036732047565,
     1.570388980386351
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2149605040124634,
    "v_min": -8.184950028112567,
    "v_max": 1.0544788070963018
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464098599544,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.13207972677016477,
   "TA_control_fan_excursion": 0.2220833733838108,
   "TA_W_total_change": -2.903070754369299,
   "TA_W_interior_change": -2.8219864397210603,
   "TA_W_interior_log_time": 5.294379081772611,
   "TA_V_range_on_path": [
    -0.06993055840592563,
    1.5013614271156446
   ],
   "samples": 23275,
   "directions": 67355,
   "kind": "origin_pi",
   "seed": 4,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "origin_pi"
   }
  },
  {
   "KP_max_violation": 9.343636975245317e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 134710,
   "FR_max_violation": 0.0002499534656317248,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892664310898047
   ],
   "integral_mu": 52.9305373927787,
   "FAN": 42.51051403342477,
   "FRONT": 11.859146074698442,
   "mu_tau0": 6.2835,
   "T4_slack": 17.936295907453413,
   "T4_sharp_slack": 3.9523817446708875,
   "dives": 2,
   "DT_min_slack": -0.0005628419774449944,
   "DT_min_slack_outer": 0.00023151734041132466,
   "state_range": {
    "a": [
     -1.5707036732060295,
     1.5707963267948983
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2149605040124634,
    "v_min": -8.878087114651875,
    "v_max": 1.0544788070963018
   },
   "ST_a_upper_violation": 9.26535916949689e-05,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00022203922120844766,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.13894116685885805,
   "TA_control_fan_excursion": 0.22920727867982316,
   "TA_W_total_change": -2.8915520499893734,
   "TA_W_interior_change": -2.815307297333189,
   "TA_W_interior_log_time": 5.296211212667869,
   "TA_V_range_on_path": [
    -0.0699253929962911,
    1.5014026621803387
   ],
   "samples": 44617,
   "directions": 134710,
   "kind": "origin_pi",
   "seed": 4,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "origin_pi"
   }
  },
  {
   "KP_max_violation": 8.526512829121202e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 33677,
   "FR_max_violation": 0.000999804685026584,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892629926299037
   ],
   "integral_mu": 53.48521676614504,
   "FAN": 43.03393988458857,
   "FRONT": 11.919245957324243,
   "mu_tau0": 6.284,
   "T4_slack": 17.966455005458606,
   "T4_sharp_slack": 3.980711677123324,
   "dives": 2,
   "DT_min_slack": -0.0010767199265823146,
   "DT_min_slack_outer": 0.002322217818177541,
   "state_range": {
    "a": [
     -1.5712036732048773,
     1.5703889803850402
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2149604905867122,
    "v_min": -7.24622965599962,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0012220392300807958,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1235327970476382,
   "TA_control_fan_excursion": 0.2141628433965268,
   "TA_W_total_change": -2.3083636105622896,
   "TA_W_interior_change": -2.220054957836674,
   "TA_W_interior_log_time": 5.294014646992439,
   "TA_V_range_on_path": [
    -0.06993051982742923,
    1.7088618738195835
   ],
   "samples": 12615,
   "directions": 33678,
   "kind": "origin_pi",
   "seed": 5,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "origin_pi"
   }
  },
  {
   "KP_max_violation": 2.1316282072803006e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 67355,
   "FR_max_violation": 0.0004999449567280045,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892629926299037
   ],
   "integral_mu": 53.50034318811598,
   "FAN": 43.03393502900405,
   "FRONT": 11.936229580942843,
   "mu_tau0": 6.283,
   "T4_slack": 17.965681876357877,
   "T4_sharp_slack": 3.9804955438932623,
   "dives": 2,
   "DT_min_slack": -0.0010755776216553325,
   "DT_min_slack_outer": 0.0006237862778208925,
   "state_range": {
    "a": [
     -1.5712036732047778,
     1.5703889803854096
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2149604905867122,
    "v_min": -7.939252658433235,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464098812707,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.13388443876056555,
   "TA_control_fan_excursion": 0.2249793190491165,
   "TA_W_total_change": -2.290780593813988,
   "TA_W_interior_change": -2.2097290712661266,
   "TA_W_interior_log_time": 5.294853127225473,
   "TA_V_range_on_path": [
    -0.06993051982742923,
    1.7089516883028697
   ],
   "samples": 23296,
   "directions": 67355,
   "kind": "origin_pi",
   "seed": 5,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "origin_pi"
   }
  },
  {
   "KP_max_violation": 9.103828801926284e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 134710,
   "FR_max_violation": 0.0002499666416595492,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892629926299037
   ],
   "integral_mu": 53.51532890414287,
   "FAN": 43.030641423785475,
   "FRONT": 11.95120879102391,
   "mu_tau0": 6.2835,
   "T4_slack": 17.963694502775418,
   "T4_sharp_slack": 3.9797803399928995,
   "dives": 2,
   "DT_min_slack": -0.0003538958442959872,
   "DT_min_slack_outer": 0.0004975452775470013,
   "state_range": {
    "a": [
     -1.570703673205923,
     1.5707963267948948
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2149604905867122,
    "v_min": -8.632412744177278,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 9.265358986532135e-05,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0002220392231411239,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1408305723330442,
   "TA_control_fan_excursion": 0.23218752300067413,
   "TA_W_total_change": -2.2791825867932847,
   "TA_W_interior_change": -2.2029686676336597,
   "TA_W_interior_log_time": 5.296126384989174,
   "TA_V_range_on_path": [
    -0.06992535441711938,
    1.70900424955913
   ],
   "samples": 44659,
   "directions": 134710,
   "kind": "origin_pi",
   "seed": 5,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "origin_pi"
   }
  },
  {
   "KP_max_violation": 3.907985046680551e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009985582797116255,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892191809147937
   ],
   "integral_mu": 55.04470315289064,
   "FAN": 43.58899336883077,
   "FRONT": 12.597451110499453,
   "mu_tau0": 6.284,
   "T4_slack": 17.64022725613041,
   "T4_sharp_slack": 3.654483927795127,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.1947963267950783,
     0.21483911093993768
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960471030114,
    "v_min": 0.8733503834491567,
    "v_max": 1.0544787183520437
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.17126101210170946,
   "TA_control_fan_excursion": 0.2928727981395562,
   "TA_W_total_change": -1.0728198531587843,
   "TA_W_interior_change": -0.9847657674080148,
   "TA_W_interior_log_time": 5.294580966402375,
   "TA_V_range_on_path": [
    -0.06983904008730175,
    1.1682845287728942
   ],
   "samples": 5801,
   "directions": 30566,
   "kind": "wait",
   "seed": 0,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "wait"
   }
  },
  {
   "KP_max_violation": 4.440892098500626e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004999281521500532,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892191809147937
   ],
   "integral_mu": 55.059487333307146,
   "FAN": 43.588987519088434,
   "FRONT": 12.6143225881269,
   "mu_tau0": 6.283,
   "T4_slack": 17.63968322843516,
   "T4_sharp_slack": 3.6544968959705244,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.19479632679498415,
     0.21882729574100068
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604710301176,
    "v_min": 0.8733503834491567,
    "v_max": 1.0544787183520437
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.18522436844545032,
   "TA_control_fan_excursion": 0.30730101054510744,
   "TA_W_total_change": -1.0553499765589403,
   "TA_W_interior_change": -0.9745434178756316,
   "TA_W_interior_log_time": 5.293731492824845,
   "TA_V_range_on_path": [
    -0.06983904008730175,
    1.1682845287729642
   ],
   "samples": 9667,
   "directions": 61132,
   "kind": "wait",
   "seed": 0,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "wait"
   }
  },
  {
   "KP_max_violation": 8.428813202954188e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024998349337823633,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892191809147937
   ],
   "integral_mu": 55.07496264856989,
   "FAN": 43.592934798611964,
   "FRONT": 12.6221168730079,
   "mu_tau0": 6.2835,
   "T4_slack": 17.637262215158863,
   "T4_sharp_slack": 3.6533480523763657,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.19429632679233322,
     0.22098217741203285
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960471030114,
    "v_min": 0.8733503834491567,
    "v_max": 1.0544787183520437
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1945813582238594,
   "TA_control_fan_excursion": 0.31698486675668125,
   "TA_W_total_change": -1.0436960099965604,
   "TA_W_interior_change": -0.9677294546858919,
   "TA_W_interior_log_time": 5.295993922057825,
   "TA_V_range_on_path": [
    -0.06983904008730175,
    1.1678518402274363
   ],
   "samples": 17399,
   "directions": 122264,
   "kind": "wait",
   "seed": 0,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "wait"
   }
  },
  {
   "KP_max_violation": 3.197442310920451e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009997055831150181,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892338376033036
   ],
   "integral_mu": 53.32094762043991,
   "FAN": 42.01966539026138,
   "FRONT": 12.488184784893214,
   "mu_tau0": 6.284,
   "T4_slack": 17.685388484405507,
   "T4_sharp_slack": 3.6996451560702255,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.1947963267950783,
     0.21483911093993768
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960455632081,
    "v_min": 0.5878015466470221,
    "v_max": 1.0544786769211831
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.14498789476600793,
   "TA_control_fan_excursion": 0.24952096036131577,
   "TA_W_total_change": -2.7521785797380867,
   "TA_W_interior_change": -2.6640658204775756,
   "TA_W_interior_log_time": 5.293686827221238,
   "TA_V_range_on_path": [
    -0.06968255559227776,
    1.2182491001862052
   ],
   "samples": 5801,
   "directions": 30566,
   "kind": "wait",
   "seed": 1,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "wait"
   }
  },
  {
   "KP_max_violation": 2.6645352591003757e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004999771541569498,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892338376033036
   ],
   "integral_mu": 53.335731618433,
   "FAN": 42.019659540519044,
   "FRONT": 12.504498064065896,
   "mu_tau0": 6.283,
   "T4_slack": 17.684286440678918,
   "T4_sharp_slack": 3.699100108214296,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.19479632679498415,
     0.21882729574100068
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960455632081,
    "v_min": 0.5878015466470221,
    "v_max": 1.0544786769211831
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.15696315490763402,
   "TA_control_fan_excursion": 0.26196093754242944,
   "TA_W_total_change": -2.7352669015939135,
   "TA_W_interior_change": -2.6544094150227853,
   "TA_W_interior_log_time": 5.294530943363961,
   "TA_V_range_on_path": [
    -0.06968255559227776,
    1.2182491001862412
   ],
   "samples": 9667,
   "directions": 61132,
   "kind": "wait",
   "seed": 1,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "wait"
   }
  },
  {
   "KP_max_violation": 7.993605777301127e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024999943468495545,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892338376033036
   ],
   "integral_mu": 53.35079870694372,
   "FAN": 42.02360696660946,
   "FRONT": 12.511920528361145,
   "mu_tau0": 6.2835,
   "T4_slack": 17.681901980135777,
   "T4_sharp_slack": 3.697987817353251,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.19429632679233322,
     0.22098217741203285
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.214960455632081,
    "v_min": 0.5878015466470221,
    "v_max": 1.0544786769211831
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1649937576059699,
   "TA_control_fan_excursion": 0.2703135075503853,
   "TA_W_total_change": -2.7239846090496673,
   "TA_W_interior_change": -2.6479649908724,
   "TA_W_interior_log_time": 5.295803262467736,
   "TA_V_range_on_path": [
    -0.06968255559227776,
    1.2178617220250767
   ],
   "samples": 17399,
   "directions": 122264,
   "kind": "wait",
   "seed": 1,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "wait"
   }
  },
  {
   "KP_max_violation": 3.552713678800501e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009993192620409985,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892173600054662
   ],
   "integral_mu": 54.966742189384284,
   "FAN": 43.517681876501044,
   "FRONT": 12.59213074394803,
   "mu_tau0": 6.284,
   "T4_slack": 17.641556360755622,
   "T4_sharp_slack": 3.6558130324203546,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.1947963267950783,
     0.21483911093993768
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604172002242,
    "v_min": 0.8595095060968938,
    "v_max": 1.0544785735141713
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.17754475924913382,
   "TA_control_fan_excursion": 0.30324111445389423,
   "TA_W_total_change": -1.1493567447779192,
   "TA_W_interior_change": -1.0613052381883472,
   "TA_W_interior_log_time": 5.294166168134264,
   "TA_V_range_on_path": [
    -0.06985848393292168,
    1.1721288690059177
   ],
   "samples": 5801,
   "directions": 30566,
   "kind": "wait",
   "seed": 2,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "wait"
   }
  },
  {
   "KP_max_violation": 4.440892098500626e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.000499961534447424,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892173600054662
   ],
   "integral_mu": 54.98154577508861,
   "FAN": 43.51767602675871,
   "FRONT": 12.608976961266517,
   "mu_tau0": 6.283,
   "T4_slack": 17.640967667463578,
   "T4_sharp_slack": 3.655781334998963,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.19479632679498415,
     0.21882729574100068
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604172002242,
    "v_min": 0.8595095060968938,
    "v_max": 1.0544785735141713
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.19198363011503894,
   "TA_control_fan_excursion": 0.3181447465744188,
   "TA_W_total_change": -1.131912128487816,
   "TA_W_interior_change": -1.0511127177792705,
   "TA_W_interior_log_time": 5.294590810541216,
   "TA_V_range_on_path": [
    -0.06985848393292168,
    1.1721288690059484
   ],
   "samples": 9667,
   "directions": 61132,
   "kind": "wait",
   "seed": 2,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "wait"
   }
  },
  {
   "KP_max_violation": 8.57980353430321e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002499004044931308,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892173600054662
   ],
   "integral_mu": 54.99701454605061,
   "FAN": 43.521623288073144,
   "FRONT": 12.616752905048461,
   "mu_tau0": 6.2835,
   "T4_slack": 17.638534839179883,
   "T4_sharp_slack": 3.6546206763973856,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.19429632679233322,
     0.22098217741203285
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604172002242,
    "v_min": 0.8595095060968938,
    "v_max": 1.0544785735141713
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.20165790132417755,
   "TA_control_fan_excursion": 0.3281467024163693,
   "TA_W_total_change": -1.120276521232883,
   "TA_W_interior_change": -1.0443137536250022,
   "TA_W_interior_log_time": 5.2955791237897145,
   "TA_V_range_on_path": [
    -0.06985848393292168,
    1.1716994538914678
   ],
   "samples": 17399,
   "directions": 122264,
   "kind": "wait",
   "seed": 2,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "wait"
   }
  },
  {
   "KP_max_violation": 3.108624468950438e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.000998875323618087,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892154594492604
   ],
   "integral_mu": 55.13419964499098,
   "FAN": 43.67135926329796,
   "FRONT": 12.603546970023869,
   "mu_tau0": 6.284,
   "T4_slack": 17.63919251802168,
   "T4_sharp_slack": 3.6534491896864054,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.1947963267950783,
     0.21483911093993768
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149603860562443,
    "v_min": 0.88949083110453,
    "v_max": 1.0544784897163484
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1862339554538604,
   "TA_control_fan_excursion": 0.31757872084298105,
   "TA_W_total_change": -0.9841640113750436,
   "TA_W_interior_change": -0.8961147155890368,
   "TA_W_interior_log_time": 5.293733050992239,
   "TA_V_range_on_path": [
    -0.06987877887113658,
    1.1633462952268836
   ],
   "samples": 5801,
   "directions": 30566,
   "kind": "wait",
   "seed": 3,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "wait"
   }
  },
  {
   "KP_max_violation": 4.440892098500626e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004997913199416004,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892154594492604
   ],
   "integral_mu": 55.14896799546338,
   "FAN": 43.67135341355562,
   "FRONT": 12.620449953867894,
   "mu_tau0": 6.283,
   "T4_slack": 17.638695826487094,
   "T4_sharp_slack": 3.6535094940224724,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.19479632679498415,
     0.21882729574100068
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149603860562443,
    "v_min": 0.88949083110453,
    "v_max": 1.0544784897163484
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.20133030631576382,
   "TA_control_fan_excursion": 0.33313982859930225,
   "TA_W_total_change": -0.9666626285593376,
   "TA_W_interior_change": -0.8858661908042667,
   "TA_W_interior_log_time": 5.29415787731986,
   "TA_V_range_on_path": [
    -0.06987877887113658,
    1.1633462952269056
   ],
   "samples": 9667,
   "directions": 61132,
   "kind": "wait",
   "seed": 3,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "wait"
   }
  },
  {
   "KP_max_violation": 8.784084570834239e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024997692243156067,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892154594492604
   ],
   "integral_mu": 55.164477917003516,
   "FAN": 43.67530065586449,
   "FRONT": 12.628265748450573,
   "mu_tau0": 6.2835,
   "T4_slack": 17.63626167942045,
   "T4_sharp_slack": 3.6523475166379242,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.19429632679233322,
     0.22098217741203285
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149603860562443,
    "v_min": 0.88949083110453,
    "v_max": 1.0544784897163484
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.21144319516890486,
   "TA_control_fan_excursion": 0.3435824673282798,
   "TA_W_total_change": -0.9549871895097028,
   "TA_W_interior_change": -0.8790290777988519,
   "TA_W_interior_log_time": 5.2958539502949495,
   "TA_V_range_on_path": [
    -0.06987877887113658,
    1.1629083477567224
   ],
   "samples": 17399,
   "directions": 122264,
   "kind": "wait",
   "seed": 3,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "wait"
   }
  },
  {
   "KP_max_violation": 2.930988785010413e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009984294914249237,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892296543236991
   ],
   "integral_mu": 54.40670500680238,
   "FAN": 43.004856512343615,
   "FRONT": 12.555244434381668,
   "mu_tau0": 6.284,
   "T4_slack": 17.65188186961373,
   "T4_sharp_slack": 3.6661385412784426,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.1947963267950783,
     0.21483911093993768
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149605040124634,
    "v_min": 0.7624565474637488,
    "v_max": 1.0544788070963018
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1502245949422389,
   "TA_control_fan_excursion": 0.25816179661360716,
   "TA_W_total_change": -1.6997096245967362,
   "TA_W_interior_change": -1.6116212280882687,
   "TA_W_interior_log_time": 5.294843616101117,
   "TA_V_range_on_path": [
    -0.06972721523091181,
    1.1894815239022467
   ],
   "samples": 5801,
   "directions": 30566,
   "kind": "wait",
   "seed": 4,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "wait"
   }
  },
  {
   "KP_max_violation": 5.329070518200751e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004999870650370664,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892296543236991
   ],
   "integral_mu": 54.4215395873212,
   "FAN": 43.004850662601285,
   "FRONT": 12.571897403019877,
   "mu_tau0": 6.283,
   "T4_slack": 17.651068932826924,
   "T4_sharp_slack": 3.665882600362309,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.19479632679498415,
     0.21882729574100068
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149605040124634,
    "v_min": 0.7624565474637488,
    "v_max": 1.0544788070963018
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1625961230361525,
   "TA_control_fan_excursion": 0.2709982347780199,
   "TA_W_total_change": -1.6824582569870723,
   "TA_W_interior_change": -1.601619993300604,
   "TA_W_interior_log_time": 5.294843616101117,
   "TA_V_range_on_path": [
    -0.06972721523091181,
    1.1894815239023357
   ],
   "samples": 9667,
   "directions": 61132,
   "kind": "wait",
   "seed": 4,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "wait"
   }
  },
  {
   "KP_max_violation": 8.109068971862143e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002499863641352018,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892296543236991
   ],
   "integral_mu": 54.436837428608705,
   "FAN": 43.00879804685889,
   "FRONT": 12.579547033523944,
   "mu_tau0": 6.2835,
   "T4_slack": 17.64868084388302,
   "T4_sharp_slack": 3.6647666811005095,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.19429632679233322,
     0.22098217741203285
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149605040124634,
    "v_min": 0.7624565474637488,
    "v_max": 1.0544788070963018
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.17089110522387496,
   "TA_control_fan_excursion": 0.27961606829289176,
   "TA_W_total_change": -1.6709488400667654,
   "TA_W_interior_change": -1.5949481032863249,
   "TA_W_interior_log_time": 5.296256571756567,
   "TA_V_range_on_path": [
    -0.06972721523091181,
    1.189048807445086
   ],
   "samples": 17399,
   "directions": 122264,
   "kind": "wait",
   "seed": 4,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "wait"
   }
  },
  {
   "KP_max_violation": 3.019806626980426e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009988938507896616,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.89236241683814
   ],
   "integral_mu": 53.66416468845473,
   "FAN": 42.32967876898866,
   "FRONT": 12.508824503231116,
   "mu_tau0": 6.284,
   "T4_slack": 17.672824513455865,
   "T4_sharp_slack": 3.687081185120597,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.1947963267950783,
     0.21483911093993768
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604905867122,
    "v_min": 0.641213621443804,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099310087,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1423901935986085,
   "TA_control_fan_excursion": 0.24523454256065014,
   "TA_W_total_change": -2.421650871531086,
   "TA_W_interior_change": -2.3335291633322877,
   "TA_W_interior_log_time": 5.294234788292496,
   "TA_V_range_on_path": [
    -0.06965689161670968,
    1.2079947187319395
   ],
   "samples": 5801,
   "directions": 30566,
   "kind": "wait",
   "seed": 5,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "wait"
   }
  },
  {
   "KP_max_violation": 6.217248937900877e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004997100889980732,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.89236241683814
   ],
   "integral_mu": 53.67896988238611,
   "FAN": 42.32967291924633,
   "FRONT": 12.525242763195179,
   "mu_tau0": 6.283,
   "T4_slack": 17.671806254582364,
   "T4_sharp_slack": 3.6866199221177496,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.19479632679498415,
     0.21882729574100068
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604905867122,
    "v_min": 0.641213621443804,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640951178847,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.15416889643536802,
   "TA_control_fan_excursion": 0.25747777832914687,
   "TA_W_total_change": -2.4046342125951448,
   "TA_W_interior_change": -2.323762898802089,
   "TA_W_interior_log_time": 5.293812694274491,
   "TA_V_range_on_path": [
    -0.06965689161670968,
    1.2079947187320221
   ],
   "samples": 9667,
   "directions": 61132,
   "kind": "wait",
   "seed": 5,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "wait"
   }
  },
  {
   "KP_max_violation": 7.966960424710123e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024993946339435524,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.89236241683814
   ],
   "integral_mu": 53.69409079096354,
   "FAN": 42.33362036937755,
   "FRONT": 12.532733995042712,
   "mu_tau0": 6.2835,
   "T4_slack": 17.66943676556562,
   "T4_sharp_slack": 3.6855226027831023,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.19429632679233322,
     0.22098217741203285
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2149604905867122,
    "v_min": 0.641213621443804,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464059874965,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.16206838472689822,
   "TA_control_fan_excursion": 0.26569852617845424,
   "TA_W_total_change": -2.3932831284579255,
   "TA_W_interior_change": -2.3172529764039327,
   "TA_W_interior_log_time": 5.296350838300603,
   "TA_V_range_on_path": [
    -0.06965689161670968,
    1.207580632069467
   ],
   "samples": 17399,
   "directions": 122264,
   "kind": "wait",
   "seed": 5,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "wait"
   }
  },
  {
   "KP_max_violation": 1.163513729807164e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.000998991832288354,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892209668602979
   ],
   "integral_mu": 55.7352473325549,
   "FAN": 44.25845333936617,
   "FRONT": 12.612461737687152,
   "mu_tau0": 6.284,
   "T4_slack": 17.634153674189257,
   "T4_sharp_slack": 3.648410345853968,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.5252036732050058,
     0.3248628490920673
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2822503659027689,
    "v_min": 0.9183217356592785,
    "v_max": 1.2568160738953948
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464101157498,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1662776964160101,
   "TA_control_fan_excursion": 0.28461389059235287,
   "TA_W_total_change": -0.38844239976354866,
   "TA_W_interior_change": -0.3003746771395237,
   "TA_W_interior_log_time": 5.292863466724372,
   "TA_V_range_on_path": [
    -0.06981997014954541,
    1.3204063707600178
   ],
   "samples": 5822,
   "directions": 30566,
   "kind": "pitch",
   "seed": 0,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "pitch"
   }
  },
  {
   "KP_max_violation": 3.3928415632544784e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004998647690765967,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892209668602979
   ],
   "integral_mu": 55.75037831928148,
   "FAN": 44.258447467830266,
   "FRONT": 12.629583929040031,
   "mu_tau0": 6.283,
   "T4_slack": 17.633513532115785,
   "T4_sharp_slack": 3.648327199651156,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.525203673205219,
     0.32884434917935224
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2822503659027689,
    "v_min": 0.9183217356592785,
    "v_max": 1.2568160738953948
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734641002337924,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.17986398604378484,
   "TA_control_fan_excursion": 0.29858812093260445,
   "TA_W_total_change": -0.3707218312320715,
   "TA_W_interior_change": -0.2899115857424608,
   "TA_W_interior_log_time": 5.294138512230001,
   "TA_V_range_on_path": [
    -0.06981997014954541,
    1.3253048374627467
   ],
   "samples": 9709,
   "directions": 61132,
   "kind": "pitch",
   "seed": 0,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "pitch"
   }
  },
  {
   "KP_max_violation": 9.325873406851315e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002499927644123989,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892209668602979
   ],
   "integral_mu": 55.76601555827736,
   "FAN": 44.261710991574276,
   "FRONT": 12.638228192767798,
   "mu_tau0": 6.2835,
   "T4_slack": 17.631096818173603,
   "T4_sharp_slack": 3.6471826553910915,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.5252036732061036,
     0.3319926884298141
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2822503659027689,
    "v_min": 0.9183217356592785,
    "v_max": 1.2568160738953948
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464058595988,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.18896944023196105,
   "TA_control_fan_excursion": 0.3079452738124183,
   "TA_W_total_change": -0.3589016416021964,
   "TA_W_interior_change": -0.2829297418733647,
   "TA_W_interior_log_time": 5.29569303930602,
   "TA_V_range_on_path": [
    -0.06981997014954541,
    1.3291679999052186
   ],
   "samples": 17484,
   "directions": 122264,
   "kind": "pitch",
   "seed": 0,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "pitch"
   }
  },
  {
   "KP_max_violation": 2.398081733190338e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.000999830753122044,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.89254878844451
   ],
   "integral_mu": 55.5658169941336,
   "FAN": 44.10908697900301,
   "FRONT": 12.591915605391186,
   "mu_tau0": 6.284,
   "T4_slack": 17.63367151995142,
   "T4_sharp_slack": 3.6479281916161455,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.6832036732046625,
     0.2828536844595817
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2869343040128278,
    "v_min": 0.7669169631400803,
    "v_max": 1.272732858684663
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464097746893,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.12797278193716644,
   "TA_control_fan_excursion": 0.221444947043562,
   "TA_W_total_change": -0.5601236460502157,
   "TA_W_interior_change": -0.47188345660794884,
   "TA_W_interior_log_time": 5.294261981883086,
   "TA_V_range_on_path": [
    -0.069457970971556,
    1.2734218105486952
   ],
   "samples": 5835,
   "directions": 30566,
   "kind": "pitch",
   "seed": 1,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "pitch"
   }
  },
  {
   "KP_max_violation": 5.329070518200751e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.000499975413933651,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.89254878844451
   ],
   "integral_mu": 55.58167875602875,
   "FAN": 44.10886260740972,
   "FRONT": 12.60921497351124,
   "mu_tau0": 6.283,
   "T4_slack": 17.632259279419188,
   "T4_sharp_slack": 3.647072946954566,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.682203673204608,
     0.2868377672435045
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2869343040128278,
    "v_min": 0.7669169631400803,
    "v_max": 1.272732858684663
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464095259993,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.13866046762582096,
   "TA_control_fan_excursion": 0.2325971777191771,
   "TA_W_total_change": -0.5424444008094123,
   "TA_W_interior_change": -0.4614568773680592,
   "TA_W_interior_log_time": 5.294261981883086,
   "TA_V_range_on_path": [
    -0.069457970971556,
    1.2783760848712107
   ],
   "samples": 9736,
   "directions": 61132,
   "kind": "pitch",
   "seed": 1,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "pitch"
   }
  },
  {
   "KP_max_violation": 9.041656312547275e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024997089849487786,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.89254878844451
   ],
   "integral_mu": 55.59718798837957,
   "FAN": 44.11126749549134,
   "FRONT": 12.618690212576565,
   "mu_tau0": 6.2835,
   "T4_slack": 17.629942911797237,
   "T4_sharp_slack": 3.646028749014711,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.6822036732065087,
     0.28998863238726713
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2869343040128278,
    "v_min": 0.7669169631400803,
    "v_max": 1.272732858684663
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464057317011,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.14583204863736288,
   "TA_control_fan_excursion": 0.24008759713778416,
   "TA_W_total_change": -0.5306518715038508,
   "TA_W_interior_change": -0.4545050451810626,
   "TA_W_interior_log_time": 5.296378012778513,
   "TA_V_range_on_path": [
    -0.069457970971556,
    1.2822909986815878
   ],
   "samples": 17538,
   "directions": 122264,
   "kind": "pitch",
   "seed": 1,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "pitch"
   }
  },
  {
   "KP_max_violation": 5.329070518200751e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.000999362695201178,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892102014573213
   ],
   "integral_mu": 55.92714870928542,
   "FAN": 44.39345529676517,
   "FRONT": 12.666733547024538,
   "mu_tau0": 6.284,
   "T4_slack": 17.631526064195114,
   "T4_sharp_slack": 3.6457827358598323,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.13479632679494458,
     0.6707963267949033
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2175984845222416,
    "v_min": 0.9371563942907826,
    "v_max": 1.061605520142058
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734641015838235,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.19905865980252235,
   "TA_control_fan_excursion": 0.328318463881498,
   "TA_W_total_change": -0.19860718185267312,
   "TA_W_interior_change": -0.11057206679598242,
   "TA_W_interior_log_time": 5.294658746578438,
   "TA_V_range_on_path": [
    -0.06993492919369486,
    1.5715868334029264
   ],
   "samples": 5812,
   "directions": 30566,
   "kind": "pitch",
   "seed": 2,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "pitch"
   }
  },
  {
   "KP_max_violation": 2.6645352591003757e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004996858971830775,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892102014573213
   ],
   "integral_mu": 55.94069068412868,
   "FAN": 44.39371827467897,
   "FRONT": 12.68364700128174,
   "mu_tau0": 6.283,
   "T4_slack": 17.632535046358996,
   "T4_sharp_slack": 3.647348713894374,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.1337963267951352,
     0.6717963267951141
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2175984845222416,
    "v_min": 0.9371563942907826,
    "v_max": 1.061605520142058
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640963968616,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.21414897932660448,
   "TA_control_fan_excursion": 0.3452734373366513,
   "TA_W_total_change": -0.1808265009678005,
   "TA_W_interior_change": -0.10003955697824019,
   "TA_W_interior_log_time": 5.2942341330251566,
   "TA_V_range_on_path": [
    -0.06993492919369486,
    1.5754454136142924
   ],
   "samples": 9689,
   "directions": 61132,
   "kind": "pitch",
   "seed": 2,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "pitch"
   }
  },
  {
   "KP_max_violation": 7.167599846980011e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002496247695571441,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892102014573213
   ],
   "integral_mu": 55.95567278104327,
   "FAN": 44.3972701596697,
   "FRONT": 12.692039032978627,
   "mu_tau0": 6.2835,
   "T4_slack": 17.630809603713963,
   "T4_sharp_slack": 3.646895440931438,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.13429632679450165,
     0.6712963267945931
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2175984845222416,
    "v_min": 0.9371563942907826,
    "v_max": 1.061605520142058
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640540485145,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.2242185872626743,
   "TA_control_fan_excursion": 0.3565455996702964,
   "TA_W_total_change": -0.16897018212199,
   "TA_W_interior_change": -0.09302149143255622,
   "TA_W_interior_log_time": 5.296071702233888,
   "TA_V_range_on_path": [
    -0.06993492919369486,
    1.5766601721788132
   ],
   "samples": 17443,
   "directions": 122264,
   "kind": "pitch",
   "seed": 2,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "pitch"
   }
  },
  {
   "KP_max_violation": 0.0,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009893472366298006,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892104390635113
   ],
   "integral_mu": 55.93703653195187,
   "FAN": 44.40389004416905,
   "FRONT": 12.665753540091949,
   "mu_tau0": 6.284,
   "T4_slack": 17.631092981999963,
   "T4_sharp_slack": 3.645349653664688,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.13479632679508669,
     0.6367963267951637
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2161784259958672,
    "v_min": 0.9508721373393842,
    "v_max": 1.057761944768448
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464098812707,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.20456292340768267,
   "TA_control_fan_excursion": 0.33737444475474376,
   "TA_W_total_change": -0.18916483310846455,
   "TA_W_interior_change": -0.10111901373960652,
   "TA_W_interior_log_time": 5.292588093485698,
   "TA_V_range_on_path": [
    -0.06993239168323082,
    1.5408545350355338
   ],
   "samples": 5810,
   "directions": 30566,
   "kind": "pitch",
   "seed": 3,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "pitch"
   }
  },
  {
   "KP_max_violation": 0.0,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004997922560845414,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892104390635113
   ],
   "integral_mu": 55.95017782839802,
   "FAN": 44.40354064978294,
   "FRONT": 12.683288128993109,
   "mu_tau0": 6.283,
   "T4_slack": 17.63251140490501,
   "T4_sharp_slack": 3.6473250724403954,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.13579632679510922,
     0.6367963267951886
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2161784259958672,
    "v_min": 0.9508721373393842,
    "v_max": 1.057761944768448
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464095259993,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.22006654794837543,
   "TA_control_fan_excursion": 0.35429799132453943,
   "TA_W_total_change": -0.17137538987961798,
   "TA_W_interior_change": -0.09058827056434815,
   "TA_W_interior_log_time": 5.294288260858352,
   "TA_V_range_on_path": [
    -0.06993239168323082,
    1.5440141607313627
   ],
   "samples": 9686,
   "directions": 61132,
   "kind": "pitch",
   "seed": 3,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "pitch"
   }
  },
  {
   "KP_max_violation": 5.702105454474804e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002499992793254524,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892104390635113
   ],
   "integral_mu": 55.96514770224034,
   "FAN": 44.4073695365705,
   "FRONT": 12.691408097478988,
   "mu_tau0": 6.2835,
   "T4_slack": 17.630803123918035,
   "T4_sharp_slack": 3.646888961135531,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.13529632679464143,
     0.6372963267947398
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2161784259958672,
    "v_min": 0.9508721373393842,
    "v_max": 1.057761944768448
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640546169487,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.23041190288741453,
   "TA_control_fan_excursion": 0.3659420755446743,
   "TA_W_total_change": -0.15951413244777668,
   "TA_W_interior_change": -0.08356402279763575,
   "TA_W_interior_log_time": 5.295418055943159,
   "TA_V_range_on_path": [
    -0.06993239168323082,
    1.5459717267457234
   ],
   "samples": 17437,
   "directions": 122264,
   "kind": "pitch",
   "seed": 3,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "pitch"
   }
  },
  {
   "KP_max_violation": 0.0,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.000999931630323081,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892068626577371
   ],
   "integral_mu": 55.87589839381463,
   "FAN": 44.33980099288715,
   "FRONT": 12.670378961706938,
   "mu_tau0": 6.284,
   "T4_slack": 17.63276749047028,
   "T4_sharp_slack": 3.6470241621350112,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.11879632679513463,
     0.81679632679527
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.22644350627548,
    "v_min": 0.8619699409287827,
    "v_max": 1.0859303601193449
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640982442727,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1771465747314671,
   "TA_control_fan_excursion": 0.2948839744645124,
   "TA_W_total_change": -0.24844194576363132,
   "TA_W_interior_change": -0.1604071474308606,
   "TA_W_interior_log_time": 5.293898178721522,
   "TA_V_range_on_path": [
    -0.06997058687354364,
    1.7016411490094556
   ],
   "samples": 5822,
   "directions": 30566,
   "kind": "pitch",
   "seed": 4,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "pitch"
   }
  },
  {
   "KP_max_violation": 8.881784197001252e-16,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004999801751071065,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892068626577371
   ],
   "integral_mu": 55.890370593748315,
   "FAN": 44.33996962100838,
   "FRONT": 12.687349240127245,
   "mu_tau0": 6.283,
   "T4_slack": 17.632808721914273,
   "T4_sharp_slack": 3.6476223894496442,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.11879632679518437,
     0.8157963267951516
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.22644350627548,
    "v_min": 0.8619699409287827,
    "v_max": 1.0859303601193449
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640973916214,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.19066382185388075,
   "TA_control_fan_excursion": 0.309838827172642,
   "TA_W_total_change": -0.23069879050782682,
   "TA_W_interior_change": -0.14991350140391724,
   "TA_W_interior_log_time": 5.293473242029323,
   "TA_V_range_on_path": [
    -0.06997058687354364,
    1.7043579658477825
   ],
   "samples": 9709,
   "directions": 61132,
   "kind": "pitch",
   "seed": 4,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "pitch"
   }
  },
  {
   "KP_max_violation": 9.325873406851315e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024989270741193614,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892068626577371
   ],
   "integral_mu": 55.90540196040316,
   "FAN": 44.34346575382969,
   "FRONT": 12.695768235631785,
   "mu_tau0": 6.2835,
   "T4_slack": 17.63100522116722,
   "T4_sharp_slack": 3.64709105838471,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.11879632679374907,
     0.8162963267936902
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.22644350627548,
    "v_min": 0.8619699409287827,
    "v_max": 1.0859303601193449
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464056038034,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.19968390515527568,
   "TA_control_fan_excursion": 0.3196449317498036,
   "TA_W_total_change": -0.21887126002375523,
   "TA_W_interior_change": -0.1429263014331683,
   "TA_W_interior_log_time": 5.296018961174116,
   "TA_V_range_on_path": [
    -0.06997058687354364,
    1.7065101015384505
   ],
   "samples": 17484,
   "directions": 122264,
   "kind": "pitch",
   "seed": 4,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "pitch"
   }
  },
  {
   "KP_max_violation": 1.7763568394002505e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009999275201204583,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892073714738
   ],
   "integral_mu": 55.94437473795946,
   "FAN": 44.41292746826823,
   "FRONT": 12.665669066744572,
   "mu_tau0": 6.284,
   "T4_slack": 17.632707726744165,
   "T4_sharp_slack": 3.6469643984088904,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.17279632679511892,
     0.6287963267953067
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2231000379798473,
    "v_min": 0.9884309012058279,
    "v_max": 1.076656522068523
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640981732184,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1723012337279648,
   "TA_control_fan_excursion": 0.3224650842433685,
   "TA_W_total_change": -0.18005190102654534,
   "TA_W_interior_change": -0.09201715193118876,
   "TA_W_interior_log_time": 5.29401412111814,
   "TA_V_range_on_path": [
    -0.06996515269950715,
    1.5457944799479197
   ],
   "samples": 5808,
   "directions": 30566,
   "kind": "pitch",
   "seed": 5,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "pitch"
   }
  },
  {
   "KP_max_violation": 3.552713678800501e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.000499200193879501,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892073714738
   ],
   "integral_mu": 55.958867024819405,
   "FAN": 44.412921614308466,
   "FRONT": 12.682866260776946,
   "mu_tau0": 6.283,
   "T4_slack": 17.632781304792978,
   "T4_sharp_slack": 3.6475949723283563,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.17279632679522194,
     0.6287963267954026
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2231000379798473,
    "v_min": 0.9884287508344225,
    "v_max": 1.076656522068523
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464095259993,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.18785448729830456,
   "TA_control_fan_excursion": 0.34024526389605003,
   "TA_W_total_change": -0.16225631223997916,
   "TA_W_interior_change": -0.081470868462441,
   "TA_W_interior_log_time": 5.2935892337017325,
   "TA_V_range_on_path": [
    -0.06996515269950722,
    1.549119898517773
   ],
   "samples": 9682,
   "directions": 61132,
   "kind": "pitch",
   "seed": 5,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "pitch"
   }
  },
  {
   "KP_max_violation": 9.299228054260311e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024992908369880773,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892073714738
   ],
   "integral_mu": 55.973942090071844,
   "FAN": 44.41582007704135,
   "FRONT": 12.69192206156395,
   "mu_tau0": 6.2835,
   "T4_slack": 17.630973240642348,
   "T4_sharp_slack": 3.6470590778598435,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     0.1732963267940768,
     0.6292963267942717
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2231000379798473,
    "v_min": 0.9884280043353582,
    "v_max": 1.076656522068523
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640487904983,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.19974972582184392,
   "TA_control_fan_excursion": 0.3521359100559105,
   "TA_W_total_change": -0.1503896465620771,
   "TA_W_interior_change": -0.07444321418313127,
   "TA_W_interior_log_time": 5.29542707677359,
   "TA_V_range_on_path": [
    -0.06996515269950722,
    1.5512076219053137
   ],
   "samples": 17430,
   "directions": 122264,
   "kind": "pitch",
   "seed": 5,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "pitch"
   }
  },
  {
   "KP_max_violation": 7.638334409421077e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009999406169864944,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892533878064635
   ],
   "integral_mu": 52.65933186004794,
   "FAN": 41.41610877116794,
   "FRONT": 12.379757262844741,
   "mu_tau0": 6.284,
   "T4_slack": 17.635020103655563,
   "T4_sharp_slack": 3.6492767753202955,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.13320367320496018,
     0.5291056495476738
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2331176528695593,
    "v_min": 0.5097324661496123,
    "v_max": 1.104737747203592
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734641005180094,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1288767453400974,
   "TA_control_fan_excursion": 0.2229364396593656,
   "TA_W_total_change": -3.465182423862381,
   "TA_W_interior_change": -3.3769517586318623,
   "TA_W_interior_log_time": 5.293922109922548,
   "TA_V_range_on_path": [
    -0.06947388308169954,
    1.4727739859661588
   ],
   "samples": 6024,
   "directions": 30566,
   "kind": "zigzag",
   "seed": 0,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "zigzag"
   }
  },
  {
   "KP_max_violation": 8.526512829121202e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.000499963872597764,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892533878064635
   ],
   "integral_mu": 52.674643675535854,
   "FAN": 41.41695862440653,
   "FRONT": 12.395371069181076,
   "mu_tau0": 6.283,
   "T4_slack": 17.633546472578722,
   "T4_sharp_slack": 3.6483601401141,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.13220367320491988,
     0.5319692800971723
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2331176528695593,
    "v_min": 0.5097324661496123,
    "v_max": 1.104737747203592
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640971074043,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.139632879928423,
   "TA_control_fan_excursion": 0.23415759384018076,
   "TA_W_total_change": -3.448114515573213,
   "TA_W_interior_change": -3.367137114939206,
   "TA_W_interior_log_time": 5.293922109922548,
   "TA_V_range_on_path": [
    -0.06947388308169954,
    1.4781687525775606
   ],
   "samples": 10159,
   "directions": 61132,
   "kind": "zigzag",
   "seed": 0,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "zigzag"
   }
  },
  {
   "KP_max_violation": 9.041656312547275e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024999669935965585,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892533878064635
   ],
   "integral_mu": 52.689615917994594,
   "FAN": 41.41990049366429,
   "FRONT": 12.403740608288345,
   "mu_tau0": 6.2835,
   "T4_slack": 17.63119837606694,
   "T4_sharp_slack": 3.647284213284422,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.13220367320606385,
     0.5338873353218432
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2331176528695593,
    "v_min": 0.5097324661496123,
    "v_max": 1.104737747203592
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464058595988,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.14685015857079242,
   "TA_control_fan_excursion": 0.24169347405158836,
   "TA_W_total_change": -3.4368907050497857,
   "TA_W_interior_change": -3.3607543821704953,
   "TA_W_interior_log_time": 5.2960383797301205,
   "TA_V_range_on_path": [
    -0.06947388308169954,
    1.4813319616436018
   ],
   "samples": 18429,
   "directions": 122264,
   "kind": "zigzag",
   "seed": 0,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "zigzag"
   }
  },
  {
   "KP_max_violation": 3.6415315207705135e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009998773341219902,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892694383274574
   ],
   "integral_mu": 52.69939432856835,
   "FAN": 41.48014143979086,
   "FRONT": 12.354119168905772,
   "mu_tau0": 6.284,
   "T4_slack": 17.633352209819115,
   "T4_sharp_slack": 3.6476088814838263,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.2552036732048748,
     0.6375640703063681
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2475193586776783,
    "v_min": 0.51787479100294,
    "v_max": 1.1467249195912106
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099665358,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1204692197798678,
   "TA_control_fan_excursion": 0.20906332828667362,
   "TA_W_total_change": -3.427625065139652,
   "TA_W_interior_change": -3.339252617681063,
   "TA_W_interior_log_time": 5.29338691452695,
   "TA_V_range_on_path": [
    -0.06930261506669891,
    1.6000951620072614
   ],
   "samples": 6026,
   "directions": 30566,
   "kind": "zigzag",
   "seed": 1,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "zigzag"
   }
  },
  {
   "KP_max_violation": 3.552713678800501e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004999075852372137,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892694383274574
   ],
   "integral_mu": 52.71512551264996,
   "FAN": 41.48013557786433,
   "FRONT": 12.370830365366443,
   "mu_tau0": 6.283,
   "T4_slack": 17.63170088510779,
   "T4_sharp_slack": 3.6465145526431684,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.2552036732045089,
     0.6412017018328058
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2475193586776783,
    "v_min": 0.51787479100294,
    "v_max": 1.1467249195912106
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464093696799,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1305891112060258,
   "TA_control_fan_excursion": 0.21964819587635964,
   "TA_W_total_change": -3.410315481891562,
   "TA_W_interior_change": -3.3292041018413006,
   "TA_W_interior_log_time": 5.295064224222525,
   "TA_V_range_on_path": [
    -0.06930261506669891,
    1.6063617060923094
   ],
   "samples": 10212,
   "directions": 61132,
   "kind": "zigzag",
   "seed": 1,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "zigzag"
   }
  },
  {
   "KP_max_violation": 8.260059303211165e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024990974166283486,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892694383274574
   ],
   "integral_mu": 52.730021505708955,
   "FAN": 41.4827162091067,
   "FRONT": 12.379535567157609,
   "mu_tau0": 6.2835,
   "T4_slack": 17.62940346266425,
   "T4_sharp_slack": 3.6454892998817314,
   "dives": 0,
   "DT_min_slack": null,
   "DT_min_slack_outer": null,
   "state_range": {
    "a": [
     -0.25470367320587783,
     0.6425043481827721
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2475193586776783,
    "v_min": 0.51787479100294,
    "v_max": 1.1467249195912106
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464052627429,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.137381907764484,
   "TA_control_fan_excursion": 0.22675797619469384,
   "TA_W_total_change": -3.3991172466994204,
   "TA_W_interior_change": -3.3228441412884964,
   "TA_W_interior_log_time": 5.296197823561997,
   "TA_V_range_on_path": [
    -0.06930261506669891,
    1.6090247093594214
   ],
   "samples": 18522,
   "directions": 122264,
   "kind": "zigzag",
   "seed": 1,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "zigzag"
   }
  },
  {
   "KP_max_violation": 2.3092638912203256e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009995508901219363,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.893404144163112
   ],
   "integral_mu": 46.35892782469976,
   "FAN": 35.7805458280229,
   "FRONT": 11.774726873973343,
   "mu_tau0": 6.284,
   "T4_slack": 17.694830806987312,
   "T4_sharp_slack": 3.7090874786520303,
   "dives": 8,
   "DT_min_slack": 0.008055316001170957,
   "DT_min_slack_outer": 0.010085365494772595,
   "state_range": {
    "a": [
     -0.5812036732048824,
     0.9808200044843964
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.3135806868151363,
    "v_min": -0.5888759953396225,
    "v_max": 1.3688915474612275
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640992390325,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.09958546877941821,
   "TA_control_fan_excursion": 0.17460221638342688,
   "TA_W_total_change": -9.710315720569305,
   "TA_W_interior_change": -9.620878469803472,
   "TA_W_interior_log_time": 5.2950147092388935,
   "TA_V_range_on_path": [
    -0.06854580460903359,
    2.0760744718144633
   ],
   "samples": 6947,
   "directions": 30566,
   "kind": "zigzag",
   "seed": 2,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "zigzag"
   }
  },
  {
   "KP_max_violation": 6.217248937900877e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004995649682260073,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.893404144163112
   ],
   "integral_mu": 46.372705944411045,
   "FAN": 35.77902495018775,
   "FRONT": 11.790783697415172,
   "mu_tau0": 6.283,
   "T4_slack": 17.692963157718843,
   "T4_sharp_slack": 3.7077768252542214,
   "dives": 8,
   "DT_min_slack": 0.00830190944231364,
   "DT_min_slack_outer": 0.009341746331263348,
   "state_range": {
    "a": [
     -0.5812036732047368,
     0.9826670909582198
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.3135806868151363,
    "v_min": -0.5888759953396225,
    "v_max": 1.3688915474612275
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464094691559,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1081247845441844,
   "TA_control_fan_excursion": 0.18360651685264884,
   "TA_W_total_change": -9.695175526248118,
   "TA_W_interior_change": -9.612994734425518,
   "TA_W_interior_log_time": 5.2950147092388935,
   "TA_V_range_on_path": [
    -0.06854580460903359,
    2.0814166509788614
   ],
   "samples": 11970,
   "directions": 61132,
   "kind": "zigzag",
   "seed": 2,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "zigzag"
   }
  },
  {
   "KP_max_violation": 7.72715225139109e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024995630813107184,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.893404144163112
   ],
   "integral_mu": 46.38623738751974,
   "FAN": 35.781841722189014,
   "FRONT": 11.798046491347074,
   "mu_tau0": 6.2835,
   "T4_slack": 17.69082401812524,
   "T4_sharp_slack": 3.7069098553427295,
   "dives": 8,
   "DT_min_slack": 0.008580895056196417,
   "DT_min_slack_outer": 0.009100881165028944,
   "state_range": {
    "a": [
     -0.5817036732055421,
     0.9842351391303339
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.3135806868151363,
    "v_min": -0.5888759953396225,
    "v_max": 1.3688915474612275
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464056180143,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.11386306439225535,
   "TA_control_fan_excursion": 0.18965804059057767,
   "TA_W_total_change": -9.685183558157094,
   "TA_W_interior_change": -9.607846798002612,
   "TA_W_interior_log_time": 5.297116909236811,
   "TA_V_range_on_path": [
    -0.06854580460903359,
    2.084917544740432
   ],
   "samples": 22067,
   "directions": 122264,
   "kind": "zigzag",
   "seed": 2,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "zigzag"
   }
  },
  {
   "KP_max_violation": 3.197442310920451e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009997643239580967,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.89275322802636
   ],
   "integral_mu": 49.87911210086926,
   "FAN": 38.86248748231053,
   "FRONT": 12.17846809827282,
   "mu_tau0": 6.284,
   "T4_slack": 17.660329409404916,
   "T4_sharp_slack": 3.6745860810696342,
   "dives": 3,
   "DT_min_slack": 0.0003764771675021372,
   "DT_min_slack_outer": 0.002416008527739627,
   "state_range": {
    "a": [
     -0.6512036732047441,
     0.9706306706504648
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.3107891758793748,
    "v_min": -0.21030915896609015,
    "v_max": 1.358338931132034
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640979600556,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.11795337089057067,
   "TA_control_fan_excursion": 0.2049119384792215,
   "TA_W_total_change": -6.221237046425984,
   "TA_W_interior_change": -6.132811751854239,
   "TA_W_interior_log_time": 5.294728531322175,
   "TA_V_range_on_path": [
    -0.06923983576000341,
    2.0575141934427195
   ],
   "samples": 6430,
   "directions": 30566,
   "kind": "zigzag",
   "seed": 3,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "zigzag"
   }
  },
  {
   "KP_max_violation": 5.329070518200751e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004996072320755385,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.89275322802636
   ],
   "integral_mu": 49.89374512125409,
   "FAN": 38.86259371691573,
   "FRONT": 12.19375631597805,
   "mu_tau0": 6.283,
   "T4_slack": 17.65846536616666,
   "T4_sharp_slack": 3.6732790337020305,
   "dives": 3,
   "DT_min_slack": 0.00104232678444171,
   "DT_min_slack_outer": 0.0021082800611957825,
   "state_range": {
    "a": [
     -0.6522036732048235,
     0.9716729625765339
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.3107891758793713,
    "v_min": -0.21030915896609015,
    "v_max": 1.358338931132034
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464095259993,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1278828656445734,
   "TA_control_fan_excursion": 0.2153063393037291,
   "TA_W_total_change": -6.205238345401899,
   "TA_W_interior_change": -6.1240673972947395,
   "TA_W_interior_log_time": 5.295147560137652,
   "TA_V_range_on_path": [
    -0.06923983576000341,
    2.062384737386541
   ],
   "samples": 10951,
   "directions": 61132,
   "kind": "zigzag",
   "seed": 3,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "zigzag"
   }
  },
  {
   "KP_max_violation": 6.474820679613913e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002499602461594197,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.89275322802636
   ],
   "integral_mu": 49.907997207724286,
   "FAN": 38.86506296312278,
   "FRONT": 12.201948060121177,
   "mu_tau0": 6.2835,
   "T4_slack": 17.656187007628567,
   "T4_sharp_slack": 3.6722728448460416,
   "dives": 3,
   "DT_min_slack": 0.0013662909457919196,
   "DT_min_slack_outer": 0.0018991965681447835,
   "state_range": {
    "a": [
     -0.6522036732053387,
     0.9727364134791436
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.3107891758793713,
    "v_min": -0.21030915896609015,
    "v_max": 1.358338931132034
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464056038034,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.13454863361781655,
   "TA_control_fan_excursion": 0.22228857533383817,
   "TA_W_total_change": -6.194664952893136,
   "TA_W_interior_change": -6.118332078009556,
   "TA_W_interior_log_time": 5.296141486977625,
   "TA_V_range_on_path": [
    -0.06923983576000341,
    2.065430736778391
   ],
   "samples": 20019,
   "directions": 122264,
   "kind": "zigzag",
   "seed": 3,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "zigzag"
   }
  },
  {
   "KP_max_violation": 2.842170943040401e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.000999131235869033,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.894759700095618
   ],
   "integral_mu": 46.56805677451661,
   "FAN": 35.98266215805772,
   "FRONT": 11.771036334527253,
   "mu_tau0": 6.284,
   "T4_slack": 17.68412764775919,
   "T4_sharp_slack": 3.6983843194239086,
   "dives": 8,
   "DT_min_slack": 0.0063542431965913655,
   "DT_min_slack_outer": 0.00838097031836202,
   "state_range": {
    "a": [
     -0.6732036732047852,
     1.0129971237197637
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.328347222452532,
    "v_min": -0.6426001546853723,
    "v_max": 1.42677966558515
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464098386381,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.08072838377959357,
   "TA_control_fan_excursion": 0.14348051008954243,
   "TA_W_total_change": -9.518964220236064,
   "TA_W_interior_change": -9.425241932013154,
   "TA_W_interior_log_time": 5.295492411983025,
   "TA_V_range_on_path": [
    -0.06710288574658185,
    2.1514823599157187
   ],
   "samples": 6897,
   "directions": 30566,
   "kind": "zigzag",
   "seed": 4,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "zigzag"
   }
  },
  {
   "KP_max_violation": 2.7977620220553945e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004998321351392665,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.894759700095618
   ],
   "integral_mu": 46.58134329804109,
   "FAN": 35.982947761930994,
   "FRONT": 11.785483224837982,
   "mu_tau0": 6.283,
   "T4_slack": 17.682948143254848,
   "T4_sharp_slack": 3.697761810790233,
   "dives": 8,
   "DT_min_slack": 0.007367616343566278,
   "DT_min_slack_outer": 0.008380970318362794,
   "state_range": {
    "a": [
     -0.6732036732047852,
     1.0129022479700076
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.328347222452532,
    "v_min": -0.6426001546853723,
    "v_max": 1.42677966558515
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640966810787,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.08783996928034199,
   "TA_control_fan_excursion": 0.15105667166275172,
   "TA_W_total_change": -9.503627477338181,
   "TA_W_interior_change": -9.417184647368883,
   "TA_W_interior_log_time": 5.2966932543122915,
   "TA_V_range_on_path": [
    -0.06710288574658185,
    2.1576537910971605
   ],
   "samples": 11943,
   "directions": 61132,
   "kind": "zigzag",
   "seed": 4,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "zigzag"
   }
  },
  {
   "KP_max_violation": 9.023892744153272e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002499590950968411,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.894759700095618
   ],
   "integral_mu": 46.59495147741956,
   "FAN": 35.98644843263144,
   "FRONT": 11.792084922739992,
   "mu_tau0": 6.2835,
   "T4_slack": 17.680755070060762,
   "T4_sharp_slack": 3.6968409072782578,
   "dives": 8,
   "DT_min_slack": 0.007690174869101985,
   "DT_min_slack_outer": 0.008196787654340211,
   "state_range": {
    "a": [
     -0.6727036732058593,
     1.013850655474446
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.328347222452532,
    "v_min": -0.6426001546853723,
    "v_max": 1.42677966558515
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640522011034,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.09262569177565005,
   "TA_control_fan_excursion": 0.15615236567217394,
   "TA_W_total_change": -9.493612706576856,
   "TA_W_interior_change": -9.41201564760377,
   "TA_W_interior_log_time": 5.298239547923025,
   "TA_V_range_on_path": [
    -0.06710288574658185,
    2.160903257802823
   ],
   "samples": 22008,
   "directions": 122264,
   "kind": "zigzag",
   "seed": 4,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "zigzag"
   }
  },
  {
   "KP_max_violation": 3.197442310920451e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009999488770451315,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.894867812476607
   ],
   "integral_mu": 45.59982395157169,
   "FAN": 35.1858757377801,
   "FRONT": 11.586162232292011,
   "mu_tau0": 6.284,
   "T4_slack": 17.670699948191242,
   "T4_sharp_slack": 3.684956619855967,
   "dives": 11,
   "DT_min_slack": 0.0018395853334831737,
   "DT_min_slack_outer": 0.003815123537974652,
   "state_range": {
    "a": [
     -0.5292036732049539,
     0.8708274489903225
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2886514217827099,
    "v_min": -0.38238005523137497,
    "v_max": 1.2786375020125944
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734641005890637,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.07967605357321084,
   "TA_control_fan_excursion": 0.14174340600849789,
   "TA_W_total_change": -10.50118909557515,
   "TA_W_interior_change": -10.406995471530323,
   "TA_W_interior_log_time": 5.2959689147185856,
   "TA_V_range_on_path": [
    -0.06698794844910175,
    1.9067376175395987
   ],
   "samples": 6920,
   "directions": 30566,
   "kind": "zigzag",
   "seed": 5,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "zigzag"
   }
  },
  {
   "KP_max_violation": 7.149836278586008e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004995905346510954,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.894867812476607
   ],
   "integral_mu": 45.61323551376791,
   "FAN": 35.18567300369655,
   "FRONT": 11.600972675533182,
   "mu_tau0": 6.283,
   "T4_slack": 17.669270619988794,
   "T4_sharp_slack": 3.684084287524165,
   "dives": 11,
   "DT_min_slack": 0.0025119923935591894,
   "DT_min_slack_outer": 0.003499517558045603,
   "state_range": {
    "a": [
     -0.5292036732049787,
     0.8738240753788524
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2886514217827099,
    "v_min": -0.38238005523137497,
    "v_max": 1.2786375020125944
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464098812707,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.08670793966761181,
   "TA_control_fan_excursion": 0.14923991023106886,
   "TA_W_total_change": -10.485977137703475,
   "TA_W_interior_change": -10.399058524136004,
   "TA_W_interior_log_time": 5.296764171978136,
   "TA_V_range_on_path": [
    -0.06698794844910175,
    1.9128544776396514
   ],
   "samples": 11976,
   "directions": 61132,
   "kind": "zigzag",
   "seed": 5,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "zigzag"
   }
  },
  {
   "KP_max_violation": 9.103828801926284e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.0002499897542971308,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.894867812476607
   ],
   "integral_mu": 45.626836542829956,
   "FAN": 35.1894761896002,
   "FRONT": 11.607179211813538,
   "mu_tau0": 6.2835,
   "T4_slack": 17.666992050692677,
   "T4_sharp_slack": 3.6830778879101587,
   "dives": 11,
   "DT_min_slack": 0.0029557709857642132,
   "DT_min_slack_outer": 0.0034694900167693797,
   "state_range": {
    "a": [
     -0.5292036732058563,
     0.8747766939558979
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.2886514217827099,
    "v_min": -0.38238005523137497,
    "v_max": 1.2786375020125944
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464051348452,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.09144050280655769,
   "TA_control_fan_excursion": 0.15428195523873356,
   "TA_W_total_change": -10.4760550133611,
   "TA_W_interior_change": -10.393988392772176,
   "TA_W_interior_log_time": 5.2987069480048525,
   "TA_V_range_on_path": [
    -0.06698794844910175,
    1.9153836322405446
   ],
   "samples": 22088,
   "directions": 122264,
   "kind": "zigzag",
   "seed": 5,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "zigzag"
   }
  },
  {
   "KP_max_violation": 1.8900436771218665e-12,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 36789,
   "FR_max_violation": 0.0009994894140412658,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    14.00109998131668
   ],
   "integral_mu": 39.124353015518864,
   "FAN": 30.078108476652666,
   "FRONT": 10.178817295216728,
   "mu_tau0": 6.284,
   "T4_slack": 17.631058686041357,
   "T4_sharp_slack": 3.6453153577060746,
   "dives": 18,
   "DT_min_slack": -0.0016049195813436778,
   "DT_min_slack_outer": 0.0016292417234204937,
   "state_range": {
    "a": [
     -1.5712036732048027,
     1.5707963267948983
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.260180490815884,
    "v_min": -9.21035778827932,
    "v_max": 1.1853307854537083
   },
   "ST_a_upper_violation": 0.0007779607689304413,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464099061397,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.031636876123999125,
   "TA_control_fan_excursion": 0.05435629782292817,
   "TA_W_total_change": -17.578399859056013,
   "TA_W_interior_change": -8.653516933041114,
   "TA_W_interior_log_time": 5.400580032762452,
   "TA_V_range_on_path": [
    -0.054982355802958516,
    1.8917164042632033
   ],
   "samples": 21335,
   "directions": 36789,
   "kind": "mix",
   "seed": 0,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "mix"
   }
  },
  {
   "KP_max_violation": 4.689582056016661e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 73578,
   "FR_max_violation": 0.0004997349238697879,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    14.00109998131668
   ],
   "integral_mu": 39.13627940059541,
   "FAN": 30.08172794278399,
   "FRONT": 10.18851318761454,
   "mu_tau0": 6.283,
   "T4_slack": 17.629822184330088,
   "T4_sharp_slack": 3.644635851865459,
   "dives": 18,
   "DT_min_slack": -0.0011068501912308015,
   "DT_min_slack_outer": 0.0005157828245914153,
   "state_range": {
    "a": [
     -1.5712036732045505,
     1.5705742875649733
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.260180490815884,
    "v_min": -9.903351367918921,
    "v_max": 1.1853307854537083
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.000407346409653897,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.03436869029908607,
   "TA_control_fan_excursion": 0.05703366192125947,
   "TA_W_total_change": -17.564480251813354,
   "TA_W_interior_change": -8.645443633083927,
   "TA_W_interior_log_time": 5.400580032762452,
   "TA_V_range_on_path": [
    -0.054982355802958516,
    1.8979402884490897
   ],
   "samples": 40856,
   "directions": 73578,
   "kind": "mix",
   "seed": 0,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "mix"
   }
  },
  {
   "KP_max_violation": 9.663381206337363e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 147156,
   "FR_max_violation": 0.00024995143660966335,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    14.00109998131668
   ],
   "integral_mu": 39.14848498745692,
   "FAN": 30.081781547019805,
   "FRONT": 10.197763795552788,
   "mu_tau0": 6.2835,
   "T4_slack": 17.628233547224568,
   "T4_sharp_slack": 3.644319384442042,
   "dives": 18,
   "DT_min_slack": -4.4349571653945485e-05,
   "DT_min_slack_outer": 0.0007684100327838839,
   "state_range": {
    "a": [
     -1.5710183660251076,
     1.5707963267948948
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.260180490815884,
    "v_min": -10.596496738097086,
    "v_max": 1.1853307854537083
   },
   "ST_a_upper_violation": 9.26535882168622e-05,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00022203923021102412,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.036200961618919614,
   "TA_control_fan_excursion": 0.05883484352004298,
   "TA_W_total_change": -17.555263637480785,
   "TA_W_interior_change": -8.64175057155532,
   "TA_W_interior_log_time": 5.402260556494092,
   "TA_V_range_on_path": [
    -0.05497687752781808,
    1.9007484872483777
   ],
   "samples": 79850,
   "directions": 147156,
   "kind": "mix",
   "seed": 0,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "mix"
   }
  },
  {
   "KP_max_violation": 8.206768598029157e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 33110,
   "FR_max_violation": 0.0009996900755613325,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.894988465479763
   ],
   "integral_mu": 53.84674737811199,
   "FAN": 43.23208125115796,
   "FRONT": 11.85170553902461,
   "mu_tau0": 6.284,
   "T4_slack": 17.73552534176141,
   "T4_sharp_slack": 3.7497820134261275,
   "dives": 2,
   "DT_min_slack": -0.0026933605032055524,
   "DT_min_slack_outer": 0.0005420627775862968,
   "state_range": {
    "a": [
     -1.0832036732047143,
     1.0661235159519151
    ],
    "c_minus_h": -6.8833827526759706e-15,
    "c_max": 1.266459512378411,
    "v_min": -7.486877011070563,
    "v_max": 1.205105006120999
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0012829128415550173,
    "c_low": 6.8833827526759706e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.05407693971935568,
   "TA_control_fan_excursion": 0.08958264770165547,
   "TA_W_total_change": -2.1900701161555185,
   "TA_W_interior_change": -1.9961570406856675,
   "TA_W_interior_log_time": 5.296549346964229,
   "TA_V_range_on_path": [
    -0.06685970396350781,
    1.9186572125141503
   ],
   "samples": 12773,
   "directions": 33111,
   "kind": "mix",
   "seed": 1,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "mix"
   }
  },
  {
   "KP_max_violation": 3.552713678800501e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 66221,
   "FR_max_violation": 0.0004997459401003823,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.894988465479763
   ],
   "integral_mu": 53.86217580228254,
   "FAN": 43.232076092659334,
   "FRONT": 11.868504439410504,
   "mu_tau0": 6.283,
   "T4_slack": 17.73426518431426,
   "T4_sharp_slack": 3.749078851849646,
   "dives": 2,
   "DT_min_slack": -0.0015446185980826782,
   "DT_min_slack_outer": 7.948194329128466e-05,
   "state_range": {
    "a": [
     -1.0832036732043804,
     1.0690260003423049
    ],
    "c_minus_h": -6.8833827526759706e-15,
    "c_max": 1.266459512378411,
    "v_min": -8.179853925587944,
    "v_max": 1.205105006120999
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0002829128396744096,
    "c_low": 6.8833827526759706e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.058250334344725596,
   "TA_control_fan_excursion": 0.09460772855997002,
   "TA_W_total_change": -2.172672125554744,
   "TA_W_interior_change": -1.9860158391147724,
   "TA_W_interior_log_time": 5.2969199144060415,
   "TA_V_range_on_path": [
    -0.06685970396350781,
    1.9229973966981715
   ],
   "samples": 23574,
   "directions": 66221,
   "kind": "mix",
   "seed": 1,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "mix"
   }
  },
  {
   "KP_max_violation": 8.15347789284715e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 132441,
   "FR_max_violation": 0.0002499459332256926,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.894988465479763
   ],
   "integral_mu": 53.877175734084375,
   "FAN": 43.23140964334511,
   "FRONT": 11.880723705252349,
   "mu_tau0": 6.2835,
   "T4_slack": 17.73213080662198,
   "T4_sharp_slack": 3.74821664383947,
   "dives": 2,
   "DT_min_slack": -0.0007325790258569387,
   "DT_min_slack_outer": 7.94819432908267e-05,
   "state_range": {
    "a": [
     -1.0827036732074902,
     1.070477213102734
    ],
    "c_minus_h": -6.8833827526759706e-15,
    "c_max": 1.266459512378411,
    "v_min": -8.87299096055553,
    "v_max": 1.205105006120999
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00028291283661907585,
    "c_low": 6.8833827526759706e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.06103636860047401,
   "TA_control_fan_excursion": 0.09863322176144584,
   "TA_W_total_change": -2.161206906868097,
   "TA_W_interior_change": -1.9793863937655987,
   "TA_W_interior_log_time": 5.298579838755666,
   "TA_V_range_on_path": [
    -0.06685970396350781,
    1.9248990210708987
   ],
   "samples": 45180,
   "directions": 132442,
   "kind": "mix",
   "seed": 1,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "mix"
   }
  },
  {
   "KP_max_violation": 5.861977570020827e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.0009984820344102197,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.990275498851192
   ],
   "integral_mu": 41.618640485738986,
   "FAN": 31.311607107795727,
   "FRONT": 11.291159282842724,
   "mu_tau0": 6.284,
   "T4_slack": 17.482611834590294,
   "T4_sharp_slack": 3.496868506255012,
   "dives": 11,
   "DT_min_slack": 0.0043440589304522235,
   "DT_min_slack_outer": 0.006367087656818728,
   "state_range": {
    "a": [
     -1.459203673204847,
     1.5107963267951519
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4259042229813232,
    "v_min": -0.9712931532079518,
    "v_max": 1.9352673306093533
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640995232496,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.02729753610165453,
   "TA_control_fan_excursion": 0.04599166911367192,
   "TA_W_total_change": -15.17487779724842,
   "TA_W_interior_change": -11.07293123141682,
   "TA_W_interior_log_time": 5.3925547671299245,
   "TA_V_range_on_path": [
    -1.1324906006630742,
    3.201038331431511
   ],
   "samples": 9194,
   "directions": 30566,
   "kind": "mix",
   "seed": 2,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "mix"
   }
  },
  {
   "KP_max_violation": 4.085620730620576e-14,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004994415333468005,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.990275498851192
   ],
   "integral_mu": 41.62902272551038,
   "FAN": 31.311833018250727,
   "FRONT": 11.303540880054115,
   "mu_tau0": 6.283,
   "T4_slack": 17.482211627321426,
   "T4_sharp_slack": 3.4970252948567975,
   "dives": 11,
   "DT_min_slack": 0.004518913668322263,
   "DT_min_slack_outer": 0.005549018463010832,
   "state_range": {
    "a": [
     -1.4592036732044136,
     1.511796326795583
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4259042229813232,
    "v_min": -0.9712931532079518,
    "v_max": 1.9352673306093533
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464095188939,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.029571912307082115,
   "TA_control_fan_excursion": 0.04845430487746705,
   "TA_W_total_change": -15.161666040867697,
   "TA_W_interior_change": -11.065861686584514,
   "TA_W_interior_log_time": 5.3925547671299245,
   "TA_V_range_on_path": [
    -1.1324906006630224,
    3.2016340805537613
   ],
   "samples": 16453,
   "directions": 61132,
   "kind": "mix",
   "seed": 2,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "mix"
   }
  },
  {
   "KP_max_violation": 6.421529974431905e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024992652947219973,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.990275498851192
   ],
   "integral_mu": 41.64042779363587,
   "FAN": 31.312329719157674,
   "FRONT": 11.310974163204085,
   "mu_tau0": 6.2835,
   "T4_slack": 17.480049280834784,
   "T4_sharp_slack": 3.4961351180522726,
   "dives": 11,
   "DT_min_slack": 0.004845771262657892,
   "DT_min_slack_outer": 0.005365397892538924,
   "state_range": {
    "a": [
     -1.4592036732052094,
     1.5112963267947919
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4259042229813232,
    "v_min": -0.9712931532079518,
    "v_max": 1.9352673306093533
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464052058995,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.031124342886590828,
   "TA_control_fan_excursion": 0.05010767140429362,
   "TA_W_total_change": -15.153823654652763,
   "TA_W_interior_change": -11.061446064346786,
   "TA_W_interior_log_time": 5.394219844825624,
   "TA_V_range_on_path": [
    -1.1324906006631164,
    3.2018888764611133
   ],
   "samples": 30969,
   "directions": 122264,
   "kind": "mix",
   "seed": 2,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "mix"
   }
  },
  {
   "KP_max_violation": 2.0037305148434825e-12,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 36947,
   "FR_max_violation": 0.0009997804121251175,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.94117066542293
   ],
   "integral_mu": 52.76107634891235,
   "FAN": 42.56067804653021,
   "FRONT": 11.376601876543965,
   "mu_tau0": 6.284,
   "T4_slack": 17.674689503852655,
   "T4_sharp_slack": 3.6889461755173727,
   "dives": 2,
   "DT_min_slack": -0.0017221500033333947,
   "DT_min_slack_outer": 0.0019650052122449913,
   "state_range": {
    "a": [
     -1.5712036732047174,
     1.570388980385566
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2334981068275148,
    "v_min": -7.228548053042024,
    "v_max": 1.1058219287403506
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0012220392326387497,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.03819367261306961,
   "TA_control_fan_excursion": 0.06887049158385783,
   "TA_W_total_change": -3.579791761675346,
   "TA_W_interior_change": -2.3831389242117718,
   "TA_W_interior_log_time": 5.3423668746497786,
   "TA_V_range_on_path": [
    -0.09312314992665857,
    1.807707936630493
   ],
   "samples": 13230,
   "directions": 36948,
   "kind": "mix",
   "seed": 3,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "mix",
    "chord_spans": [
     1.5993808207094216
    ]
   }
  },
  {
   "KP_max_violation": 4.831690603168681e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 73895,
   "FR_max_violation": 0.0004998536135911724,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.94117066542293
   ],
   "integral_mu": 52.77725815861086,
   "FAN": 42.56036968954577,
   "FRONT": 11.39459535392991,
   "mu_tau0": 6.283,
   "T4_slack": 17.67356733939178,
   "T4_sharp_slack": 3.688381006927159,
   "dives": 2,
   "DT_min_slack": -0.0008659941493962819,
   "DT_min_slack_outer": 0.0009767293051976267,
   "state_range": {
    "a": [
     -1.5712036732045291,
     1.5703889803858928
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2334981068275148,
    "v_min": -7.921571515767463,
    "v_max": 1.1058219287403506
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640963258073,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.04165571094334419,
   "TA_control_fan_excursion": 0.07232091665683238,
   "TA_W_total_change": -3.5615023925599196,
   "TA_W_interior_change": -2.3721721605642987,
   "TA_W_interior_log_time": 5.343382123701803,
   "TA_V_range_on_path": [
    -0.09312314992665863,
    1.8130565409957837
   ],
   "samples": 24363,
   "directions": 73895,
   "kind": "mix",
   "seed": 3,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "mix",
    "chord_spans": [
     1.5993808207094216
    ]
   }
  },
  {
   "KP_max_violation": 1.0160761121369433e-12,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 147790,
   "FR_max_violation": 0.00024999776920131556,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.94117066542293
   ],
   "integral_mu": 52.79246633828716,
   "FAN": 42.558626486535374,
   "FRONT": 11.408220077350158,
   "mu_tau0": 6.2835,
   "T4_slack": 17.671553417707266,
   "T4_sharp_slack": 3.687639254924761,
   "dives": 2,
   "DT_min_slack": -0.0003717841348562789,
   "DT_min_slack_outer": 0.0005497909319165384,
   "state_range": {
    "a": [
     -1.570703673206662,
     1.5707963267948983
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2334981068275148,
    "v_min": -8.614731831718792,
    "v_max": 1.1058219287403506
   },
   "ST_a_upper_violation": 9.265359025256714e-05,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00022203922297059364,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.04398592628583664,
   "TA_control_fan_excursion": 0.0746197483937252,
   "TA_W_total_change": -3.5497084699914883,
   "TA_W_interior_change": -2.3652297342115363,
   "TA_W_interior_log_time": 5.3449078212084355,
   "TA_V_range_on_path": [
    -0.09311822371230079,
    1.8154356814669192
   ],
   "samples": 46631,
   "directions": 147790,
   "kind": "mix",
   "seed": 3,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "mix",
    "chord_spans": [
     1.5993808207094216
    ]
   }
  },
  {
   "KP_max_violation": 3.552713678800501e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 30566,
   "FR_max_violation": 0.000999729970069696,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.975673051259133
   ],
   "integral_mu": 41.73552277060132,
   "FAN": 30.159337959055602,
   "FRONT": 12.352646755366905,
   "mu_tau0": 6.284,
   "T4_slack": 17.27494787351202,
   "T4_sharp_slack": 3.2892045451767444,
   "dives": 4,
   "DT_min_slack": 0.0002291849276882731,
   "DT_min_slack_outer": 0.002120441433744311,
   "state_range": {
    "a": [
     -1.459203673204584,
     1.5107963267954148
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4707735869854233,
    "v_min": -0.730371821089498,
    "v_max": 2.3040257019113946
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640968942415,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.02839485974689171,
   "TA_control_fan_excursion": 0.046966538655843326,
   "TA_W_total_change": -15.18811157343427,
   "TA_W_interior_change": -10.512495467324971,
   "TA_W_interior_log_time": 5.377587959769032,
   "TA_V_range_on_path": [
    -1.639183867620598,
    3.8492344291493397
   ],
   "samples": 7958,
   "directions": 30566,
   "kind": "mix",
   "seed": 4,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "mix"
   }
  },
  {
   "KP_max_violation": 1.2212453270876722e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 61132,
   "FR_max_violation": 0.0004992556320586594,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.975673051259133
   ],
   "integral_mu": 41.74586270046547,
   "FAN": 30.159428690799068,
   "FRONT": 12.364394590144268,
   "mu_tau0": 6.283,
   "T4_slack": 17.27382103500483,
   "T4_sharp_slack": 3.2886347025402003,
   "dives": 4,
   "DT_min_slack": 0.0010121599464457428,
   "DT_min_slack_outer": 0.0020531288252874954,
   "state_range": {
    "a": [
     -1.459203673204584,
     1.5107963267954148
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4707735869854233,
    "v_min": -0.730371821089498,
    "v_max": 2.3040257019113946
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00040734640968942415,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.03053138068201111,
   "TA_control_fan_excursion": 0.04911343785075206,
   "TA_W_total_change": -15.175668758199482,
   "TA_W_interior_change": -10.507193088013766,
   "TA_W_interior_log_time": 5.37816184440973,
   "TA_V_range_on_path": [
    -1.639183867620598,
    3.849509501181735
   ],
   "samples": 14036,
   "directions": 61132,
   "kind": "mix",
   "seed": 4,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "mix"
   }
  },
  {
   "KP_max_violation": 7.087663789206999e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 122263,
   "FR_max_violation": 0.00024995936261129614,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.975673051259133
   ],
   "integral_mu": 41.75730134915367,
   "FAN": 30.161431244649567,
   "FRONT": 12.370996517025617,
   "mu_tau0": 6.2835,
   "T4_slack": 17.272299604630405,
   "T4_sharp_slack": 3.288385441847886,
   "dives": 4,
   "DT_min_slack": 0.001532642059939097,
   "DT_min_slack_outer": 0.00205312882528698,
   "state_range": {
    "a": [
     -1.4587036732064433,
     1.5112963267935555
    ],
    "c_minus_h": -3.552713678800501e-15,
    "c_max": 1.4707735869854233,
    "v_min": -0.730371821089498,
    "v_max": 2.3040257019113946
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464065843524,
    "c_low": 3.552713678800501e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.03197694311461485,
   "TA_control_fan_excursion": 0.05054928741972975,
   "TA_W_total_change": -15.167151875308898,
   "TA_W_interior_change": -10.50253620735818,
   "TA_W_interior_log_time": 5.379471453855507,
   "TA_V_range_on_path": [
    -1.6390213657849257,
    3.8496999960005547
   ],
   "samples": 26247,
   "directions": 122264,
   "kind": "mix",
   "seed": 4,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "mix"
   }
  },
  {
   "KP_max_violation": 1.7763568394002505e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 33677,
   "FR_max_violation": 0.0009991080520446172,
   "FR_tolerance_2dphi": 0.004,
   "window": [
    4.970514779932311,
    13.892505815717232
   ],
   "integral_mu": 53.566857321297405,
   "FAN": 43.02592057854548,
   "FRONT": 11.997450031609578,
   "mu_tau0": 6.284,
   "T4_slack": 17.95499921854848,
   "T4_sharp_slack": 3.969255890213198,
   "dives": 2,
   "DT_min_slack": -0.0016325910331494997,
   "DT_min_slack_outer": 0.0018348172878778213,
   "state_range": {
    "a": [
     -1.5712036732048773,
     1.5703889803850402
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2149604905867122,
    "v_min": -7.379466903672279,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0012220392300950067,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.002,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.1150584995615701,
   "TA_control_fan_excursion": 0.2028630814337785,
   "TA_W_total_change": -2.237531475518211,
   "TA_W_interior_change": -2.149317870647665,
   "TA_W_interior_log_time": 5.293282148114486,
   "TA_V_range_on_path": [
    -0.06993051982742923,
    1.565341593605673
   ],
   "samples": 12596,
   "directions": 33678,
   "kind": "mix",
   "seed": 5,
   "nsub": 2,
   "dphi": 0.002,
   "step": 0.03,
   "info": {
    "kind": "mix",
    "chord_spans": [
     1.0035306050094719
    ]
   }
  },
  {
   "KP_max_violation": 7.105427357601002e-15,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 67355,
   "FR_max_violation": 0.0004997471923395835,
   "FR_tolerance_2dphi": 0.002,
   "window": [
    4.970940078537658,
    13.892505815717232
   ],
   "integral_mu": 53.582521466848966,
   "FAN": 43.02524172192533,
   "FRONT": 12.015603592583055,
   "mu_tau0": 6.283,
   "T4_slack": 17.9541843021864,
   "T4_sharp_slack": 3.9689979697217694,
   "dives": 2,
   "DT_min_slack": -0.0008276029886229996,
   "DT_min_slack_outer": 0.0009053457969778189,
   "state_range": {
    "a": [
     -1.5712036732047778,
     1.5703889803854096
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2149604905867122,
    "v_min": -8.072441518055724,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 0.0,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.0004073464098812707,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.001,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.12535382561437924,
   "TA_control_fan_excursion": 0.21362098502146343,
   "TA_W_total_change": -2.2194525224509256,
   "TA_W_interior_change": -2.138498164937049,
   "TA_W_interior_log_time": 5.294548567344862,
   "TA_V_range_on_path": [
    -0.06993051982742923,
    1.5714926808065628
   ],
   "samples": 23288,
   "directions": 67355,
   "kind": "mix",
   "seed": 5,
   "nsub": 4,
   "dphi": 0.001,
   "step": 0.03,
   "info": {
    "kind": "mix",
    "chord_spans": [
     1.0035306050094719
    ]
   }
  },
  {
   "KP_max_violation": 9.094947017729282e-13,
   "L4_max_decrease_of_tau_sigma": 0.0,
   "L4_directions": 134710,
   "FR_max_violation": 0.0002499363586228043,
   "FR_tolerance_2dphi": 0.001,
   "window": [
    4.970514779932311,
    13.892505815717232
   ],
   "integral_mu": 53.59766233021561,
   "FAN": 43.02259901625902,
   "FRONT": 12.029997238043325,
   "mu_tau0": 6.2835,
   "T4_slack": 17.95210711619562,
   "T4_sharp_slack": 3.9681929534131157,
   "dives": 2,
   "DT_min_slack": -0.000599515281790225,
   "DT_min_slack_outer": 0.00026830957996329396,
   "state_range": {
    "a": [
     -1.570703673205923,
     1.5707963267948948
    ],
    "c_minus_h": -7.105427357601002e-15,
    "c_max": 1.2149604905867122,
    "v_min": -8.765577402574294,
    "v_max": 1.0544787709721821
   },
   "ST_a_upper_violation": 9.265358986532135e-05,
   "ST_domain_excursion": {
    "v_low": 0.0,
    "v_high": 0.0,
    "a_abs": 0.00022203922385166663,
    "c_low": 7.105427357601002e-15,
    "c_high": 0.0
   },
   "ST_tolerance_dphi": 0.0005,
   "TA_max_upward_excursion_of_W": 0.0,
   "TA_control_level_excursion": 0.13215406917779438,
   "TA_control_fan_excursion": 0.22068663765705487,
   "TA_W_total_change": -2.2077891804987093,
   "TA_W_interior_change": -2.1316729330529087,
   "TA_W_interior_log_time": 5.296102137298096,
   "TA_V_range_on_path": [
    -0.06992535441711938,
    1.5737988247118293
   ],
   "samples": 44675,
   "directions": 134710,
   "kind": "mix",
   "seed": 5,
   "nsub": 8,
   "dphi": 0.0005,
   "step": 0.03,
   "info": {
    "kind": "mix",
    "chord_spans": [
     1.0035306050094719
    ]
   }
  }
 ]
}

==> anc/output/lifted-three-state-certificate-2026-09-19.json <==
{"date": "2026-09-19", "script": "scripts/fit_lifted_three_state_certificate_2026_09_18.py", "note": "floating-point candidate for the exact verifier; not a certificate by itself", "tb": [0.0, 0.0, 0.0, 0.0, 0.10714285714285714, 0.21428571428571427, 0.3214285714285714, 0.42857142857142855, 0.5357142857142857, 0.6428571428571428, 0.75, 0.8571428571428571, 0.9642857142857142, 1.0714285714285714, 1.134946676971626, 1.1749466769716261, 1.1785714285714286, 1.1999466769716263, 1.229946676971626, 1.2549466769716262, 1.2857142857142856, 1.2949466769716262, 1.3928571428571428, 1.5, 1.5, 1.5, 1.5], "ta": [-1.6, -1.6, -1.6, -1.6, -1.4400000000000002, -1.28, -1.12, -0.9600000000000001, -0.8, -0.6400000000000001, -0.48, -0.32000000000000006, -0.16000000000000014, 0.0, 0.1493562673823229, 0.15999999999999992, 0.1793562673823229, 0.1993562673823229, 0.21935626738232292, 0.2393562673823229, 0.2693562673823229, 0.31999999999999984, 0.48, 0.6400000000000001, 0.7999999999999998, 0.96, 1.12, 1.2799999999999998, 1.44, 1.6, 1.6, 1.6, 1.6], "tc": [0.0, 0.0, 0.0, 0.0, 0.16666666666666666, 0.3333333333333333, 0.5, 0.6666666666666666, 0.8333333333333333, 1.0, 1.1549466769716261, 1.1666666666666665, 1.2749466769716262, 1.3333333333333333, 1.5, 1.5, 1.5, 1.5], "coef": [0.6108530989378845, 0.6108530989378845, 0.6101095346529014, 0.6102139249556866, 0.6106299928218956, 0.6103345127426325, 0.6114627755024205, 0.6107494860880059, 0.6115667691151327, 0.6122094937024786, 0.6087138292955584, 0.6132456728894662, 0.6096529751032553, 0.6453400673771194, 0.6176939310136722, 0.6176939310136723, 0.6161405606020456, 0.6149503486798825, 0.6149855584564662, 0.6142212679015143, 0.6145584800438869, 0.6134081159980016, 0.6132401322531633, 0.6143388441088495, 0.6138038864716874, 0.6234823899855702, 0.6289541272360113, 0.6657700284923348, 0.6254393612014191, 0.6254393612014191, 0.6240930762134905, 0.620894715774494, 0.6199611372382715, 0.618382227434723, 0.6178025460707743, 0.6157796940179929, 0.6146402427533395, 0.6164974406400282, 0.619080688867309, 0.6358209526201578, 0.6497227286124422, 0.6864170207587927, 0.6351969477813769, 0.6351969477813767, 0.6335310026582138, 0.6287531540845661, 0.626828556022136, 0.624900578170653, 0.6235139854295814, 0.6212458963881106, 0.6188281533477463, 0.6205968491348397, 0.6272877750884186, 0.6523941366915094, 0.6758318689386436, 0.7115965679922303, 0.6459102268241226, 0.6459102268241224, 0.644369785068039, 0.6387401202626392, 0.6367157917037175, 0.6347714782672542, 0.6329809097802835, 0.6308634394242656, 0.6284302759011227, 0.6297594731419252, 0.6421982830479346, 0.678686796418719, 0.7168992369722387, 0.747814059564886, 0.659855418895195, 0.6598554188951948, 0.6584386458294517, 0.6526265590267564, 0.6515158074400558, 0.6497626892252849, 0.6474557470184704, 0.6447544061715567, 0.6416560683180031, 0.6511920580468235, 0.675183901551971, 0.7358779119821383, 0.7743657521736989, 0.8203592746204202, 0.6779742189071396, 0.67797421890714, 0.676515728622326, 0.672945016673344, 0.6736734949470425, 0.6713925011278641, 0.6681902447238647, 0.6662388135636744, 0.669760730870839, 0.7077587621582815, 0.7479127336730883, 0.8248335728777682, 0.8644364305956799, 0.917887148259288, 0.7032975442745013, 0.7032975442745015, 0.7022739067399163, 0.699416711281432, 0.7032096992200181, 0.7001088118575203, 0.6999819465411471, 0.7115126600493447, 0.7432096944772341, 0.7986906579163129, 0.8437444060539148, 0.9196959946014696, 0.9673734565603733, 1.0176401652203282, 0.7397263491002051, 0.739726349100205, 0.7378681698711803, 0.7351483469036739, 0.7411333808890025, 0.7410466011506363, 0.7551039875120793, 0.7924703561912915, 0.8378032359855186, 0.8952482409344306, 0.944625159719485, 1.0169007265827603, 1.0640660581580152, 1.1137854795461763, 0.7827371733598767, 0.7827371733598767, 0.7825644500907181, 0.78224653047821, 0.7909946571348003, 0.801330315506362, 0.8336162928933696, 0.8844080060784606, 0.9309596562601473, 0.9912742167065447, 1.041077008073691, 1.1089772973408039, 1.1580194825871064, 1.2089749936448693, 0.8379430791820174, 0.8379430791820172, 0.8368425622233322, 0.8384738139940179, 0.8529141029308235, 0.8752377688388155, 0.9192917485583014, 0.9734690751448357, 1.0215355751648636, 1.0820741233641118, 1.12808999584304, 1.1999571618188982, 1.2516257203957837, 1.3030670432541547, 0.8924330425443445, 0.8924330425443453, 0.8936000847053202, 0.9011108260028152, 0.9231363889792991, 0.9555595512502837, 1.0042323758578082, 1.0553187017094052, 1.1024633839359663, 1.1614178692838422, 1.2119280487183488, 1.2956172113861053, 1.3477795028833175, 1.4237614064739792, 0.933219375990416, 0.933219375990416, 0.9325673167702633, 0.9477685300589177, 0.972558174626463, 1.0046588303009074, 1.050561686584712, 1.0988531423003531, 1.1518455650338582, 1.2187351950469498, 1.2824961680367026, 1.3626720612168923, 1.4443668553575635, 1.5230619413435473, 0.9511185549476966, 0.9511185549476968, 0.9514397707108062, 0.9628909844456672, 0.9865438091445211, 1.0163752329083904, 1.0624621137976473, 1.1128145848931117, 1.1698780712979324, 1.2473510845354527, 1.317574032232966, 1.3976521519820737, 1.4832723533850665, 1.568125466185563, 0.9577285824434005, 0.9577285824434005, 0.9581419357103318, 0.970080478038693, 0.9933411177743404, 1.0224787614039386, 1.0682872137990844, 1.1196698195353523, 1.1773057270726868, 1.2549413005752938, 1.3261589959577735, 1.4100592699496175, 1.4974550400777766, 1.581383013836543, 0.9646535750510169, 0.9646535750510166, 0.9652753190522179, 0.9771074326771486, 0.9993859581065222, 1.027783714773344, 1.0733940182879254, 1.125738800782684, 1.1841776932044392, 1.2624915027794936, 1.3340822476629928, 1.4220497083747417, 1.5123563266171582, 1.595055282145452, 0.9708828523336406, 0.9708828523336406, 0.9711522254024476, 0.9821315173469041, 1.0038818328336525, 1.0319033609103236, 1.0776280398847857, 1.1311414263962327, 1.1909085318045387, 1.2708154460656143, 1.3421344335068337, 1.434322998983643, 1.5292840305831998, 1.6085187169888056, 0.978916792224754, 0.978916792224754, 0.979108289367498, 0.9896314439993633, 1.01020579605137, 1.0375885246549454, 1.0832886276017284, 1.1379573264435492, 1.1997549995597354, 1.280915918517519, 1.3516335080637114, 1.4489414563653193, 1.5537761184653367, 1.621009375070135, 0.9913014871244593, 0.9913014871244601, 0.9917137319251301, 1.0024129838584577, 1.0205316842134544, 1.047200152336722, 1.0928776894640582, 1.1489705708979494, 1.2158771177943026, 1.3006687297736348, 1.3699071466351556, 1.4737296565543587, 1.5865817898375063, 1.6400357995070116, 1.0199289291321225, 1.019928929132122, 1.0196873069823855, 1.0229438192094522, 1.0388646681239506, 1.0651681973446558, 1.1118824546339814, 1.1731305498671476, 1.25640234784172, 1.3579104986112611, 1.4222875642608084, 1.528105302062543, 1.6226448648565595, 1.6696520007907365, 1.0648042663439363, 1.0648042663439365, 1.0654413091574317, 1.0736158378639122, 1.0920722591205885, 1.1221830436348261, 1.1744135074337634, 1.2464190336961785, 1.3394364338712277, 1.4291656946465245, 1.4836828657012147, 1.5736908951974038, 1.6546248824499552, 1.6980381933379574, 1.1180053229933196, 1.1180053229933193, 1.117750886548713, 1.127250902689352, 1.147812141725851, 1.1829414027206162, 1.245117859891362, 1.3211727088457523, 1.4161003343136955, 1.4977483591213494, 1.5522475001800524, 1.635247733184862, 1.7020360963045644, 1.7415058194005557, 1.1682157582561816, 1.1682157582561818, 1.1683822038332896, 1.1779650161454787, 1.2030339339119345, 1.2412771282648842, 1.3065105901658438, 1.3791928947605183, 1.4772728409528724, 1.5605480162520793, 1.6137989539952675, 1.6984560858188165, 1.7562657501164842, 1.8156358184153631, 1.2114696510342866, 1.2114696510342864, 1.2103064629426603, 1.2223545466654577, 1.2483946734676954, 1.2863203661886136, 1.3531595537284706, 1.4261505185424428, 1.5321430464370531, 1.6186144386991816, 1.6704838446296097, 1.7563671401207281, 1.8388726458976263, 1.917622829900344, 1.2479562559313824, 1.2479562559313828, 1.247156611392599, 1.2602572448741836, 1.2833382946684666, 1.3220964393793428, 1.3920043158547764, 1.469689166498881, 1.5856729978093758, 1.6753724269948203, 1.728388979533473, 1.8221798604938515, 1.9231071061198313, 2.0034680667656946, 1.2746626144324655, 1.2746626144324655, 1.2752445391901435, 1.2887959347867655, 1.3106093668701275, 1.3510714646180508, 1.4287550994328582, 1.5167226089046535, 1.6438642549306635, 1.7396767197670246, 1.8017570841656965, 1.9222356442693405, 2.041124890252584, 2.0995500351156218, 1.2901977364586024, 1.2901977364586024, 1.290608171098263, 1.3053864569561446, 1.3290753189403495, 1.375143319690374, 1.467711317053692, 1.574096863290753, 1.7172804063253815, 1.8314839849447668, 1.916975569272133, 2.0780607601072245, 2.168328903375056, 2.262231387846105, 1.2951840397630188, 1.2951840397630185, 1.2963747357194428, 1.313143354330098, 1.3392812333030584, 1.3905214526289769, 1.4968201252484672, 1.6239327740290077, 1.7820349563650164, 1.9314582055260725, 2.047456919272919, 2.1985238003561034, 2.311754703293082, 2.411603093587094, 1.2963512755078583, 1.2963512755078581, 1.2975167398656846, 1.316690466688341, 1.3484710988088822, 1.4057720320148615, 1.524916343336714, 1.6735432108041015, 1.8437782581210829, 1.9985961002355161, 2.116907983216031, 2.2617824428058126, 2.38589921372458, 2.4802016073097066, 0.6108530989378842, 0.6108530989378842, 0.6101095346529013, 0.6102139249556864, 0.610629992821895, 0.6103345127426316, 0.6114627755024192, 0.6107494860880038, 0.6115667691151311, 0.6122094937024781, 0.6087138292955583, 0.613245672889466, 0.6096529751032557, 0.6453400673771192, 0.6176939310136721, 0.6176939310136722, 0.6161405606020451, 0.6149503486798821, 0.6149855584564659, 0.6142212679015134, 0.6145584800438859, 0.6134081159979999, 0.613240132253162, 0.6143388441088489, 0.6138038864716874, 0.6234823899855704, 0.6289541272360113, 0.6657700284923345, 0.6254393612014189, 0.6254393612014191, 0.6240930762134906, 0.620894715774494, 0.6199611372382714, 0.6183822274347234, 0.6178025460707741, 0.6157796940179926, 0.6146402427533393, 0.6164974406400281, 0.6190806888673093, 0.6358209526201578, 0.649722728612442, 0.6864170207587927, 0.635196947781377, 0.6351969477813766, 0.6335310026582139, 0.6287531540845658, 0.6268285560221359, 0.6249005781706534, 0.6235139854295815, 0.6212458963881103, 0.6188281533477459, 0.6205968491348398, 0.6272877750884184, 0.6523941366915097, 0.6758318689386434, 0.7115965679922303, 0.6459102268241227, 0.6459102268241226, 0.6443697850680393, 0.6387401202626393, 0.6367157917037178, 0.6347714782672542, 0.6329809097802832, 0.6308634394242653, 0.6284302759011221, 0.6297594731419248, 0.6421982830479347, 0.6786867964187189, 0.7168992369722383, 0.747814059564886, 0.6598554188951953, 0.6598554188951955, 0.658438645829452, 0.6526265590267567, 0.6515158074400554, 0.6497626892252849, 0.6474557470184703, 0.6447544061715561, 0.6416560683180029, 0.6511920580468233, 0.6751839015519712, 0.7358779119821385, 0.7743657521736987, 0.8203592746204202, 0.67797421890714, 0.67797421890714, 0.676515728622326, 0.6729450166733442, 0.6736734949470425, 0.6713925011278643, 0.6681902447238643, 0.6662388135636745, 0.669760730870839, 0.707758762158281, 0.7479127336730884, 0.8248335728777683, 0.8644364305956801, 0.9178871482592879, 0.7032975442745012, 0.7032975442745013, 0.702273906739916, 0.6994167112814321, 0.7032096992200182, 0.7001088118575205, 0.6999819465411469, 0.7115126600493449, 0.743209694477234, 0.7986906579163131, 0.8437444060539149, 0.91969599460147, 0.967373456560373, 1.0176401652203286, 0.7397263491002051, 0.7397263491002048, 0.7378681698711804, 0.7351483469036739, 0.7411333808890027, 0.7410466011506363, 0.7551039875120797, 0.7924703561912915, 0.8378032359855181, 0.8952482409344305, 0.9446251597194851, 1.0169007265827603, 1.0640660581580148, 1.1137854795461766, 0.7827371733598766, 0.7827371733598768, 0.7825644500907176, 0.7822465304782098, 0.7909946571348003, 0.801330315506362, 0.8336162928933699, 0.8844080060784606, 0.930959656260148, 0.9912742167065445, 1.0410770080736917, 1.108977297340804, 1.1580194825871064, 1.2089749936448693, 0.8379430791820174, 0.8379430791820169, 0.8368425622233325, 0.8384738139940175, 0.8529141029308235, 0.8752377688388161, 0.9192917485583009, 0.9734690751448355, 1.0215355751648645, 1.082074123364112, 1.1280899958430408, 1.199957161818898, 1.2516257203957841, 1.3030670432541551, 0.8924330425443451, 0.8924330425443455, 0.8936000847053203, 0.9011108260028153, 0.9231363889792991, 0.9555595512502846, 1.004232375857808, 1.0553187017094052, 1.102463383935967, 1.1614178692838417, 1.2119280487183484, 1.2956172113861049, 1.347779502883318, 1.423761406473979, 0.9332193759904159, 0.9332193759904165, 0.9325673167702635, 0.9477685300589176, 0.9725581746264627, 1.0046588303009072, 1.050561686584712, 1.0988531423003531, 1.1518455650338577, 1.2187351950469507, 1.2824961680367026, 1.3626720612168934, 1.4443668553575635, 1.5230619413435467, 0.9511185549476965, 0.951118554947697, 0.9514397707108064, 0.9628909844456675, 0.986543809144521, 1.0163752329083906, 1.0624621137976475, 1.112814584893112, 1.1698780712979326, 1.2473510845354525, 1.3175740322329663, 1.397652151982074, 1.4832723533850658, 1.568125466185563, 0.9577285824434003, 0.9577285824434006, 0.9581419357103318, 0.9700804780386928, 0.9933411177743402, 1.0224787614039388, 1.0682872137990844, 1.119669819535352, 1.1773057270726863, 1.2549413005752932, 1.3261589959577726, 1.4100592699496175, 1.4974550400777762, 1.5813830138365432, 0.9646535750510166, 0.9646535750510171, 0.9652753190522178, 0.9771074326771488, 0.9993859581065224, 1.027783714773344, 1.0733940182879254, 1.125738800782684, 1.1841776932044392, 1.262491502779493, 1.3340822476629928, 1.4220497083747419, 1.5123563266171582, 1.5950552821454518, 0.9708828523336401, 0.9708828523336402, 0.9711522254024477, 0.9821315173469043, 1.0038818328336527, 1.0319033609103234, 1.0776280398847857, 1.1311414263962325, 1.190908531804539, 1.2708154460656136, 1.342134433506833, 1.4343229989836417, 1.5292840305832, 1.6085187169888058, 0.9789167922247544, 0.9789167922247545, 0.9791082893674976, 0.9896314439993633, 1.0102057960513704, 1.0375885246549454, 1.0832886276017284, 1.137957326443549, 1.1997549995597356, 1.2809159185175192, 1.3516335080637107, 1.4489414563653196, 1.553776118465337, 1.6210093750701358, 0.9913014871244596, 0.9913014871244598, 0.9917137319251306, 1.002412983858458, 1.0205316842134542, 1.047200152336722, 1.092877689464058, 1.1489705708979492, 1.2158771177943026, 1.300668729773635, 1.3699071466351567, 1.4737296565543594, 1.5865817898375068, 1.6400357995070123, 1.019928929132123, 1.019928929132122, 1.0196873069823853, 1.022943819209452, 1.0388646681239508, 1.0651681973446558, 1.1118824546339814, 1.1731305498671472, 1.2564023478417201, 1.3579104986112613, 1.4222875642608075, 1.5281053020625424, 1.6226448648565597, 1.6696520007907363, 1.0648042663439368, 1.0648042663439368, 1.0654413091574317, 1.073615837863912, 1.092072259120589, 1.1221830436348255, 1.1744135074337636, 1.2464190336961782, 1.3394364338712283, 1.4291656946465245, 1.4836828657012147, 1.573690895197403, 1.6546248824499554, 1.698038193337957, 1.1180053229933196, 1.1180053229933191, 1.1177508865487125, 1.1272509026893522, 1.147812141725851, 1.1829414027206164, 1.245117859891362, 1.3211727088457526, 1.416100334313695, 1.4977483591213494, 1.5522475001800526, 1.6352477331848623, 1.702036096304564, 1.7415058194005562, 1.1682157582561818, 1.168215758256182, 1.1683822038332894, 1.177965016145479, 1.2030339339119345, 1.2412771282648847, 1.3065105901658436, 1.3791928947605183, 1.4772728409528726, 1.5605480162520784, 1.6137989539952677, 1.6984560858188158, 1.756265750116485, 1.8156358184153631, 1.2114696510342868, 1.2114696510342868, 1.2103064629426605, 1.2223545466654582, 1.2483946734676952, 1.2863203661886138, 1.3531595537284709, 1.4261505185424432, 1.5321430464370533, 1.6186144386991812, 1.6704838446296106, 1.7563671401207288, 1.8388726458976274, 1.9176228299003437, 1.2479562559313826, 1.2479562559313828, 1.247156611392599, 1.2602572448741838, 1.2833382946684666, 1.3220964393793426, 1.3920043158547761, 1.469689166498881, 1.585672997809376, 1.6753724269948203, 1.7283889795334733, 1.8221798604938513, 1.9231071061198313, 2.003468066765695, 1.274662614432466, 1.274662614432465, 1.2752445391901435, 1.2887959347867652, 1.3106093668701273, 1.3510714646180515, 1.428755099432859, 1.5167226089046535, 1.6438642549306628, 1.7396767197670246, 1.801757084165696, 1.9222356442693416, 2.0411248902525836, 2.0995500351156227, 1.290197736458602, 1.2901977364586028, 1.290608171098263, 1.3053864569561449, 1.3290753189403497, 1.3751433196903742, 1.467711317053692, 1.5740968632907526, 1.7172804063253813, 1.831483984944767, 1.9169755692721324, 2.078060760107224, 2.168328903375056, 2.2622313878461067, 1.2951840397630188, 1.295184039763019, 1.2963747357194417, 1.3131433543300979, 1.3392812333030586, 1.3905214526289766, 1.4968201252484667, 1.6239327740290073, 1.7820349563650162, 1.931458205526072, 2.04745691927292, 2.1985238003561034, 2.3117547032930816, 2.411603093587094, 1.296351275507858, 1.2963512755078592, 1.2975167398656833, 1.3166904666883399, 1.3484710988088817, 1.4057720320148615, 1.5249163433367134, 1.6735432108041022, 1.8437782581210824, 1.9985961002355168, 2.116907983216032, 2.2617824428058126, 2.3858992137245796, 2.4802016073097066, 0.6107185197990924, 0.6153278508637621, 0.6068097807321525, 0.6112193943906062, 0.6089618975227724, 0.609473843587511, 0.6102219913013621, 0.6095935871582534, 0.6102598890639495, 0.6110151853340363, 0.6085554336081718, 0.610761746796238, 0.6137230039978943, 0.6450779129161164, 0.6174360531004826, 0.6206651874389544, 0.6122319888353059, 0.6161189550422184, 0.6134824133342404, 0.6135805424541958, 0.6136027063211338, 0.6123514451933181, 0.6122890782718886, 0.6133626648511389, 0.6138396069556981, 0.6214728452066139, 0.6327140581373294, 0.6656961593363406, 0.6254834260658342, 0.628842198013153, 0.6219525052858647, 0.6218516143738131, 0.6187951228854275, 0.61804359440491, 0.6170883375797691, 0.6148669502517081, 0.6138870095178317, 0.615909020486384, 0.6194537929879403, 0.6339136208800903, 0.6527034482882785, 0.6863889344142229, 0.6350176991197756, 0.6378965089877426, 0.6311517977871017, 0.6292846561468696, 0.6257229477594123, 0.624477124616069, 0.6229208264315826, 0.6204465959155978, 0.6181467566867567, 0.6203418443176146, 0.6275261860962043, 0.6513178146934079, 0.6774074022678869, 0.7114674396295237, 0.6459763476962748, 0.64863386416413, 0.6424321179465207, 0.6392798586416603, 0.6357199163690239, 0.6344013976962848, 0.632364314019527, 0.6300743716221721, 0.6271985118329513, 0.6299714467792942, 0.6420943520851224, 0.6793648907458978, 0.7158758603753378, 0.748213843170552, 0.6600222934653085, 0.6623208723561799, 0.6568789414490369, 0.6529761586028628, 0.6508323519095054, 0.6494899592242713, 0.6470051828048883, 0.6441100356082031, 0.6410831249260335, 0.6514601328690702, 0.6757895553144103, 0.7351840684101553, 0.7754017156211205, 0.8202935099720318, 0.6782814872710784, 0.6802052144374399, 0.6750313352636684, 0.6734874533852806, 0.6731896842022632, 0.6712695734254606, 0.6681337857216298, 0.6660277909640272, 0.6707948377306743, 0.707469185044477, 0.7486050385449233, 0.8237711013842839, 0.865209565842675, 0.9177399763385066, 0.7032188311227265, 0.704834296038168, 0.7015015122872897, 0.6995870195079011, 0.7029921697001655, 0.7000571540887385, 0.700082597791257, 0.7118389641305382, 0.7435142905170197, 0.7982238484027016, 0.8443190929980744, 0.919300647501106, 0.9675921144576913, 1.0176764021632854, 0.7400920727859209, 0.7419478580984943, 0.735660470434651, 0.7355608741778982, 0.7409058043243965, 0.7412770671237582, 0.7553803485958872, 0.7923541158509809, 0.8379563916445759, 0.8951263636517213, 0.9450651870130997, 1.0162596985142787, 1.064533175261037, 1.1138506687675616, 0.7828222295996592, 0.7843696754981273, 0.7817787846763299, 0.7826067272592317, 0.790916174994775, 0.801488854657152, 0.8337219217298834, 0.8841055484876026, 0.9314454878396162, 0.9910159723057361, 1.0413934199688788, 1.1085528881286353, 1.1584137147497988, 1.208855982303744, 0.8382515782205936, 0.8396453769089951, 0.8355065756950126, 0.8387378192604417, 0.8529574222416801, 0.8755778569040682, 0.9195548797103605, 0.9735190028908494, 1.0221262216534996, 1.081766343338881, 1.1286231390354406, 1.1997975518937323, 1.2514850145540777, 1.303379114410964, 0.892076386393476, 0.893773399897519, 0.8934021045879574, 0.9013321641188209, 0.9232733269169576, 0.955691827961606, 1.0042094986192922, 1.0549856481346656, 1.1028595403949994, 1.1611094876582702, 1.2128300960201643, 1.2939422636423084, 1.35067941289156, 1.42347334620932, 0.9334583380173198, 0.9348577845318684, 0.9317350705276455, 0.9476584153255865, 0.9723064906920058, 1.0046235672085488, 1.0504153885727354, 1.0987144326338716, 1.1519350639560832, 1.218492156370965, 1.2825453388993746, 1.3624645471888615, 1.4430992777073601, 1.522960576701742, 0.951131064806523, 0.9524894069303576, 0.9510049492785321, 0.9633722999059458, 0.9866099650780261, 1.016743470042347, 1.0625796026261232, 1.1129023482630873, 1.1702899585647835, 1.2472183556641525, 1.3177183006816098, 1.3977475384344427, 1.4833090482059426, 1.5681953802042892, 0.9579417264773467, 0.9590998671023764, 0.9581354001997032, 0.9700003329858032, 0.9930645249979124, 1.0225721272351267, 1.0681166295198974, 1.1194462603752349, 1.177760857542029, 1.254671504750733, 1.326488116092024, 1.4101900002423662, 1.4976194375509781, 1.5816121017328075, 0.9644720803378815, 0.9650081979901874, 0.9656844590405812, 0.9773656704161434, 0.9995119650455284, 1.0281178854808577, 1.0735417819430908, 1.1257181359919821, 1.1847559265668874, 1.2622013853291083, 1.3344223254784147, 1.4220974025063833, 1.5121089958124954, 1.5952029580182066, 0.9709453848768775, 0.9710296977412743, 0.9712885916723684, 0.9820797283952888, 1.0037896914007653, 1.0319805788644694, 1.077603720271301, 1.1309376010637446, 1.1913082089415767, 1.2705032388901099, 1.3423980769584631, 1.4343161727388962, 1.5292330193612103, 1.6085716517267312, 0.9789069199001347, 0.9789212872639549, 0.9797529931214654, 0.9897923540946105, 1.0103661221100564, 1.0378122064874107, 1.0834468273042057, 1.1378938259561449, 1.2002271677892613, 1.2804785075246459, 1.351879791048194, 1.4491481214219941, 1.5533306975252377, 1.621289972824572, 0.9912320452076591, 0.9906509942520685, 0.9924740610092586, 1.0020612334103791, 1.0206246956909, 1.0471083507682828, 1.0928542338537302, 1.1486685147766733, 1.2161184614964697, 1.300615433758429, 1.3701901414263595, 1.4746964091578798, 1.5856287922705634, 1.6403209923109385, 1.0202354676801058, 1.0197226343586214, 1.0208727791717334, 1.0230295987781095, 1.0392421400808023, 1.0655198867396294, 1.1122514507321097, 1.1735928250284304, 1.2576059533908335, 1.3570569854174064, 1.4230122795063516, 1.5268693313888824, 1.6223831745361927, 1.6696878772480974, 1.0650978340782682, 1.0638463080883829, 1.0662709832387172, 1.0732728199338213, 1.0921204857656794, 1.122017790688397, 1.1744300858061596, 1.2462320389967876, 1.3394766114130263, 1.4286615869156485, 1.4843474301483108, 1.5739406352030711, 1.654291882114413, 1.6982319887717243, 1.1181496529755448, 1.1169250489030522, 1.1193079299102298, 1.1271019021634183, 1.1480413512290943, 1.1831227456743711, 1.2451207957841142, 1.3212915465172033, 1.416150430269874, 1.4975977015917148, 1.5525073299321825, 1.6352954794670482, 1.701013865305704, 1.7418162487167146, 1.168195186243283, 1.1661898568072009, 1.1701946268362893, 1.1772613709657571, 1.2033175990826195, 1.2412590496753342, 1.306400428574483, 1.3794839659511924, 1.4774114766605861, 1.560275525407955, 1.6143983588510435, 1.6976928602440002, 1.7576311536043454, 1.8157230692208635, 1.2115754532901586, 1.2101842874139606, 1.2114079998703218, 1.2223872978179584, 1.2483538060973383, 1.2866210164632794, 1.3529383959975505, 1.4266695147764192, 1.5321397078641172, 1.6184103857293373, 1.670852971486, 1.756313033832546, 1.8375908896811128, 1.9175330607118921, 1.2482962814176557, 1.2469428702887755, 1.2492190406217183, 1.2595616713448399, 1.2836325427831288, 1.3222321102362884, 1.3917652664774094, 1.4702220337494605, 1.5855099531390577, 1.675147453929422, 1.7287375899429303, 1.8219549489998381, 1.9236413142867383, 2.0033942004345473, 1.2741809540559446, 1.2737049589101461, 1.277154118555869, 1.2883288637571324, 1.3107113881475343, 1.3512840776454698, 1.428596475953386, 1.5174083317767906, 1.6439474141542858, 1.7395344453874482, 1.802027768223445, 1.9235286267630107, 2.038896950846081, 2.100387884829914, 1.2910412045923714, 1.2873549112964606, 1.2942448794590213, 1.3037375401374323, 1.329825406999461, 1.3750480315195892, 1.4675833741496371, 1.5745705951968632, 1.7169444125799915, 1.8313401946738719, 1.9186326633706146, 2.075326777876469, 2.1715101392342326, 2.261912942071053, 1.296219785502093, 1.2922029114590408, 1.2995026145573316, 1.311319854736721, 1.3400238724777418, 1.3904579459290922, 1.4964245894617905, 1.6238586394869143, 1.7819860672772598, 1.930747932988049, 2.047253193128923, 2.1975761518735983, 2.3106013376369154, 2.4111742742478763, 1.2972037730241206, 1.2929630316817473, 1.3010282891083613, 1.314931382431805, 1.3485172938469376, 1.405475888198195, 1.5235297121967486, 1.6727937421576666, 1.8427066571884536, 1.9986282806368363, 2.1181505578304503, 2.2621781969676307, 2.386832001168519, 2.4808460696245964, 0.5157536333049374, 0.6133983904929211, 0.6241143923173975, 0.5977968014395441, 0.6063697740534277, 0.6029563945735364, 0.6044380362418109, 0.6035942200422465, 0.6030323569329675, 0.6053750778661645, 0.6032203878174202, 0.6080392180548904, 0.6164571044757494, 0.6439748747836639, 0.532169132413717, 0.6230363240904592, 0.6295641165015823, 0.6018523525494839, 0.6112251023225558, 0.6072465328380934, 0.6079088027769054, 0.6062494426511191, 0.6053259951524927, 0.6077618089383157, 0.6080076839015166, 0.6188087504388883, 0.6338566153571115, 0.6655039401032388, 0.540745419035543, 0.6264286066147704, 0.6353393937341147, 0.6092469927135771, 0.6158883925807065, 0.6125051362965507, 0.6115433995014341, 0.6091036632048016, 0.6076000390308466, 0.6103835053035294, 0.6142901467723899, 0.6317088845131098, 0.6521364685427381, 0.6866233217609153, 0.5540373506753775, 0.6335406322149336, 0.6434405734258116, 0.6182245922390573, 0.622401671315339, 0.6189808266005932, 0.617554435376522, 0.6149664918000901, 0.6119934002054275, 0.615261626664205, 0.6229815731425841, 0.6494390333916186, 0.6754026143095734, 0.7118997879641897, 0.5727543052046249, 0.6434180466289878, 0.6530283680696961, 0.6295454518467211, 0.6320600132235025, 0.6292014287106992, 0.6273476458182902, 0.624784514659078, 0.6207703045440899, 0.6262796946746935, 0.6397226792020415, 0.6789768744451185, 0.7130867509384193, 0.7510954107354786, 0.5951924991553021, 0.6565444088559579, 0.6652936487988793, 0.6435762509185903, 0.6473471923682184, 0.6449474080601867, 0.642073413093797, 0.6385928596715654, 0.6362550036738174, 0.650795983292749, 0.6775764503454106, 0.7336234101014165, 0.777055507206001, 0.8226497073974777, 0.6186502667892346, 0.6723159141373369, 0.6827848448183721, 0.6657016164501777, 0.6697003797789121, 0.6670929152319649, 0.663884013797602, 0.66296128775174, 0.6721257332072409, 0.7067987559061444, 0.7507227813248777, 0.8181316666914409, 0.8670405945064277, 0.9190899546461216, 0.6463913457619079, 0.6974166968195142, 0.7068153748997972, 0.6925337574440934, 0.6996421799525362, 0.6969404498486483, 0.6984324127289966, 0.712263145739144, 0.7438415255321118, 0.7953613910300514, 0.8463092376681037, 0.9157678582444865, 0.9666943643383812, 1.0191634544166936, 0.6851449941521743, 0.7326958998821769, 0.7434071276944818, 0.7306810346787472, 0.7379973871648466, 0.7400808397736369, 0.755788350070008, 0.7910244820864819, 0.8369979375035058, 0.8936496490386523, 0.9466812840944946, 1.013761022656649, 1.0640053968849095, 1.115814875421542, 0.7353165064673417, 0.7766965005483508, 0.7856609782892164, 0.7766509993415985, 0.7890348301555471, 0.8014511598329047, 0.8339045869523247, 0.8823337761847713, 0.9323505142376242, 0.9898366090493941, 1.0426637179019316, 1.1074019498744516, 1.1582987481707219, 1.2100213959973563, 0.7962439076858464, 0.8356076494209669, 0.8417868287781436, 0.837019390716826, 0.8529259481740388, 0.877111456395589, 0.9208610725146051, 0.9733652441850476, 1.0240190397943953, 1.080714760528552, 1.131919025418261, 1.1992944848231886, 1.2541813014425052, 1.3081744819685972, 0.8531654535210479, 0.8913314431719915, 0.8939205870707574, 0.8951408214508918, 0.919531112086406, 0.953066528001566, 1.0004142493055441, 1.0505302950395565, 1.1005947258704032, 1.1574451010857614, 1.2134868461250734, 1.2878147869328889, 1.352455940365787, 1.4226153675210966, 0.8897284519865194, 0.9229448727482508, 0.9311601462422142, 0.9390654072297746, 0.9661727142253678, 0.9998164730230522, 1.0448906755944842, 1.093611284959221, 1.1475864217224268, 1.213134079039786, 1.2781854870309695, 1.3578727680169902, 1.4331409387818461, 1.5175869467441674, 0.9101273760693471, 0.9396362170699022, 0.9495461704267438, 0.9580269946901, 0.9812859363896226, 1.012746102732357, 1.0575263781854087, 1.1081582814764444, 1.166206275479654, 1.2408118401229598, 1.3130583795892181, 1.394486694371486, 1.4752778951159826, 1.563449147366431, 0.9243915441396874, 0.9475471703466178, 0.9555617795269196, 0.9650633121704872, 0.9873968487547908, 1.0182734050455944, 1.0626724357453834, 1.1143589234127877, 1.1740720596790977, 1.248749528487748, 1.323277807233184, 1.4073553103587058, 1.492547218095124, 1.578762313892222, 0.9374465814703277, 0.9542378886589238, 0.9616898998594102, 0.9724632225335887, 0.9939539878589757, 1.023849609811091, 1.0680718279811767, 1.120420925406792, 1.1810146986405452, 1.2561400729065977, 1.331357714232704, 1.4182055677710583, 1.5056233464800934, 1.5919010844077004, 0.952143694910222, 0.9628165485381135, 0.9674826328717488, 0.9773660863483742, 0.9980967540887113, 1.0274429526798428, 1.0719081793646288, 1.1252593754084517, 1.1867943330191155, 1.2631310650298848, 1.3384251798048694, 1.4294477227281408, 1.5212553178906534, 1.6043229313282246, 0.9699407446333806, 0.9735242801095167, 0.9757044780492317, 0.9857734614744641, 1.0050670113055573, 1.0332705680527439, 1.0777276360817374, 1.131979849619061, 1.1952504238757407, 1.2729160200529286, 1.3480263426714156, 1.4448671363548586, 1.5435694919371714, 1.6185106112481642, 0.9940785915790412, 0.9885736192297646, 0.9867336613602339, 0.9969568029341587, 1.0152144629690143, 1.0422907028939241, 1.0869131576383506, 1.143185826981085, 1.2122662079189204, 1.2947877393969736, 1.368597993834715, 1.4724160686593621, 1.575221920936184, 1.638043259054785, 1.0303899083648633, 1.021775500114522, 1.0178206566518562, 1.020722326410174, 1.0354534328852731, 1.0625472042832635, 1.109047658535978, 1.172721897626526, 1.2565636736569614, 1.3482996634321627, 1.4210916865243997, 1.5204756154857226, 1.6114861316350726, 1.6662105037968662, 1.0788720910217597, 1.0657436029035743, 1.0607973577742118, 1.0675672042126831, 1.0867999974964697, 1.1168345595983704, 1.1692323663268351, 1.241686876640808, 1.3336519902603767, 1.419980760124704, 1.4834756832557598, 1.5705634848801362, 1.644071211563827, 1.6956497432612265, 1.1346067263742885, 1.1202484749877528, 1.1134725232620122, 1.1221167596590147, 1.1435182741457126, 1.1789325901933108, 1.2393470921235756, 1.3167434334450403, 1.4099132355412538, 1.490650616912491, 1.5500266058707353, 1.6298235421091927, 1.690667231580864, 1.7396903550153402, 1.1901307045839478, 1.1714946844123002, 1.161139328855223, 1.1730055235514116, 1.198077547509546, 1.2367626543831078, 1.3000393398387982, 1.3768670609847755, 1.4720276703316244, 1.5535320200806695, 1.612122258780308, 1.6901808915225807, 1.752810956666622, 1.8139686867273945, 1.239786628384411, 1.2145955600698373, 1.2040561959088858, 1.218075251138252, 1.2439040772224383, 1.2826735375124485, 1.346719526248678, 1.425091358114393, 1.526243710072957, 1.6110893202864591, 1.668610889988652, 1.7503939541312539, 1.8281831507798187, 1.9117029771195542, 1.2803977836493277, 1.2509422782066624, 1.2411435259434527, 1.2572325439031282, 1.2796505005216818, 1.3187141553571926, 1.385458895797105, 1.4693799740134563, 1.5790742793658943, 1.6673856735115238, 1.7262646965420874, 1.8202208590818392, 1.9136166254052778, 1.9991216300303198, 1.3095517140549173, 1.2768131108040905, 1.2653382500856276, 1.2869048761194466, 1.3076023738337217, 1.3480607847455373, 1.4227179156481706, 1.5174940326861006, 1.638319619171365, 1.7332195691983716, 1.8028874549570342, 1.9230050602003659, 2.026931999408289, 2.1007014543019626, 1.3303451320225597, 1.2955861150933359, 1.282520704178317, 1.3013316281313452, 1.3300074717021717, 1.3711488203153381, 1.4601065066711783, 1.5717090264632565, 1.7090477810677842, 1.8247479853788848, 1.9211954153946404, 2.0621438820341353, 2.1711566333672114, 2.258423880997816, 1.3440760380219137, 1.300038138901659, 1.2872671766335493, 1.305275760228852, 1.34261158197226, 1.3845431403493147, 1.4883139108003436, 1.6181015765722093, 1.774832321023191, 1.9211275959367928, 2.042172326923634, 2.1861000357095155, 2.3042227055400906, 2.4031441689883546, 1.3492973338865233, 1.300374920627827, 1.2873816327621344, 1.3069738778275488, 1.3451326750039472, 1.3966289807384114, 1.5133694757399552, 1.662566772973058, 1.832764704612373, 1.9924197067173899, 2.120317309170186, 2.259767273263452, 2.3836845755354994, 2.481253951044564, 0.05500060439313875, 0.37665196009959934, 0.6096216285304574, 0.616423865156179, 0.5865457146797982, 0.5975674219806189, 0.5916052253337021, 0.5945987959049928, 0.5903259420907966, 0.5953584991900219, 0.5936085418975948, 0.6011267538982821, 0.6149197650216756, 0.6428463249402849, 0.1178995083473465, 0.40882061539739134, 0.6176652094544774, 0.619046612379089, 0.5913621438315397, 0.6021594688616675, 0.5951379878871929, 0.5971056579342581, 0.5926430392387626, 0.5977995334384512, 0.5980177736174654, 0.6115493355806201, 0.6316890254580957, 0.6652457875502075, 0.1767166603932048, 0.43420534257626586, 0.6184546061416448, 0.6242192282485073, 0.598993198355679, 0.6061237755706197, 0.5999808808349623, 0.5996487359707091, 0.5960202670722462, 0.600478952376473, 0.6042778789136208, 0.6240501169823945, 0.6494264871675685, 0.6873490546804143, 0.23436117440161375, 0.463369323956196, 0.6282577688755251, 0.6303200791889987, 0.605467995828137, 0.6129959399533352, 0.6063597226432342, 0.6056322410238638, 0.6011568912666166, 0.6053273030554503, 0.6133229974110479, 0.6416005871724751, 0.6727893199886267, 0.7137757800629052, 0.29193563003522144, 0.4938903503838113, 0.6393486783003175, 0.6390299118231635, 0.6163796173471667, 0.6231157586268834, 0.6167960705869556, 0.6154009557960489, 0.609788514724363, 0.6171604486655635, 0.63279482019067, 0.6725299740476328, 0.7117769768105866, 0.7554490239147693, 0.34809833594085354, 0.5243454353467981, 0.6515023609538647, 0.6522623556601984, 0.6333539407841324, 0.638599274608796, 0.6320762740601358, 0.629273746164147, 0.6276710322172637, 0.6454927904102324, 0.6753815053391338, 0.7289224580479563, 0.7772277368327392, 0.8269711679970434, 0.4021600024262809, 0.5561125497914173, 0.6668449172307832, 0.672394943262258, 0.6578736476418865, 0.6607414203426334, 0.6550121306886819, 0.6561027132062371, 0.6684727751815299, 0.7043103396278371, 0.7501803617397347, 0.8130032219410259, 0.8666886328818927, 0.9223917402639324, 0.4567799038955581, 0.5948755229741741, 0.6923655002555668, 0.6989175759569008, 0.6888126661972006, 0.6911896292259203, 0.6925593310829842, 0.7089925931987515, 0.7412374240266625, 0.7924653235898996, 0.8462330801547416, 0.9113178308458421, 0.965841284763276, 1.0226559834967717, 0.5158286416307282, 0.6419511383087907, 0.7310278670159992, 0.7356428714272609, 0.7271654459287021, 0.7358420977616048, 0.7527197566319528, 0.7882068358186461, 0.8342409572051727, 0.8916783793353736, 0.9471378761516613, 1.0104964383961945, 1.0639822225416251, 1.119610370557886, 0.580994866263835, 0.6940880544652419, 0.7745534609559711, 0.7836848205525235, 0.7822017670008128, 0.7999543735591929, 0.8328153509258707, 0.880318798772238, 0.9311942916208513, 0.98929982651329, 1.0440345973489202, 1.1055193330956394, 1.1591268459141555, 1.2145410642105847, 0.6491224062261728, 0.7522979784374185, 0.8275192890438718, 0.839658967007347, 0.8458838327746756, 0.8735777531133916, 0.9173468869631032, 0.9691967855415884, 1.0205499237356104, 1.077503168298083, 1.131498627502224, 1.1954648077622667, 1.2538780310384232, 1.3119757410686905, 0.711888507635365, 0.8040064880708854, 0.8731757146071726, 0.8940135793713763, 0.9067934090495706, 0.9435267619492258, 0.9907230789849965, 1.0410713670864633, 1.092105419779603, 1.1500300369608487, 1.2083034455264534, 1.2789261398660778, 1.3468996529720776, 1.4189771405847742, 0.7622782324446026, 0.8421991334576937, 0.9054814106757573, 0.9299729918711717, 0.9508551830922713, 0.9882541226067064, 1.0332046038454656, 1.0823301662923883, 1.1366464649930526, 1.2030486710775428, 1.269622824515925, 1.346142143784233, 1.4210833313650368, 1.5080802915054223, 0.802996008525266, 0.8684129270638737, 0.9212751680873237, 0.9462545554923886, 0.9677221610737308, 1.0006819156443958, 1.0447849271563485, 1.095798244182064, 1.1538454979467387, 1.2275098932703277, 1.3018028539013797, 1.3823959833329165, 1.462362718008657, 1.552420169560155, 0.8391943729218879, 0.8883659031295315, 0.9283517512714974, 0.9517970745326721, 0.9743838642192744, 1.0057857771224104, 1.0494105730467624, 1.1013909782729825, 1.1614763392169398, 1.235528930136836, 1.3124247323631575, 1.3961910969555142, 1.480855977371814, 1.5690233625164718, 0.8745121165202376, 0.9081193886739585, 0.9368971108661558, 0.957525153872665, 0.9800911685432488, 1.0106223486540278, 1.0540665270828824, 1.1066376277613654, 1.1676415213591058, 1.2421391038967535, 1.3199198251155346, 1.406276453594964, 1.4928331822976273, 1.5814068500298974, 0.9120895267572652, 0.9302855876711427, 0.9471134644187293, 0.9622916491492118, 0.983647519336715, 1.0137340542266169, 1.0574100755724865, 1.1108270801133484, 1.172447017468334, 1.2478138419267535, 1.3260812800196708, 1.4162766309372576, 1.505157242639322, 1.592679864656885, 0.9541171563066475, 0.9559626659973699, 0.9593358851019502, 0.9691877265471676, 0.989783761226031, 1.018853208743954, 1.06244253862639, 1.1167704346772764, 1.179964792208484, 1.256879331757175, 1.3354329057656147, 1.4312450024516807, 1.5228608248616073, 1.6066121612015356, 1.0026761216243703, 0.9882594235454486, 0.977109485663919, 0.9802086994204082, 0.9987537983678855, 1.0271148444258218, 1.071075848598094, 1.1282406775314258, 1.1971802077546965, 1.2790926366547504, 1.357042904943266, 1.4585612583343865, 1.549427673477577, 1.625728605373556, 1.059222764115127, 1.0323889960625332, 1.0132951099783003, 1.0085709719117673, 1.0206233577211077, 1.0482938947613676, 1.0950625988631002, 1.1602926976113017, 1.24185819982315, 1.3307493641892258, 1.4082895129969004, 1.5032166145000325, 1.584394233374111, 1.6523446242127693, 1.1241908365609241, 1.085792295936725, 1.0582253126626249, 1.0515196499862804, 1.0696880430778881, 1.1017582579107195, 1.1543269824825333, 1.2272991831127014, 1.3163992168228664, 1.4026209510781242, 1.471890337815357, 1.5550932395954484, 1.6242820831140008, 1.6846644016280974, 1.1954935810823895, 1.1465790398004034, 1.1127445214185443, 1.1049728131240064, 1.1268575013359123, 1.163863936568324, 1.223705216512134, 1.3017769677563964, 1.3923971811619804, 1.474296189195153, 1.5376584710146182, 1.6127607379320985, 1.6741307188979642, 1.7303978185109579, 1.2695955918833512, 1.207404799992463, 1.1630921896581032, 1.1530572560195602, 1.1810877441693157, 1.2213790914486091, 1.2842112498060752, 1.3634404184019355, 1.4555819104765024, 1.5375915747586728, 1.5993972430229708, 1.6723803358475773, 1.737454469148296, 1.804266051935742, 1.3419095076496224, 1.262356874877049, 1.204029200941321, 1.1979208195845799, 1.2289021456190636, 1.2680282169717867, 1.3313771959688832, 1.412786544753593, 1.5096827875087495, 1.5944033028082032, 1.6561592666397664, 1.7336642910736926, 1.8115163630226243, 1.8981046276933706, 1.4082378030625713, 1.3103925710482989, 1.2385434034752563, 1.2333861497865959, 1.2688782782274586, 1.3054346949331002, 1.3707085795428355, 1.4578339699361331, 1.5623535471353756, 1.6505189338404809, 1.7153855185606597, 1.806510776501033, 1.8976206809244, 1.9872044510698093, 1.465677634738457, 1.3477464155171823, 1.2656332339923313, 1.261613212782335, 1.299271168558105, 1.335428849836482, 1.408270802525518, 1.5060415854964098, 1.6217984021218979, 1.718180806567761, 1.795786693315425, 1.909472524218088, 2.0106134522235037, 2.09306283640509, 1.5137821925089645, 1.3679101878611262, 1.288202671705399, 1.275358099690399, 1.3251689211827244, 1.3561814455101875, 1.443682074795657, 1.5568351187300338, 1.6905542712088388, 1.8085218924783775, 1.9118305574601613, 2.041919508686826, 2.1516076183426946, 2.2457538887559045, 1.5560764039153125, 1.3699922767717778, 1.297582425451158, 1.2775952986093797, 1.3401532760622548, 1.3595704331361702, 1.4706922812816436, 1.5983345643965305, 1.7558948065454543, 1.9013108140290071, 2.027399733273736, 2.162727527700881, 2.27934438277424, 2.3862949672608917, 1.5979497851817197, 1.384761318812568, 1.297943891317231, 1.277680971746448, 1.3403970973379415, 1.365012876863556, 1.4925727520122931, 1.6350342167814804, 1.811416643794343, 1.973420233943921, 2.109419825155978, 2.2458629285827727, 2.3699373695313413, 2.4725716135704547, -0.7438621928360676, -0.14485577617374681, 0.3637237930747699, 0.6299051054941133, 0.5952363849964811, 0.5767755020770229, 0.5787474108216306, 0.5753347483591048, 0.574815734425109, 0.5776607371671185, 0.5792995011288677, 0.5879788437899555, 0.6078175636144745, 0.6395470232391626, -0.5988076502370517, -0.060067097153352025, 0.39933081712793383, 0.638016491538932, 0.5960767276171285, 0.580854178418819, 0.5818393661354418, 0.5775225568649646, 0.5776695972709515, 0.5799105537665832, 0.5839386113006061, 0.5980458792177243, 0.6246093918789716, 0.6632364339334845, -0.4569259300651295, 0.020865940290218248, 0.42794305296588186, 0.6394340513025413, 0.5996172786557439, 0.5859244822229467, 0.5859682004264525, 0.5807461578441246, 0.5811365927102723, 0.583218932950609, 0.589635360298939, 0.6101906416076778, 0.6425802975879511, 0.6869705835330584, -0.3218620012870586, 0.09938886083088631, 0.45914329232866224, 0.6443979872261194, 0.6037816771799341, 0.5932611457337078, 0.5928980475454928, 0.5872157065971303, 0.5867434531786974, 0.5882588826603341, 0.5982871894309424, 0.6276677608491938, 0.6669223388590293, 0.7156578036552594, -0.19562387701549286, 0.17391152865068774, 0.48903132898993434, 0.6496087222626448, 0.6135207526669159, 0.604383988449651, 0.6036507325061404, 0.5973380794002222, 0.5960909054747558, 0.6003427537459822, 0.6189651606770946, 0.6604299195520159, 0.7080611320488706, 0.7603210894370314, -0.07949244411229862, 0.24357363368348314, 0.5191604663822856, 0.6603948187426967, 0.629975636851401, 0.6209142134879801, 0.6190488025347312, 0.6116465251179628, 0.6153545493559948, 0.6334689707450443, 0.6664686428248531, 0.7202154549390744, 0.7753180877323413, 0.8326732428384853, 0.027092616571786562, 0.3099946374644314, 0.5517604226464623, 0.6782980107424044, 0.6539749720573947, 0.6445454835389223, 0.6429141823938574, 0.6422224619997217, 0.6595401747549053, 0.6969579452780233, 0.7449529822167386, 0.8064809081123967, 0.865558171876143, 0.9275423451535226, 0.12656803779244452, 0.3764306504002879, 0.5896828592909913, 0.7024303696681424, 0.6850825768008545, 0.6762137295973533, 0.6829733424313523, 0.6996562534411691, 0.7345725374803486, 0.7867948590122215, 0.8428349366125931, 0.9063353450456199, 0.9657154751875066, 1.028260045317218, 0.22172268406541268, 0.44465282941539214, 0.6354530776867695, 0.7380888488691365, 0.7268517084836038, 0.7237639689397011, 0.7465221197359772, 0.7817372971030458, 0.8290906579722399, 0.8878439160893551, 0.9456218367643214, 1.0071306216844889, 1.0648731093138626, 1.1262246347484466, 0.31432281248870875, 0.5137227179012284, 0.6858561945262018, 0.783184711158598, 0.7840533726131412, 0.7895954421563262, 0.8261978401722812, 0.8732261687490827, 0.925056381824501, 0.9846437336491869, 1.0415240859952988, 1.1012466949293902, 1.1588955441527395, 1.2196307173786398, 0.4035421064118045, 0.5817325313091573, 0.7377326366378005, 0.8303114116295939, 0.8415457951410616, 0.8579462583464316, 0.9039103510040826, 0.9563397401689548, 1.008916346283944, 1.067483340554769, 1.1240429773640253, 1.1865640427400046, 1.2490552746375885, 1.3122323349004874, 0.4874771462651623, 0.6442477366938811, 0.785281603336086, 0.8762261571630632, 0.8955666661048564, 0.9226093729277038, 0.9709327122497995, 1.022365421084712, 1.0749396202225525, 1.1351556424874982, 1.1957004485134572, 1.2642478742702064, 1.3348838782131112, 1.4105675466733136, 0.5656912088396544, 0.6987735253495688, 0.8202965989284945, 0.9035842687992486, 0.931856649068766, 0.9643727612249496, 1.0102371853867904, 1.0602116679932274, 1.1154730052753752, 1.1834425065767564, 1.2521499484276921, 1.3260593132670464, 1.4028454487911364, 1.4914561382257492, 0.639485465287014, 0.7457925034527623, 0.8431212357064322, 0.9134872213062164, 0.9447961741618243, 0.9769345050366242, 1.0209525549076115, 1.0722551254797437, 1.130724252931393, 1.2045645622363372, 1.2809223716161107, 1.3601123364256684, 1.4418000945669962, 1.5332905299518906, 0.710861186481821, 0.7891800457356932, 0.8612928488521517, 0.917189242390664, 0.9492226847472003, 0.9820190229014283, 1.0252619499590365, 1.0772947276617162, 1.1377868758334404, 1.212246442332739, 1.291208723523921, 1.3743803841258615, 1.4602983669584924, 1.5504964813237558, 0.7821849787100275, 0.8331527034755181, 0.8816579402101558, 0.9233897838974562, 0.9533466992004527, 0.9860461901080082, 1.02925627115984, 1.0818118534127357, 1.1431677474270792, 1.21815718083729, 1.298211784271706, 1.3839121413360762, 1.4715624136893826, 1.5624337163096889, 0.8560856314482321, 0.8801518470220099, 0.904922480171317, 0.9303528673079758, 0.9560336897915264, 0.9884623513944164, 1.0320580338005416, 1.0853574010727385, 1.1471942396169748, 1.2229695293811804, 1.3038814653687651, 1.392642315449522, 1.481936541092197, 1.5729617029131853, 0.9345802522995205, 0.9318860167749586, 0.9319931735957179, 0.9395376263030428, 0.9603857982761036, 0.9923649476403995, 1.0361440380652875, 1.0903948586063041, 1.1536740601699191, 1.2311102576921422, 1.3128043527998512, 1.4057843012140065, 1.4964203414828485, 1.5858733711893112, 1.0186605471635994, 0.9906137192199639, 0.9666337582338802, 0.9537931188329871, 0.9665491664504223, 0.9986065762038605, 1.0432988454618153, 1.1008210002919427, 1.1693348270162232, 1.2515383837304763, 1.333311633891693, 1.4296662526934056, 1.5185699934844161, 1.6029209441385528, 1.1085033168754987, 1.0575062991718964, 1.013732694832566, 0.9883777374831771, 0.9906096360957654, 1.0176563200041542, 1.0653880320139324, 1.1313102904018417, 1.2107572655103715, 1.2988355670969858, 1.3797617166887761, 1.4698140317001007, 1.550643993440803, 1.6264829144820412, 1.2047847661431212, 1.1319913988544104, 1.0689907389828461, 1.0309805750950944, 1.0351960413529284, 1.0686863474591435, 1.1226054337123992, 1.195731270743078, 1.282451249972155, 1.3698102713773497, 1.443189489868496, 1.521973534870225, 1.5926754893607762, 1.660382184004834, 1.307701385150002, 1.2122181838639556, 1.130769214219223, 1.0843366670066563, 1.0899934961936726, 1.1309515700741597, 1.191724647038739, 1.269858442635674, 1.3585324185741254, 1.442520296903103, 1.5091964271959526, 1.5799500160628899, 1.64484661465354, 1.708858155460828, 1.4169631389888968, 1.2949243619910893, 1.1908918417897012, 1.1337079189868333, 1.1404249612137753, 1.1872489669922992, 1.2523308862663223, 1.3328753549176122, 1.4229415168717845, 1.506337214989029, 1.5707177163114594, 1.6397230841282815, 1.7084883894698595, 1.7820038454555158, 1.530831482487331, 1.3769037672161875, 1.2446430261660697, 1.173097964265881, 1.1860179198462417, 1.2347248685410255, 1.3005894462116934, 1.3835317561145164, 1.477397151699795, 1.5627903662425258, 1.6280381115185873, 1.7022874125400826, 1.7825628792734833, 1.8725075747346085, 1.6464618458387448, 1.4562261452082046, 1.2933310191524836, 1.2076589320941336, 1.2257463434886084, 1.276243238668566, 1.3413883738326835, 1.4294200268564417, 1.530124590102687, 1.6193634702559576, 1.689534860771544, 1.7772879014607803, 1.8698285347260206, 1.9630511649558868, 1.7613768235842187, 1.529957213359499, 1.3346455837324136, 1.234238194940672, 1.2554937175674077, 1.3109355060137748, 1.379264751070676, 1.4770952876152437, 1.5892900577760762, 1.6885747611489574, 1.772448754904812, 1.8794418293544166, 1.9816122909558014, 2.0719858235480744, 1.874609019523975, 1.5946748568306168, 1.3636072480460961, 1.2499768681933616, 1.2737042303624189, 1.339917609973762, 1.4119091164391784, 1.5246345914662751, 1.6551030082140377, 1.7770720721957207, 1.884778440137376, 2.0059071996679725, 2.115464413323815, 2.2190015007312054, 1.9877424805455532, 1.652163963416942, 1.377321478365787, 1.2505498547678087, 1.279574465790939, 1.3468476968809473, 1.4280414417915879, 1.5631186993018822, 1.714639202970507, 1.8657270681707911, 1.9953101454845998, 2.123372547678076, 2.2395602273672126, 2.3553124347862684, 2.102142143339836, 1.7095797981560525, 1.3908657813194665, 1.2506811538168185, 1.2797157787184243, 1.347010323910153, 1.4397048882429206, 1.5943851030441216, 1.7652552208143735, 1.9366424516516396, 2.0790982125824944, 2.2142629145890718, 2.3393938905639113, 2.4497672714688212, -1.7852367262037288, -0.9022691749571967, -0.09948066326976437, 0.4791816915586817, 0.6303952552317051, 0.5412416828694628, 0.558478113389276, 0.5519177750077912, 0.5497000577051673, 0.5542661020254758, 0.5560949262562549, 0.5692356421783118, 0.5939862404473754, 0.6307612664108895, -1.5350600258022997, -0.7424408703137875, -0.021397862978795944, 0.4984746057226289, 0.6319591265519545, 0.5490418794469252, 0.5612666114175712, 0.5538302104648398, 0.5522429585074317, 0.5569147940862051, 0.5598511550242855, 0.5788410465001945, 0.6110001104338347, 0.6561280996022465, -1.2896952847672898, -0.586207543551609, 0.05127451541404003, 0.50524743133403, 0.6323067443155437, 0.5647879014173486, 0.5635971567754857, 0.5582431206250426, 0.5564379543952853, 0.5604929972640956, 0.5656908091213882, 0.5901858097685698, 0.6292635716941193, 0.6819695070755974, -1.0566940268923155, -0.43741631017115706, 0.1236237188892684, 0.5237152045909504, 0.6329689190267919, 0.5699086662139303, 0.5704567911900664, 0.5657929295490574, 0.5625157868250579, 0.5661664577116009, 0.5740912598858873, 0.6069464126557076, 0.6545624443233113, 0.713710989163751, -0.8415241115966708, -0.2988288575999586, 0.19281731256604887, 0.5431946856802562, 0.6365456032062508, 0.5813178362364855, 0.5818232721073641, 0.5758690935250169, 0.5715759990305123, 0.5789520659279318, 0.5957113873063304, 0.6407801202102495, 0.698091829189107, 0.7622586839184889, -0.6466612248436002, -0.17183581117816596, 0.2581373638934135, 0.5643072833234911, 0.6486594503203376, 0.6016490209619475, 0.5972881969134677, 0.5914314639423977, 0.5932289129389662, 0.6146206969315811, 0.6485413261610407, 0.7048996867991597, 0.7686699149312853, 0.837109436314679, -0.47164524186809864, -0.05562418784276881, 0.321298659152771, 0.5903266375650958, 0.6691860260858793, 0.6279523183223262, 0.6221423173054769, 0.6255358872101577, 0.642863321350477, 0.682592360065176, 0.7325916831975166, 0.7958594852889914, 0.862131441556426, 0.9331445981992282, -0.31388228239718874, 0.051932944173975794, 0.38428410765065496, 0.6236852799309615, 0.6966356647812065, 0.656310727448861, 0.6652826158906742, 0.6878812624652578, 0.7226170258285527, 0.7759750765286222, 0.8343430860447316, 0.8992100422770204, 0.9648352648291962, 1.035437704026869, -0.16988461156166815, 0.15299655797971742, 0.4477139979093555, 0.6642233246841396, 0.7372687394142129, 0.7082235240644187, 0.7320466327234287, 0.7714235335247792, 0.8182988032341099, 0.8779769896251809, 0.9382746077472445, 1.0007766780528924, 1.0640837835787624, 1.132978642813892, -0.03637749634690991, 0.2488627684956956, 0.5103593573175398, 0.7058805453523604, 0.783573050955198, 0.7755492434613626, 0.8059578362807983, 0.8553980171047479, 0.9086926379348925, 0.9699083657390724, 1.0297910748346044, 1.0910881395478234, 1.1542362767849768, 1.221154247206088, 0.08909925008103599, 0.33961890289197977, 0.5710590859002058, 0.7487180121018574, 0.8296936843123977, 0.8368397064129485, 0.875487532605498, 0.9299291738127967, 0.985110916471529, 1.0461735079361167, 1.1062626786224066, 1.1701643021659012, 1.237431197819764, 1.3065204844392178, 0.20900001913799096, 0.4253790156942861, 0.6276886372020261, 0.78883165549888, 0.8721167832122, 0.8943433189358863, 0.936432656856005, 0.9891376932245455, 1.0445273771695285, 1.1078981907893934, 1.1718551531422514, 1.2405693277324936, 1.314296438949455, 1.39406968695856, 0.32591528938871045, 0.5065279764724404, 0.6765876811483233, 0.8152464787490032, 0.8941666751156482, 0.9292073232038465, 0.972175561386595, 1.022742909761463, 1.0799937341040344, 1.1501846022794013, 1.2217915400316657, 1.2952477515157756, 1.3744134728087722, 1.464943498814216, 0.44144201210798456, 0.5840937428931643, 0.7187828244025176, 0.8304318374420747, 0.8999914383619008, 0.9381049589792638, 0.9817636913258285, 1.033318459193086, 1.0930733532474126, 1.1679842390634596, 1.2465496200800732, 1.3256437732500175, 1.4096512384111335, 1.5030227847628228, 0.5566163770803814, 0.6603030776805398, 0.7588711484387088, 0.8431296387208986, 0.902588755863417, 0.9414694846738259, 0.9855938881914968, 1.0379118952116129, 1.0994455861218424, 1.17504737305279, 1.2560513607929282, 1.339516791086453, 1.4273577002518083, 1.5200496290653305, 0.6728067253587188, 0.7377211665203516, 0.8008800926931425, 0.8587758783483819, 0.9061033201759043, 0.9441736149897393, 0.9887760826436552, 1.041782975181235, 1.1041311708881523, 1.1803162260521383, 1.2625440538049917, 1.348449105992867, 1.4380290480195144, 1.5315863169676904, 0.7917523572128599, 0.8184537204956552, 0.8463251487862278, 0.8766148436668664, 0.9092578702131809, 0.9457109795676801, 0.9908952399089048, 1.0447195724684457, 1.10753967108548, 1.1844858916055414, 1.2677906497309606, 1.3560716637220096, 1.447228362056299, 1.541509243680191, 0.9148427218564389, 0.9041818809181326, 0.8967073430059427, 0.8979536875127012, 0.9142581769171999, 0.9481753044856923, 0.9939364976386535, 1.048885313961918, 1.1130460513255422, 1.1916555042622312, 1.2760486916907492, 1.3671390448952978, 1.4593605778994878, 1.5532382878398177, 1.0427036669796104, 0.9963050409560332, 0.9545432424059379, 0.9256754151557661, 0.9224742791613655, 0.9523771670675503, 0.9992709769801241, 1.0575942512251313, 1.1264020606087883, 1.2093476922317987, 1.294247436607869, 1.3868615602448013, 1.4775625655622027, 1.5679177673817883, 1.1757689535081228, 1.0952482091782938, 1.021695933518946, 0.9668740078414942, 0.9462724795610907, 0.9678995962711617, 1.0169701547579901, 1.0836046173620688, 1.1622261432237933, 1.2502562595932893, 1.3339601517086541, 1.4213102429269333, 1.5052835801519657, 1.5875900944750783, 1.3154498317653698, 1.201160298359804, 1.0965558759482148, 1.0175496470803207, 0.9880638173094084, 1.009354069430211, 1.0664132395058377, 1.1411641466162434, 1.2273691320596223, 1.3159032716279317, 1.3929159744418742, 1.4701510086991352, 1.5448656321523764, 1.6189358342042917, 1.463960123036228, 1.3138157134804578, 1.1770979196989197, 1.0751974905217785, 1.0408993414601966, 1.0670818553956363, 1.133300602897555, 1.212841075761059, 1.301667700710308, 1.387929107495201, 1.4580972183871077, 1.5273081803581385, 1.5968274764670176, 1.6689360063110472, 1.6237208643373195, 1.4328967863631317, 1.2597111635187173, 1.1325003654388206, 1.0901628337680789, 1.1204348112507283, 1.1940777017463116, 1.2770410354033277, 1.3673613029817036, 1.4526339958833332, 1.5199784719601857, 1.5875252884393352, 1.6606675932669475, 1.7417829589916114, 1.7961296562906552, 1.5577476030802155, 1.341127239798813, 1.1825225917332318, 1.1314097780029395, 1.1690312022902682, 1.2433201771950482, 1.3293786505371004, 1.4228767144212742, 1.5095791683721107, 1.5784129009704344, 1.651646407992183, 1.735147903111579, 1.8295198209925563, 1.9809185175470245, 1.687009629844779, 1.420003574810355, 1.2250389030955833, 1.1660582628613434, 1.2116222062770021, 1.2863615301261868, 1.3768507211716858, 1.4761262663541508, 1.5671715924938625, 1.6422664676424983, 1.7283472739668264, 1.8231389662988755, 1.9210037973357603, 2.1767627603702913, 1.8182875024013962, 1.4937621162830015, 1.2596527229745917, 1.192897474972102, 1.2461777522152762, 1.3256947510101826, 1.4242403666147383, 1.5346881682951432, 1.6371921468748782, 1.726338908021306, 1.829003800773112, 1.9330059994256639, 2.031286578012423, 2.3818881534646232, 1.9490887890779633, 1.5581077609909184, 1.2798754583207417, 1.2104108824797157, 1.2681717657795097, 1.3579654594082329, 1.467093533739693, 1.5976571519648541, 1.722260427547646, 1.8340426879343708, 1.949806763817194, 2.0610982353081106, 2.1724565236145006, 2.593797278572255, 2.0784945580282437, 1.6136771249589281, 1.2903913390463426, 1.2137711834619278, 1.2690160841114126, 1.3727428192847893, 1.4950154669992386, 1.6548468547733488, 1.8038536527674622, 1.9386731797776178, 2.0643603362389595, 2.183125896237202, 2.305433981670882, 2.808903795605642, 2.2066929065088723, 1.6650482877558335, 1.2942837326247176, 1.2138076122667996, 1.2690946962408165, 1.375048204760388, 1.5163628433316563, 1.7022615502906893, 1.8713775618628463, 2.022554041036826, 2.1597377929896875, 2.288321550282672, 2.4073781267531897, -2.9327047775340573, -1.8092845246385696, -0.7590418223226215, 0.08822751665487508, 0.5678059627585806, 0.5731138124470759, 0.5102761519582402, 0.5262221287533968, 0.5140016019577046, 0.5233543471881547, 0.5231317433409538, 0.5392603184102017, 0.5697523882196054, 0.6126131006733025, -2.57104660465192, -1.562018185383625, -0.6184939959804158, 0.14422411661268955, 0.5755584644653122, 0.5732977551957147, 0.5107392584724887, 0.5299427734594259, 0.5155941643961177, 0.5265294656027371, 0.5265742420926397, 0.5482943837339526, 0.5869672586873458, 0.6397519349328463, -2.216388282647219, -1.3195163241853627, -0.4819139680734435, 0.19362685784130787, 0.5762800123028339, 0.5737248460529565, 0.5171904770258353, 0.533355719947975, 0.5201407546519761, 0.5301303077192396, 0.5324564447572533, 0.5591736290727322, 0.6054966293397795, 0.667760853768275, -1.8789147500528367, -1.0883579995774846, -0.3504539480465294, 0.24452105139425753, 0.5811158031560746, 0.57581767639419, 0.5261075321593787, 0.5409474849925124, 0.5267198509197323, 0.5357355993346499, 0.5408783298462163, 0.5754299911631107, 0.6314307404060131, 0.702690175921908, -1.5671552937343811, -0.8737180093122888, -0.22646887182691983, 0.2949754591547751, 0.5881819024920806, 0.5831655171614654, 0.5398845808398629, 0.5508619277744708, 0.5364848018250298, 0.5486668285294519, 0.5630434775702462, 0.6102085386006787, 0.6771409022950099, 0.7557091818295959, -1.285605823915325, -0.6785518514970657, -0.11165814843301071, 0.3458814764387009, 0.6042612404627414, 0.597193885578958, 0.5574111788758372, 0.5664946621279948, 0.5615162426877137, 0.5862509879395469, 0.6199292781861352, 0.6788743318141561, 0.7521742579332589, 0.8350747536864724, -1.0345183237376856, -0.5030256820977832, -0.005955611929760536, 0.3974076137004314, 0.6284774719698765, 0.6199752088709244, 0.5839052434713083, 0.6027154383067829, 0.6179873648304024, 0.6585520261999837, 0.7100179608822222, 0.7764004100479455, 0.8512380042717927, 0.9348920221290447, -0.8108704095302103, -0.3451660030558549, 0.09147917780119641, 0.44882497199049115, 0.6595569245440938, 0.6612778419612486, 0.6353339916138506, 0.6683975938563173, 0.7034509153058296, 0.7563152534197429, 0.8164966117404238, 0.8844168805057376, 0.9574642392966438, 1.0391457435540852, -0.6098112965184912, -0.20182759729451558, 0.18179695053189313, 0.49863009579701145, 0.6908634487724523, 0.7060819599488888, 0.699996099536279, 0.7461796173175158, 0.7948224227554797, 0.8548589359737847, 0.9179074677057563, 0.984296793969501, 1.0549090312382299, 1.1333284302262618, -0.42596553439459545, -0.06976859199854943, 0.2659902389274278, 0.5459958495192225, 0.7232803937335339, 0.7530138370653267, 0.7644799791391141, 0.8190688540888581, 0.8753090640565487, 0.9385490542199064, 1.0024543769130418, 1.068471805721066, 1.1388306756376665, 1.2143073418608716, -0.2541047381527289, 0.053950199978900465, 0.34539433016285076, 0.5923664715115667, 0.758561765043108, 0.8058837788934223, 0.8312928672362141, 0.8849074113067377, 0.9426076199041312, 1.0070426377025046, 1.0719718905958429, 1.1399024851017923, 1.2131332975136753, 1.2903707211130329, -0.08927430578277412, 0.17233204552893325, 0.42096198751957686, 0.6350743962008826, 0.7866476627919627, 0.8483902221140144, 0.8859239421952375, 0.9365358557683555, 0.9942286970077425, 1.0615395522481479, 1.1301761492782805, 1.2014177035043399, 1.2792664770989912, 1.3648226136313473, 0.07259753639761063, 0.2877499415657533, 0.4929750099029484, 0.6719816656311455, 0.8043621097758706, 0.8707168421123145, 0.9148919793078236, 0.9647731095241449, 1.0240575241738545, 1.0972034972045241, 1.172510476299161, 1.247716732518257, 1.3300394470150527, 1.4240090637560154, 0.2340064565169727, 0.40193701450694946, 0.5626453290841825, 0.7045887290375096, 0.8140081461178231, 0.8743757137787126, 0.9213243000653143, 0.9732276907727466, 1.0348843274924735, 1.1118919307720303, 1.1931205291089675, 1.2736054185417518, 1.3603982369608798, 1.4571973816478838, 0.3962736534625194, 0.5163846492427835, 0.6320363208353665, 0.7362628379030707, 0.8209548566891864, 0.8757643323623888, 0.923572388784465, 0.9769299841417866, 1.0403638019885428, 1.1180809293766898, 1.2014491893311992, 1.2861744237052062, 1.376468936875399, 1.4731530927386811, 0.560390114103207, 0.6325639804516928, 0.7031353219353961, 0.7698877342380764, 0.8301151878580425, 0.8774722638331502, 0.9254043172558377, 0.9799548374719699, 1.0443786641075996, 1.122740321291714, 1.2073622718116883, 1.2943989283860686, 1.3864682123148175, 1.4841631874412058, 0.7273750044137702, 0.752012633924397, 0.7775921052707099, 0.806124364655664, 0.8399116261282988, 0.878756662944039, 0.9266118076862344, 0.9822362265261213, 1.047334594492221, 1.1264795926930247, 1.2122818726181441, 1.3012743293027855, 1.3949202080834457, 1.4936280332301153, 0.8981424886330197, 0.8761448015303744, 0.8570729949759198, 0.8466044128158936, 0.8523684557760801, 0.8808720134792175, 0.9283386000050561, 0.9854027575990989, 1.0519215294125617, 1.1326435592524604, 1.2196831007591975, 1.3106365792511812, 1.4052959642079499, 1.504201321246929, 1.0735246597187402, 1.0061615029758437, 0.9434105797002114, 0.8938552504247204, 0.8694493290820734, 0.8846722798615407, 0.931392931794716, 0.9917320693031709, 1.0624094660548744, 1.1469028041111837, 1.2348135803110183, 1.326486357333605, 1.4200208625371964, 1.5165516709234277, 1.2548803082669802, 1.143013206121722, 1.0377899763102796, 0.9509855257936645, 0.8980941560651978, 0.8981474620748904, 0.9431430704026927, 1.0109047352447198, 1.090792339121323, 1.1800758784735408, 1.2670195367549895, 1.3545846373118433, 1.442637085532823, 1.532274122436597, 1.4448847581673279, 1.2879098097365822, 1.1402875753328934, 1.0178714470396313, 0.9401583549443063, 0.9293589137205546, 0.9782704197340474, 1.0563947807845162, 1.1453357056855373, 1.2364606514023928, 1.3178662140762933, 1.3968339302619772, 1.4767463812742911, 1.558292076969251, 1.6476442257353416, 1.442494032408977, 1.2500821344690234, 1.0921848876086873, 0.9954926670996584, 0.9799107156849503, 1.0342829509332438, 1.1193110043083794, 1.2130233141545628, 1.3031967339543657, 1.3781381734009117, 1.449567316812892, 1.5249440941948427, 1.6050068617186737, 1.86790255277152, 1.6088671568288198, 1.3664202724663614, 1.1685896437311394, 1.0492096854667567, 1.0305382108161862, 1.0936195252102872, 1.1826917037801847, 1.2784637673180996, 1.3676169196600012, 1.4392729330527039, 1.5086825411344151, 1.587474146774331, 1.6771968853099135, 2.1096706265857605, 1.7884310528670446, 1.487936685624295, 1.242841870338363, 1.095209124937097, 1.0751842414460446, 1.14542048090256, 1.2374169721244739, 1.3357763022609663, 1.4259406570433253, 1.4992172010322975, 1.5739865129129689, 1.6619394793691207, 1.7629711530354377, 2.374984066744222, 1.9808988541607961, 1.6124567958795533, 1.3120074019486787, 1.1324448104084117, 1.1121979605340362, 1.1911546444796315, 1.2871048325049772, 1.390234617174962, 1.4851438032067645, 1.565413085127151, 1.6518345733524196, 1.7498015760389551, 1.8545193317862823, 2.663388400152678, 2.1840689847776, 1.7366025153814897, 1.374328434230402, 1.1630245372857506, 1.141430773864418, 1.2318499954402062, 1.3349922140828072, 1.4483789332259818, 1.5552226082588778, 1.649345867566843, 1.7501837554029451, 1.8568627118042065, 1.9641729832446335, 2.9717755911712964, 2.394687697635248, 1.8554337783367398, 1.4213259629542816, 1.1833566837218377, 1.157896144772089, 1.2630613670977602, 1.3754647824021462, 1.507451522217618, 1.6358101190147392, 1.7511557333028893, 1.864875665753553, 1.9794912217358172, 2.0988919892415487, 3.294029567647653, 2.6094420111260037, 1.9674424601204852, 1.4496227722881894, 1.1968805228309791, 1.1580822553114056, 1.2775690706494722, 1.396603345224666, 1.556818149647876, 1.7107990230352406, 1.8494582672728137, 1.975847628760783, 2.0993474418233236, 2.2289603674653513, 3.62220960085019, 2.8254361485558355, 2.0773311382882502, 1.4761899400622855, 1.1971129797535198, 1.1581109468008108, 1.2776658538970969, 1.4055722688995247, 1.5952395440490723, 1.7740492720832952, 1.932622323288344, 2.073654894531271, 2.2079550010492666, 2.337795075317763, -4.0484377922001356, -2.760619975197274, -1.5342408827240592, -0.4763522880532293, 0.27576717626057806, 0.5642627273471896, 0.4915709143731371, 0.47598397995233394, 0.4682995173320879, 0.47788608333080257, 0.479312397367269, 0.49539811316678706, 0.5309132084694358, 0.5798591283799186, -3.5826642492374137, -2.423872655680742, -1.3202167377000473, -0.36750750124211606, 0.3100644009870945, 0.5656817234099034, 0.49177767279483864, 0.47784997916334815, 0.4691535353579056, 0.48010859657551613, 0.4829796986464112, 0.5037668598598565, 0.5484077751464108, 0.6087762683239009, -3.125637904621029, -2.093272889415215, -1.1103044474710482, -0.26308486546055543, 0.3360388843302495, 0.5665580072233318, 0.4960153818476462, 0.4824671267109373, 0.47851955444985744, 0.4843815040169032, 0.4886913886879703, 0.5142022479392908, 0.5671763840025418, 0.6389689045182416, -2.689619098099359, -1.7776575553556024, -0.9096841961094907, -0.16207022738466412, 0.36679355871168245, 0.5690235203381304, 0.5008336347511211, 0.4905496552201349, 0.4902554362198795, 0.4889868056112207, 0.49708462959019156, 0.5299624440933065, 0.5933851852354182, 0.6770889679888527, -2.285532819353827, -1.4845548090917833, -0.7222923497783238, -0.06595727874114818, 0.3976912908150948, 0.5732670877215291, 0.511163620004847, 0.4996229921374494, 0.5011900979024143, 0.5022352635683387, 0.5200391958198843, 0.565673877777001, 0.640751785562151, 0.7347116666684669, -1.919826459818152, -1.2185103877640837, -0.5508341748924024, 0.024355252761928223, 0.43056886627124247, 0.5857826097808215, 0.531565071662176, 0.5157322694503781, 0.5270471461015943, 0.5439343712321754, 0.5794756968960784, 0.6380431525378408, 0.7201506722941244, 0.8194648976819217, -1.5936378686901926, -0.980548176307305, -0.3962365085623269, 0.10845196905849581, 0.4658887919652124, 0.6048237730424665, 0.5683125724618028, 0.5620098922725473, 0.5861290071100242, 0.6225283939832047, 0.6749196564175312, 0.7424957297904445, 0.8253495193304659, 0.9236038847538465, -1.3036419456758679, -0.7685576548810558, -0.2578996347873238, 0.1857224658947154, 0.5063023899034215, 0.6386063456209178, 0.6198252368955722, 0.6305566873529591, 0.669279500445824, 0.7205490958749061, 0.7819364053192982, 0.8527556717745293, 0.9333074292808433, 1.0274850669419031, -1.0437481995232094, -0.5781566883585875, -0.1333682014246622, 0.2545229499444963, 0.5385466107440863, 0.6653935375730291, 0.6693242773184557, 0.6961348209004162, 0.7472047897337127, 0.8085229374284526, 0.8748198164902639, 0.9465031921867255, 1.0256389943815483, 1.1158719344584414, -0.806784261336046, -0.4042549341955136, -0.0194925577910021, 0.3168364626701846, 0.5656358457874615, 0.6907121831181672, 0.7240004836983822, 0.7610014193288643, 0.8152824582751226, 0.8809755458972317, 0.9497280785523255, 1.021955750082628, 1.1010570925818124, 1.1887490271297656, -0.5856217960081224, -0.24177041829341123, 0.0872018835699788, 0.3767412891906689, 0.597738704426105, 0.724372130140068, 0.773587258329551, 0.8170707677462691, 0.8723399412966227, 0.9399355358487148, 1.010500431214688, 1.0840749547638866, 1.1649509932384274, 1.2540442493072732, -0.37385460788133523, -0.08585961424835907, 0.19011227923686772, 0.43510897631642004, 0.6279396641042732, 0.7498501742817584, 0.8087975924934898, 0.8571494850527188, 0.9147836802422478, 0.985711909835499, 1.059665563819313, 1.1354183732208012, 1.2193314831573807, 1.3140094542022949, -0.16640856726661307, 0.06722969731947201, 0.29159111176760383, 0.492448216695144, 0.6542764385527994, 0.7635808197909948, 0.8250845189641359, 0.877195559766275, 0.9381949011930675, 1.0145036146546769, 1.0940175868944857, 1.1729558941701292, 1.260269527507617, 1.3608929213050174, 0.04013600282579863, 0.2199006214916366, 0.3929733437462473, 0.5493322258161892, 0.6783959398910845, 0.7709650992157131, 0.8279739969438813, 0.8822634537664658, 0.9462445872751163, 1.0261488721551995, 1.1106313361473725, 1.1941297130264328, 1.2852438722793684, 1.3884998957509698, 0.24775652808815682, 0.37357373878110456, 0.4951537817111529, 0.6063860986191205, 0.7011511054367464, 0.7746636628908667, 0.8288306792758949, 0.884194010910717, 0.9500843044938984, 1.0308342979227476, 1.1172471421646937, 1.2046739694051138, 1.2990460128056514, 1.4024104924951164, 0.45755082578972217, 0.5292547199148726, 0.5990303089264969, 0.6646670096098932, 0.7248188303567527, 0.7790742657127003, 0.8296988134442151, 0.8859418857645172, 0.9531481455629893, 1.0347702886418533, 1.122548257780098, 1.2121730189660769, 1.308292012842572, 1.4126818346628771, 0.6702767770428912, 0.6880241402011088, 0.7059376154233411, 0.7254407374678173, 0.7497009430886138, 0.7830772773680224, 0.8303423508504482, 0.8873365563882943, 0.9556482371177538, 1.0383438831872807, 1.127486933894143, 1.2188134326708917, 1.3163576681177034, 1.4219363997127754, 0.8867769564693099, 0.8511324313976132, 0.8174928304601947, 0.7905659285682292, 0.7779046859681061, 0.7888663318440254, 0.8312345640637595, 0.8892000687163427, 0.9592810427943784, 1.0437459046504465, 1.1343473778687607, 1.2272025809822904, 1.3256384229438523, 1.4317186136651532, 1.1084431351402604, 1.020075571550576, 0.9354373559720536, 0.8622296179664284, 0.8118454045992602, 0.7981320958637248, 0.8326521494504174, 0.8924937808861554, 0.9665046617869759, 1.054568018590683, 1.1465705191759032, 1.2400095439767091, 1.3376827308944303, 1.4422795087199605, 1.3378158016172388, 1.1968029023933027, 1.0613821603065579, 0.942283542893631, 0.8547269384248223, 0.8166890318277856, 0.839720446313487, 0.9031963573562467, 0.9855262501776239, 1.0787579288820388, 1.170819181355899, 1.2615987844530387, 1.3552377138239273, 1.4544436917200945, 1.5790752666972612, 1.383985809602114, 1.1968390405989076, 1.0317610132745192, 0.9068865191515656, 0.8440675340368586, 0.8623211213390312, 0.9335374527970275, 1.0254913315897427, 1.122498669253433, 1.2109948445354402, 1.2952375615746416, 1.3823649523467187, 1.4744401434765717, 1.838051198382036, 1.5850356994739132, 1.3427908564980426, 1.1300495949408202, 0.969805716835477, 0.8882078024972165, 0.9004410953529193, 0.9802742840587652, 1.0805792387715525, 1.178764496557592, 1.2620420731053503, 1.340013845083026, 1.4234952062593014, 1.5134785914092703, 2.121351782496717, 1.803802950980691, 1.5001923159255466, 1.2346690075647377, 1.036850732423284, 0.937879484284741, 0.9530050935823612, 1.0393075319125424, 1.1420253890427405, 1.238889452991835, 1.3185465966821985, 1.394427497860124, 1.4814240886025092, 1.5814057374176187, 2.43482855406843, 2.0433253765712616, 1.6693443069647909, 1.3429943030296279, 1.1015505266038628, 0.9819124382059624, 1.003414211625435, 1.0969224782097524, 1.2016343664331905, 1.298169473715285, 1.3786159954428496, 1.4586210547109726, 1.5539627449312272, 1.666209008096576, 2.781905952664829, 2.304461473269643, 1.8489737470326133, 1.4523144737062224, 1.1598335896359544, 1.0186714545132147, 1.0442926381022963, 1.144156173480224, 1.256579914536116, 1.359313230245813, 1.4465950474287201, 1.5361037235982435, 1.6397893519815403, 1.755732773890824, 3.1622940907161126, 2.585204600671141, 2.035855689559122, 1.5602773722956607, 1.2123279127796633, 1.0450775859878854, 1.0759908078818659, 1.1887269102221494, 1.3138321388525152, 1.4290755631180232, 1.5291068641457526, 1.630741826499342, 1.7422574896805687, 1.861737637832689, 3.571325734765002, 2.881180478011862, 2.2252668241642417, 1.662264761208379, 1.2577937687366716, 1.0619404422928367, 1.1019882680100472, 1.2352923318898474, 1.37220037330533, 1.5048091137713915, 1.6234286886869544, 1.738045225484046, 1.858374095470954, 1.988783478498518, 4.000094326422219, 3.186909397038021, 2.4138116223773682, 1.7534213820783868, 1.285954023598621, 1.0621635049184062, 1.1058487672996413, 1.2688177115843595, 1.4151333818362255, 1.5725713690880292, 1.7140445856904327, 1.8440062831281177, 1.9751262867205126, 2.1159219699960943, 4.437508350534781, 3.496960371037279, 2.601280847665141, 1.8330323642140158, 1.2867717458540209, 1.0621878316234652, 1.1058725534452372, 1.2690558961742564, 1.4389122289717362, 1.6280350873475755, 1.7942507686071636, 1.9421816904499973, 2.0857201214930776, 2.230747640848251, -5.019610739792183, -3.656669313830527, -2.339641377532932, -1.15097087865483, -0.1994910086266206, 0.38943743464899644, 0.48964433410847996, 0.4024414573871593, 0.4133127779340111, 0.4169751493536509, 0.4166462228902403, 0.4351054617699428, 0.47245839785450855, 0.5260974104783067, -4.466598335719621, -3.237791897356774, -2.0504319325909686, -0.9778440183485493, -0.11469277144209648, 0.4254995530134538, 0.48989587515302324, 0.40262659108104953, 0.4158329957719149, 0.4195659581789708, 0.41989199698067725, 0.4438448475697341, 0.4904785252096235, 0.5566885440807005, -3.9234874849963175, -2.8262817992139992, -1.766179904520075, -0.809011373810813, -0.04059800319594491, 0.4354147135181257, 0.490218371901667, 0.4065358771095272, 0.419308983785971, 0.42305249764253966, 0.4258041046533559, 0.4537181995022393, 0.5095363037265348, 0.5891177872966429, -3.404078294889898, -2.432822184910833, -1.4946861279593284, -0.6482929079426991, 0.030500169408418713, 0.45049690355788446, 0.49161711037640193, 0.4165841518092024, 0.42909869284447916, 0.429838418349893, 0.4339927887905626, 0.46784977386126386, 0.5362062820983347, 0.6308393011786554, -2.9209800937041352, -2.0669926359471984, -1.2423171671104176, -0.498536368574956, 0.09791601629401689, 0.46649902906996155, 0.49844918435052615, 0.4282053014393517, 0.4377383879506911, 0.4450238402202406, 0.45813425680130687, 0.5030315829198111, 0.585923036397899, 0.6933859970836237, -2.4821092427158535, -1.734707315376236, -1.013006339349832, -0.3620499443432199, 0.16061243353511145, 0.48508350378240417, 0.5130729339149951, 0.4498330021854588, 0.4652703681062065, 0.4901887803610057, 0.5213363527815461, 0.5803749464051059, 0.6706706852183765, 0.7825382057215499, -2.0894299127255374, -1.4374903029337058, -0.8079050822696152, -0.23977481438545972, 0.2176131447805644, 0.5072060166488002, 0.5492505469731583, 0.5088062230649275, 0.5315880306087217, 0.5728820514162374, 0.6224785385969945, 0.690460001418557, 0.7787188566986651, 0.8869969676121272, -1.7396194963914664, -1.1729307805350673, -0.6256069873667189, -0.13110476481970496, 0.2688204940826172, 0.5263265604711667, 0.5799926475768077, 0.5682431491998917, 0.6019627922411555, 0.6560274423532794, 0.7183761632471617, 0.7924382657291367, 0.8801218049433197, 0.9851193747425717, -1.4258444422587053, -0.9357741385536718, -0.46263114186694465, -0.035061894800776275, 0.3123699358526005, 0.5419302409537204, 0.6072668338252988, 0.6192189814454562, 0.6640586437392239, 0.7269192255719995, 0.7963308967256967, 0.8738065817430863, 0.9622969360190338, 1.065094418735163, -1.1397637697430454, -0.719492037240052, -0.3141066026668232, 0.05184130867289542, 0.35083257406731444, 0.5580620332717752, 0.6415668815810438, 0.6711910163432084, 0.7193302113344621, 0.7856405016027248, 0.8586199562121342, 0.9378408187711812, 1.027255143445647, 1.1290011012042889, -0.8730582539119621, -0.5174768688733138, -0.17469235437872657, 0.13479699540881607, 0.3888579533787173, 0.5695834510636311, 0.6632833160395071, 0.710464168025195, 0.7632108074228396, 0.8324228775103336, 0.9082707721113262, 0.989240311696687, 1.0802556100075267, 1.1833006342370058, -0.6183614615263452, -0.32381804660005126, -0.039848162991261, 0.21708739519668505, 0.42962272647898503, 0.5845690695194431, 0.6778209732904563, 0.7351527165383216, 0.793669664528355, 0.8669654017783608, 0.9466390304746553, 1.0300078565146502, 1.123442338622371, 1.229812242825895, -0.36980980983382594, -0.1339309097116294, 0.09363289780549805, 0.300286201354459, 0.47314930846719955, 0.6029643724133963, 0.687730014139676, 0.7463518331978881, 0.8092883062528047, 0.8879189402369666, 0.9727501360454839, 1.0592455648034, 1.1554835905758, 1.2658116134710207, -0.12323559207202575, 0.05521229033009996, 0.22749835842655156, 0.38459342170972527, 0.5177938701365409, 0.6214146374518387, 0.692498357616269, 0.7485309989254108, 0.8142128011707072, 0.896316518802013, 0.9855595960886826, 1.076050691092397, 1.1755385542053918, 1.2882332923255218, 0.12395768852300107, 0.24533516696615154, 0.36250449853504957, 0.469639718214813, 0.561640142529682, 0.6359635746068245, 0.6937187974766489, 0.7490390922656818, 0.8159510536905433, 0.8993101310050596, 0.9905832249677854, 1.0847219263130712, 1.1871907913729487, 1.3000881155809236, 0.37320479167364007, 0.4374350991158324, 0.49916516453675724, 0.555560125825165, 0.6054050797008474, 0.650511629419884, 0.695337714456839, 0.7495421874915161, 0.8177129482067484, 0.9025637611588719, 0.9954872778102537, 1.0916168537616897, 1.1956648719353518, 1.3095793161399318, 0.6254017982996612, 0.6324430767096688, 0.6385340993017276, 0.6436793968705676, 0.6504774869661681, 0.6650775005830384, 0.6966101062761059, 0.7499548546778474, 0.8193947180281107, 0.9060880070587302, 1.0006928208980215, 1.098189778884291, 1.2033452548704187, 1.3185708881827114, 0.8816718485344205, 0.8316684911422395, 0.7822047175589909, 0.7360037980241868, 0.6992709170241237, 0.6823163259579804, 0.6985809346466949, 0.7504473051438619, 0.821677183981724, 0.9110172366123138, 1.007437606067381, 1.10604493755277, 1.2118288584481673, 1.3277790089018768, 1.1441325728646217, 1.0371270974583757, 0.93216206083081, 0.834666921562528, 0.7542482336004872, 0.7044903293138899, 0.7020911609470335, 0.7510819030954777, 0.8253613295921063, 0.918918993007623, 1.0174202426592944, 1.116630948794413, 1.2219332090818853, 1.3371263416006762, 1.4165106584879386, 1.2518479744291027, 1.0907667754162833, 0.9414165347618325, 0.8170113659628561, 0.7348183563164133, 0.7126084702125194, 0.7546229921688333, 0.8346958765011901, 0.9337990663217585, 1.0340111408401143, 1.132382624339143, 1.2352975025062962, 1.3466582212044973, 1.7044193351895098, 1.4799831197341562, 1.260844122902231, 1.0578706605981651, 0.8875436917545545, 0.771629823432474, 0.7331822718000938, 0.7715739084808446, 0.8576401579785291, 0.9622356077266395, 1.062183999837389, 1.1571006052317545, 1.2555808407828513, 1.3612786399312307, 2.015128140943326, 1.726531878186251, 1.4452234826131714, 1.1852302830272259, 0.96628754925785, 0.8127155424922634, 0.7573826585979513, 0.8005390165067802, 0.8953416911360895, 1.0034368891533179, 1.1010262147680174, 1.192013886400683, 1.2877440016020145, 1.3907448608172035, 2.3565905668472285, 1.9966856212513886, 1.6463070305456828, 1.3233104058947756, 1.0523864563215728, 0.8637384566012707, 0.7986511371884505, 0.8449119734562615, 0.9466802540616094, 1.0539762811413824, 1.148552444065236, 1.2379584412060678, 1.336912106048698, 1.4487108671856388, 2.7357713508438986, 2.2946271966389147, 1.8656781467250574, 1.4712600222768355, 1.142076916026288, 0.9169226417001635, 0.8430285352415323, 0.9058868316523315, 1.0075001793401193, 1.1112317111786365, 1.2049277888972987, 1.2966916086683236, 1.4034949414242703, 1.531078240144373, 3.1566981602669975, 2.6220642003167387, 2.1031140594304096, 1.6275882936938861, 1.2323557402148857, 0.9639941774421169, 0.8826202172571327, 0.9474391987110043, 1.0607348956042106, 1.173206952313171, 1.2722791413705048, 1.370286317834936, 1.4839563982284232, 1.6155475719695636, 3.61877366331152, 2.9772318132813242, 2.3558966545421667, 1.7894069734196505, 1.3212738654876928, 1.0040054495846615, 0.9093702887123316, 0.9788941073053737, 1.112971650317249, 1.2416918769313123, 1.3515472061499605, 1.4587314314998412, 1.5792461242066627, 1.713979073348595, 4.1158938158268885, 3.3549250777901745, 2.6191978125378648, 1.951742808499739, 1.4047265066191352, 1.0372591391812267, 0.9214519444405436, 1.0220337665125718, 1.1759575099807789, 1.3131589332039217, 1.43710707101746, 1.5569403746382093, 1.6874313513213235, 1.8326408945356787, 4.636956872801814, 3.74754204011805, 2.887748072568831, 2.108651293391671, 1.4712753281741036, 1.0420004079001395, 0.9215430463687473, 1.0314005084174944, 1.2269893045354696, 1.3710482529563583, 1.5176015487466366, 1.6559293488172004, 1.7999121259857, 1.9574008417952868, 5.168520107981021, 4.146699643928881, 3.157430870596887, 2.2575957252019805, 1.5204862475968897, 1.0420643898334268, 0.9215573997991802, 1.0314309156589045, 1.2350573471258173, 1.411474583695484, 1.5900833178119054, 1.7514139219217926, 1.9107135054335045, 2.0772050572536838, -5.774922117478222, -4.423915710493454, -3.101176863489763, -1.8643406784577625, -0.799551069295184, -0.014790128142907295, 0.38211936996385637, 0.37490052188185213, 0.3257067854788681, 0.334482853074452, 0.32876796053512297, 0.34818020503206193, 0.39013535311171715, 0.45003699765683924, -5.156592435203347, -3.9362569878549643, -2.741656398762664, -1.624651860642016, -0.6624032153334772, 0.04600621814157218, 0.3947870855701139, 0.375161236889433, 0.3297560406608702, 0.3381610343238006, 0.331346719281, 0.3566132187263001, 0.4082983630074052, 0.4815623290492869, -4.54880500974992, -3.457020196483919, -2.388494663095224, -1.3901532405168484, -0.5324081894052948, 0.09386047526060458, 0.39760338266333267, 0.3777827861327061, 0.33692826500590756, 0.34043785869610227, 0.33771055084205737, 0.36656407220304527, 0.4277650526971472, 0.5155785955254836, -3.9663272427524205, -2.9982551958627908, -2.0511615750527135, -1.1673298030994261, -0.41013574386793156, 0.13932426271389975, 0.4019571815254002, 0.38266087956608, 0.34218945147862834, 0.34633269295730285, 0.34667875083508404, 0.38064667915877626, 0.4561222176230733, 0.5606853046408761, -3.4228126551502145, -2.571002001178565, -1.738013814567749, -0.9613053588432281, -0.2965027157737976, 0.18485807888365535, 0.41126038847350843, 0.3893600495173351, 0.351045307658256, 0.3627011201203557, 0.37031205304884396, 0.41440958056407784, 0.5091899468590697, 0.6276469365348076, -2.927138278338567, -2.1821921110455933, -1.4540688760286689, -0.7755348475190655, -0.19413475820369358, 0.22977273357428976, 0.43297725149506816, 0.4113390725845943, 0.38409414269776554, 0.41653135893001986, 0.44455379478535206, 0.5026006502212217, 0.5996212512502119, 0.717973695569888, -2.481939392454414, -1.8336720772927815, -1.2004335885383959, -0.6108283871030998, -0.10517047943738168, 0.2668194862210835, 0.45414703654272126, 0.45658316416050815, 0.4460625797058551, 0.489975795712606, 0.537911308574841, 0.6076535583713579, 0.7010993755894348, 0.8160721245121171, -2.084123529447278, -1.5227794136797452, -0.9749015101017652, -0.465517062491913, -0.02896279136396141, 0.29391908734010297, 0.4647580434422648, 0.49106442903798936, 0.49708836871410905, 0.5489177767991972, 0.6121885414594707, 0.6918318419191537, 0.7886753148477087, 0.9034410352343425, -1.7266211867865664, -1.243692723744692, -0.7729360590059898, -0.3362252765969213, 0.03774808658026734, 0.3170035252339991, 0.47428862092223734, 0.5172490116606144, 0.5415405093446506, 0.6007890567861714, 0.672922781374758, 0.7582959522136241, 0.8583360230502531, 0.9729792007289088, -1.4005005407004465, -0.9890139726399484, -0.5885305838639485, -0.21804728253079525, 0.09886827946923535, 0.3373907187488174, 0.4783044273861159, 0.5370529212487272, 0.5808030365754762, 0.6447171362610236, 0.7215972380119456, 0.8104247370936488, 0.9126751472150428, 1.0275059673694071, -1.0967163242755458, -0.7512210597138864, -0.41547272422726655, -0.10578967647003457, 0.15848300251367634, 0.3587913684402722, 0.4841420551978527, 0.5509336365127206, 0.6067733199329454, 0.6770878489371863, 0.7590815052198793, 0.8513160496848157, 0.9558491774371531, 1.0720447636344563, -0.8072297160604482, -0.5237311290816623, -0.2485570065241715, 0.004749196229840607, 0.22087014017434728, 0.38675860824910435, 0.4972195917832605, 0.5644506475631379, 0.6234094513246294, 0.6975734437393458, 0.7860446570468006, 0.8827419120305899, 0.9900510328948063, 1.1084851050692555, -0.5255811968444112, -0.3014151135630737, -0.08404493562265396, 0.1158722747846368, 0.2869757573570292, 0.4205266634855619, 0.513346195825692, 0.571158833070353, 0.6307722914608588, 0.7086967683318238, 0.8037315386187709, 0.9050904305887599, 1.0153538031406084, 1.136626491396642, -0.2470633190466285, -0.0807362849057032, 0.08027509158921338, 0.2280026634632733, 0.3545427585572546, 0.4546309863699371, 0.5268309574377122, 0.5724390359324967, 0.6336321042223216, 0.7137357360400686, 0.813078113128833, 0.9183968815941068, 1.0317489746315736, 1.1552729875442653, 0.03138805988720115, 0.14042824857646705, 0.24543479131212823, 0.34075644817425277, 0.42131994108539844, 0.4843342189170375, 0.5309998463414234, 0.5726057731902722, 0.6341271751026369, 0.7168871360773285, 0.8177873899591384, 0.9259192589938152, 1.0418498553960756, 1.1663072192216388, 0.31157500478461175, 0.36330944416594424, 0.41202636010514404, 0.45407595747490825, 0.4873256353419802, 0.5128824457763586, 0.5366665388406026, 0.5727905649397912, 0.6347612097475744, 0.7205963140379554, 0.8226324535469383, 0.931913147693009, 1.049313504967411, 1.1752906618025243, 0.5947147664148649, 0.5889624555293616, 0.5810785063619398, 0.5693031681800778, 0.5545157213828787, 0.5419501751502256, 0.5422974015039058, 0.5729755095903235, 0.6353335822761922, 0.7242366526184921, 0.8276665562432329, 0.9376270369826227, 1.0560273378693419, 1.1835380523187664, 0.8823658856652645, 0.8189392060179802, 0.7543090314262585, 0.6886348823997788, 0.6256344417637947, 0.5741330724228588, 0.5492344690737704, 0.573185881981124, 0.6361203370405171, 0.7293693441823554, 0.8340445783216126, 0.9442874301257723, 1.06327168235305, 1.1919438459871639, 1.1773542028139758, 1.055816237388817, 0.9340947714633402, 0.814410874397865, 0.7032910600368552, 0.6123730932536064, 0.5594589370073525, 0.5734654051162472, 0.6374285610009754, 0.7363729966714818, 0.8423207434139577, 0.9527635308346201, 1.0716809708789652, 1.2003769320102293, 1.4844048294420453, 1.3035642549156188, 1.1235685812645635, 0.9487802695649834, 0.7889023537061156, 0.6591945399337988, 0.5797442362837615, 0.5761383790684805, 0.6406808243766395, 0.7432818789741279, 0.852769096562745, 0.9642942253993201, 1.0823174051759659, 1.2085652488348466, 1.8102791298500844, 1.5675719649520372, 1.3267175231580897, 1.0941295970566758, 0.8827331650339806, 0.7120448795732368, 0.6052242798894866, 0.5844571224083814, 0.6477873264094071, 0.7561794084650673, 0.8699181299201885, 0.9818801511870214, 1.0974091665620742, 1.2192833902699272, 2.1633277861822187, 1.8541527894985532, 1.5479118853088814, 1.2529883373415003, 0.9850600201485432, 0.7676744497806093, 0.6303270119988459, 0.5999826253338455, 0.667712457065733, 0.7796500057414106, 0.8957338720441775, 1.0072727973462252, 1.1204617801441632, 1.2381363524064455, 2.552378832645306, 2.1695752783538778, 1.790987473817883, 1.4272765006062211, 1.0971217092134662, 0.8278381347812869, 0.6558875226249232, 0.6216628341806644, 0.6981491142762105, 0.8152852134766558, 0.9316745955983938, 1.0428411990779687, 1.1569828699995894, 1.2758839080777915, 2.9849773671199142, 2.5187852434584683, 2.0584535992639963, 1.6176021616824854, 1.2190683502408926, 0.8960570784364953, 0.6952226770374199, 0.6592222524267999, 0.7497574447138373, 0.8651046779179655, 0.9800539323527643, 1.091840842524014, 1.2116163622184266, 1.3431209445376477, 3.465282725698521, 2.9039695649799375, 2.3506882951570014, 1.823055393249845, 1.349808007823911, 0.9723286333531544, 0.7421641438624021, 0.7029804969978213, 0.8057233723259124, 0.926502263272007, 1.0421375758356233, 1.1562729643904521, 1.2831006471417732, 1.4265756994104835, 3.9921845087552943, 3.3234349441362614, 2.6653494802936115, 2.040501332046974, 1.4845168916567406, 1.0460870527963222, 0.7789154871534585, 0.7283462275235071, 0.8494750391844558, 0.9904597599278234, 1.1142902062442988, 1.2347523870294599, 1.3690781996615382, 1.5182693595391865, 4.558352025116391, 3.771256401763603, 2.9973632142775624, 2.2642594247635346, 1.6150070356900068, 1.1068575837146326, 0.7983295116693327, 0.7406674740649711, 0.901056048444407, 1.0565014004930682, 1.1901637545403423, 1.321853437613325, 1.468337955335383, 1.6304927461799303, 5.150994903981286, 4.238022479305937, 3.340037693079086, 2.48836091077479, 1.732581525974461, 1.1420569466492667, 0.7984794336322333, 0.7407422044692155, 0.9180774792694751, 1.1065068241780425, 1.260637527917526, 1.4113533635678117, 1.5751161786144148, 1.7546173512419643, 5.7550646626435125, 4.71296166264344, 3.686833543222522, 2.710314553531384, 1.8381356204486545, 1.1545440548363168, 0.7985036101345212, 0.7407566111808656, 0.9181242634416739, 1.1304153807383948, 1.3206454412558506, 1.4998049024152749, 1.6836039679990606, 1.8783676417404058, -6.289045561082991, -5.0234305441406075, -3.7680497355101825, -2.5551939867636877, -1.446882657249512, -0.5332045548386386, 0.08081329468274895, 0.3002949006587218, 0.23944642689669163, 0.2191921743003926, 0.22103866619556542, 0.2378206709177426, 0.29004384116124937, 0.36260749467664105, -5.628227255138561, -4.483249995907958, -3.3480771001754923, -2.252794251862546, -1.2545433112120705, -0.43540225014429845, 0.11070388893605614, 0.30059248249589626, 0.2398811012662293, 0.22073060956405668, 0.22414197411419604, 0.24442077192489084, 0.30725980679062775, 0.3941456375627781, -4.978214346707456, -3.952263618482595, -2.9356652914960715, -1.9563968224954629, -1.0671850988909457, -0.34338599052408236, 0.13173539878530188, 0.30079545846832034, 0.24419481680508484, 0.22742405302200155, 0.23053390843405808, 0.25412699266766753, 0.32583739902910264, 0.42771297950963166, -4.35421756517248, -3.4434187839141157, -2.5415218651169225, -1.6743597586781038, -0.889930012770425, -0.2557767216444511, 0.15613575854251185, 0.30134125661923994, 0.2514778328393287, 0.23268756358119608, 0.23763793081754175, 0.2663048983735632, 0.3526454722137663, 0.472659881751167, -3.7704129525199694, -2.968635153684305, -2.1752874558458046, -1.413769923623147, -0.7265877527327103, -0.1727629281433484, 0.18532970278118138, 0.30827655211897065, 0.25971088677439486, 0.2506945183752603, 0.2655722233553925, 0.30604068954498453, 0.40793856603485573, 0.5401697302283747, -3.2362320438399093, -2.5355331598262985, -1.8427918516192887, -1.1788738949836448, -0.5805127435475168, -0.09795855419827133, 0.2154145285973657, 0.32520859502088, 0.29733071331530314, 0.30728045201291304, 0.34302835740171894, 0.4002772986793796, 0.4995169130308902, 0.6282049029272706, -2.7548080660678647, -2.1462652512668625, -1.5452678249244765, -0.9704400659656596, -0.4533590451808702, -0.03591473599409347, 0.2394181586440966, 0.34476850066485015, 0.33433866484356756, 0.36128444540643523, 0.41034942825157605, 0.4852534291863717, 0.5894985886553371, 0.7178392509757084, -2.32338124283201, -1.798094187507064, -1.280031938663715, -0.7859746496399012, -0.3431287444654346, 0.013860592586629136, 0.25152824739982066, 0.3507516085019241, 0.3630438178571319, 0.40323361275669034, 0.46618919385277974, 0.5545487804203386, 0.6656167814388619, 0.7938388671916685, -1.9349666789102196, -1.4848761172932987, -1.0417340773369201, -0.6207131055327763, -0.24519213920685126, 0.0566869721378514, 0.2602187544072084, 0.3554640109440306, 0.38822764887151534, 0.439794115774173, 0.5138273331948909, 0.6104308392826044, 0.7254852948804328, 0.8527460573644191, -1.5804372185059368, -1.198770304632369, -0.8237110385447797, -0.468872489524371, -0.15427757124207378, 0.09714571267087975, 0.2683502364740961, 0.3599725952038423, 0.40879847040280065, 0.46953079167944445, 0.5515693668697089, 0.6533697657783549, 0.7710453844078455, 0.8982781195493232, -1.2503499819311577, -0.9317934926465575, -0.6193699813678527, -0.32506174867523063, -0.06562002583820872, 0.14080755096507902, 0.28234702428535263, 0.3648212431740039, 0.419413675315199, 0.4877554896534771, 0.5787739096580882, 0.6858347504574664, 0.8063266085346473, 0.9348589752632029, -0.9362047060513902, -0.6769250411101985, -0.423145130417542, -0.18503317798291166, 0.024039547343048168, 0.19050823301853903, 0.3061300338028745, 0.3754777543811381, 0.4216990518223433, 0.49356653609847007, 0.5964685765607853, 0.7104883183541334, 0.8340888921939463, 0.964603372506384, -0.6311086000558657, -0.42863492890770655, -0.23092878759314658, -0.046254255147830894, 0.11529008288123765, 0.2440018757124944, 0.33326115981374993, 0.383980165226076, 0.4219757580272452, 0.4941610954125896, 0.6074104512886791, 0.7284845560242994, 0.8548862149802012, 0.9876406386812828, -0.32998721115214924, -0.1830029362160557, -0.040101013892647364, 0.09213572955951675, 0.2063311949221621, 0.296121425991748, 0.3575747267634677, 0.3880590883028025, 0.4220877097016182, 0.49433252034069075, 0.6141607814265986, 0.7400961795671535, 0.8688477598970761, 1.003729543970562, -0.029470642878578358, 0.06245426101465058, 0.15078754965305746, 0.23024821230296721, 0.29557751496193607, 0.34286736703233267, 0.37121113168715686, 0.38828973333578054, 0.42225963676588224, 0.5013993670748687, 0.6186506677418365, 0.7454907326673885, 0.8774232963204763, 1.0146542687366105, 0.27251842660680137, 0.3092776006087704, 0.3426812381737315, 0.36840289209971383, 0.38328147018061737, 0.3870994571878001, 0.3845830631724306, 0.3886159279356771, 0.42308411337919644, 0.5071837315716589, 0.6224918811970798, 0.7491901325520237, 0.8833749173213501, 1.0234835870983734, 0.5774925986210416, 0.5587852401641087, 0.5368458642469752, 0.508196805632615, 0.4718640281550899, 0.4316858152811614, 0.39805306381765626, 0.38892768907493924, 0.42408174788814057, 0.5110265481656948, 0.625712596747734, 0.7524334896587753, 0.8884915334871885, 1.0310034562228378, 0.887391476841233, 0.8128444913602559, 0.7352734983207864, 0.6521561439629444, 0.5646023932634301, 0.4798721193978388, 0.4133499234018253, 0.38936728097162737, 0.4252502742301302, 0.5170934637461088, 0.6300044821824601, 0.7561598422408913, 0.8938447257169783, 1.0385207354760178, 1.2055712765736193, 1.074522727185862, 0.9407949789013211, 0.8030532371229382, 0.6645714273638348, 0.5353412808944694, 0.4339091603463534, 0.3907512368603443, 0.42652764694648115, 0.5275459250742374, 0.6359195439199468, 0.7614174837200802, 0.9004012395038579, 1.0462779049310957, 1.5374463442884287, 1.3485065373773242, 1.1572579185520688, 0.9637036890580938, 0.7736740228124038, 0.600410803334227, 0.4649579905817793, 0.39710105624950587, 0.42664882965775963, 0.5277735641564529, 0.6427953275123758, 0.7714539602145876, 0.9098379554993147, 1.0539210026080494, 1.890552019491649, 1.6410863031343614, 1.3896077468356633, 1.1373760047508386, 0.8928893263992292, 0.673015672162258, 0.5012461476341903, 0.40780731352910055, 0.42755213958605687, 0.5286886636662319, 0.6528075229639094, 0.7851510274809594, 0.9219267502744253, 1.0622927508920619, 2.2739559965527487, 1.959543248604891, 1.6433765795478974, 1.3277164041882197, 1.02324481417476, 0.75052126353477, 0.5383700210158815, 0.42383168562542545, 0.43687486996132596, 0.5369002077450276, 0.6680710812493901, 0.8029862312521434, 0.9376766915731726, 1.0730051557020066, 2.6970105210734863, 2.310985362959283, 1.9235796321064589, 1.5380550809334308, 1.1669067975261076, 0.8336163562564599, 0.5722337887785787, 0.4327559838023395, 0.4486158928454986, 0.5557722401362647, 0.6914710714196027, 0.8282375869474257, 0.9614738871737515, 1.0913954188223314, 3.1675050486816807, 2.700911317353749, 2.2335442022827796, 1.7701357309693009, 1.325642360209357, 0.9271280054769218, 0.614352262323659, 0.4524646627651025, 0.4663120881469729, 0.5903550540764778, 0.7283633407800861, 0.8655514256230578, 1.0001488070406603, 1.1313785489588972, 3.6894779533338204, 3.1317388121503695, 2.5740479925644304, 2.0233983518866006, 1.4987919118686372, 1.0329029724969008, 0.672114330017821, 0.4848233982165599, 0.5129250133848763, 0.6479698272267971, 0.7798979431951595, 0.9167551572004875, 1.057930607639158, 1.2031901339312363, 4.2612565395413124, 3.6016030327361257, 2.9427794872581465, 2.2945943090067056, 1.6816037353470001, 1.1433446152756213, 0.73011201185148, 0.5101137869716394, 0.5490491600694568, 0.7013515113231236, 0.839235982480132, 0.981320802260313, 1.1328820332860874, 1.2909946351616064, 4.874541132483096, 4.10383326087979, 3.3342545771632093, 2.578049528758077, 1.8659793694881135, 1.2471835237462456, 0.7792540856902439, 0.5213287502045835, 0.5575704463391044, 0.7493294953118725, 0.8997319860605281, 1.0545899701196442, 1.2226134037361807, 1.3988823358217453, 5.515428522596813, 4.6276471644973585, 3.7406080306689877, 2.8678596706113977, 2.045603182098294, 1.3329285715586447, 0.7922227561359293, 0.5213889436853124, 0.5576084920511896, 0.7859123098392555, 0.9532279373686511, 1.1305303070540886, 1.3219242609345545, 1.521160491303896, 6.168041476514977, 5.160711962199576, 4.153324943997056, 3.1596154878026335, 2.2192558666076487, 1.402022471599033, 0.7923360622569854, 0.5214061937095746, 0.5576217171150177, 0.7861846578227214, 0.9950922724968497, 1.2070950901416657, 1.4253165518849995, 1.6475728407554746, -6.5761801934512105, -5.448344762638227, -4.313369220859365, -3.178427889310753, -2.0811835204199043, -1.0949183511632465, -0.32126384152529863, 0.12199773049025868, 0.15565136665323745, 0.10687523055161599, 0.10492559707482065, 0.12196551489123388, 0.19277047948548856, 0.2825136725592187, -5.89346994110525, -4.8719513577258375, -3.8448393428751833, -2.8199643328325634, -1.8325096614506124, -0.948104672169509, -0.2547890523784973, 0.14248212182331044, 0.15652294906045197, 0.10811781925369394, 0.10585555347962011, 0.1252924558510926, 0.20960152695724232, 0.315756843964045, -5.221556285426729, -4.30516349092963, -3.384630287835913, -2.4682638955550043, -1.5887826968844978, -0.8055691361556451, -0.19696084737460046, 0.14822685165509006, 0.15870317404973408, 0.11458706989831915, 0.11498104993960685, 0.13813977889588672, 0.22666754158175942, 0.3480054105042155, -4.57569221792153, -3.761419078059151, -2.9443214238129674, -2.1329838656006475, -1.3574681423626607, -0.6705835827119286, -0.14032978714472244, 0.15696973222548524, 0.15942862958182485, 0.11843476764410625, 0.12031293458629594, 0.14799541791246923, 0.2474022692040968, 0.388167263960831, -3.9701911032836055, -3.2531213731734385, -2.534373961758845, -1.8225462750216526, -1.1447491458217602, -0.546916894287164, -0.08639579381253384, 0.17177397577915113, 0.1684406995047993, 0.14170983157541203, 0.15279094212048983, 0.19666895628277103, 0.30190376797672736, 0.45248271304366494, -3.4147446892460156, -2.788349899801935, -2.1612453961380638, -1.5418151517336156, -0.9542062524797741, -0.4384332214089755, -0.04432250911107299, 0.17308462028341817, 0.18353557222134353, 0.18592665535587058, 0.2257649819773161, 0.28707002891557903, 0.3908099997628356, 0.5384297447726267, -2.912833792674876, -2.369573698549829, -1.8264478399189414, -1.291621229622916, -0.7866302385302824, -0.3462582965819638, -0.01260296657634459, 0.1732880321436471, 0.19671522691994603, 0.2208551154996674, 0.27265596358961536, 0.3504739003695518, 0.46904098431434316, 0.6202053698799554, -2.46204277991023, -1.9941397122730857, -1.5271390445191595, -1.0690703472080727, -0.6391693898770712, -0.2672333438808702, 0.012745017993410719, 0.17353996190449972, 0.21407526862961504, 0.25516911528979286, 0.317492358396122, 0.41164219171613087, 0.5382964931711005, 0.6852944639157657, -2.055616771112373, -1.655789706526429, -1.257521767646618, -0.8687095833434946, -0.5064844839205588, -0.19587838048420841, 0.0367308652250432, 0.1739911627917966, 0.22176123856615257, 0.2822365162605184, 0.3566295392684177, 0.46211521375184095, 0.5923156029673817, 0.7338460232846243, -1.6844585060030453, -1.3464816594616402, -1.0105337475074232, -0.6842334752584492, -0.38271658114957097, -0.1268045083392111, 0.06325178666843664, 0.1763925770057919, 0.22450708448752033, 0.3012399966123502, 0.3861969177989911, 0.4981063705408153, 0.6307003736472331, 0.7705524732488136, -1.3389504377910326, -1.0580014725586597, -0.7793399484049779, -0.5100488668859208, -0.26317550175353904, -0.05581321141350849, 0.09648858919916338, 0.1870046179266364, 0.22640640048035088, 0.30724354609208515, 0.40562481530174965, 0.5237584248601784, 0.6591154294657133, 0.7998808488886119, -1.0102904718417842, -0.7830664275191485, -0.5582261971979646, -0.34207475157520245, -0.14537448302884634, 0.01829630604059157, 0.13670901711146335, 0.20444914903633993, 0.23101732608431855, 0.3086462722345623, 0.41657025488876087, 0.5428425539003943, 0.6816639119668831, 0.8242796795448557, -0.6912701442984597, -0.5158752463836626, -0.3429113636727344, -0.177855742820033, -0.0291952969243044, 0.09285938811054342, 0.17894419557191107, 0.2238588407544241, 0.23169961549029341, 0.3103991950916412, 0.4250765491677924, 0.5579510348339838, 0.698559298862645, 0.8432485287277262, -0.37656637875083626, -0.25223605700511503, -0.1304759173431459, -0.0161491443175884, 0.08417555427151002, 0.16334365857286615, 0.21513118336600684, 0.23559746951745306, 0.23175173935415835, 0.31110387536428735, 0.4310722799182347, 0.5707935667979771, 0.7100649107919351, 0.8569262119197636, -0.06263834356929864, 0.01062317612759438, 0.08096540245501117, 0.1437845609698987, 0.19399444273918173, 0.22706571536873618, 0.24014180959901754, 0.23559746951746013, 0.23175173935415813, 0.31110387536427914, 0.43107227991823605, 0.5707935667979778, 0.7167849623795504, 0.867966635039793, 0.2527221987616504, 0.2745366268321202, 0.29284071299591014, 0.30293509137857855, 0.301069837687709, 0.286172517082732, 0.26124842647622315, 0.2355974695174677, 0.23175173935415766, 0.31110387536427075, 0.4310722799182378, 0.5707935667979785, 0.7214179481313236, 0.87685655696375, 0.5711663882076696, 0.5410945031966674, 0.5068175016948252, 0.4634100371445199, 0.4084607520223141, 0.34473097176152795, 0.2817066061410108, 0.23559746951747715, 0.2317517393541602, 0.3111038753642718, 0.43107227991824065, 0.5707935667979801, 0.7252393313403783, 0.8839282109113789, 0.8948145737474874, 0.8124420965500744, 0.7252644501368916, 0.6282738271915427, 0.5203681480322122, 0.4074984976299986, 0.30456281927529016, 0.23559746951748528, 0.23175173935415982, 0.31110387536426554, 0.43107227991824254, 0.5707935667979813, 0.7290199882633881, 0.8908171843291757, 1.2272763915096807, 1.0920063951594225, 0.9514861271288074, 0.800910217942011, 0.6407052719283564, 0.4794750811644298, 0.3349734584328583, 0.23559746951749458, 0.23175173935415894, 0.3111038753642581, 0.431072279918244, 0.5707935667979823, 0.7338532947719643, 0.898034996235141, 1.5743084414184154, 1.3849544151867763, 1.1899628366362598, 0.984889370497479, 0.7720398274981451, 0.5634031168006344, 0.3806142467827147, 0.2545103197972115, 0.23230841847045575, 0.311625111683926, 0.437603451546238, 0.5833526264338518, 0.7428090947927115, 0.905351684429029, 1.9438572668454315, 1.6981542833712198, 1.446381337807208, 1.1843966642009238, 0.9164620843440251, 0.6584878711598234, 0.4374139755474759, 0.2870311340269755, 0.23340915083327543, 0.31172337320620147, 0.44518832226351285, 0.5948664488994844, 0.7528824928186488, 0.9124596758883187, 2.345398220888959, 2.0395174462987087, 1.7270809614933564, 1.404015069059367, 1.0761033877693946, 0.7626836989322073, 0.4953617901708305, 0.31092516038264434, 0.2382801708869545, 0.32304707166697133, 0.4546149188122402, 0.6067249062679448, 0.7637214770089737, 0.9188362856583278, 2.7885741284622263, 2.4167498537985015, 2.037901508503908, 1.6478414407547801, 1.253251085933187, 0.8759025701257683, 0.5524729676782614, 0.33045072896589134, 0.2520336465496068, 0.3266880256141482, 0.46753856190451154, 0.6241572906077684, 0.778645630683623, 0.9255389299498715, 3.2812369163745445, 2.835768613680735, 2.3828553505586925, 1.9183214412622314, 1.449856812312628, 1.0015813846886592, 0.6148320912883235, 0.34762503583083615, 0.25871500950378007, 0.3375208731237315, 0.4899692985911429, 0.6508070486132045, 0.8032552223370709, 0.9395422353171233, 3.8271934409654182, 3.2991129131178094, 2.763103135872422, 2.215334598969476, 1.6654438088279397, 1.1411821257503705, 0.6901459847128562, 0.38313064434204214, 0.28142083029173204, 0.36483086058663394, 0.5232327703856238, 0.6880589875460876, 0.845482747714574, 0.9856263692636456, 4.424258681799162, 3.8046524140827684, 3.176300997927673, 2.535852419364128, 1.8961708467997003, 1.290834896068585, 0.7736550776125012, 0.41989745147747326, 0.3091982778440907, 0.4130590448417167, 0.5670707418046324, 0.7372495992858719, 0.9084145432314146, 1.0698403939334298, 5.063476692793224, 4.345038365123638, 3.6164687827635236, 2.8743903876755437, 2.13526720482385, 1.4408179428099612, 0.8559413426195863, 0.4609656985700057, 0.3200463021524399, 0.4276010038888119, 0.6054979434801936, 0.7954893083286664, 0.9883020073625588, 1.1733794010599774, 5.730408275507952, 4.90852566156292, 4.074605388270086, 3.2243649319890775, 2.3768394267418933, 1.5812627727050845, 0.9166664575894558, 0.4836678926113878, 0.3201178665507576, 0.4277390690627248, 0.6336869010439486, 0.8546932777076497, 1.0790464852672177, 1.2929588061212793, 6.408982748412475, 5.481838480529252, 4.5405141653348355, 3.5791623666133883, 2.618074162320701, 1.7121543707543763, 0.9543051030455231, 0.4837636511937906, 0.32013508916567124, 0.42778374221477655, 0.659595238418513, 0.916331382872935, 1.175890946162474, 1.4232000795883513, -6.676581366640233, -5.71541674509433, -4.731443597572182, -3.7085975829213416, -2.6619175517252582, -1.6508481987368184, -0.7781073458497441, -0.17126235507145335, 0.06787595246676849, 0.055452279745815236, 0.02895259167922375, 0.046894264637228296, 0.12076018312179171, 0.2190860196078816, -5.988409692342832, -5.116956656762934, -4.2258095353717735, -3.301697230864583, -2.359032843405164, -1.4510725159125635, -0.6687551109551131, -0.12677453883248768, 0.07450324847091712, 0.05557347498969686, 0.03136075800920858, 0.054363559281063074, 0.1394685203809516, 0.25653790154902945, -5.310843787184537, -4.52822522175033, -3.7289316116763342, -2.9023407751621493, -2.062227508420287, -1.2563389347382696, -0.5658140363216209, -0.09291998143781943, 0.07935283727771002, 0.06074872756310895, 0.03886032194734964, 0.06448601224853961, 0.15558076108179014, 0.289384316099322, -4.658917695569186, -3.9628545870784735, -3.2529589479594727, -2.5210894097027214, -1.780392587410098, -1.0731698281192217, -0.47002937091098884, -0.0593802951179994, 0.08507504876465669, 0.06378522773430305, 0.04182004621731778, 0.07328322287136826, 0.17120827849345976, 0.32276903995061973, -4.0468278761065894, -3.433496519003509, -2.8089274083674054, -2.1672374129011844, -1.520963942079528, -0.9071436634130031, -0.38578414665537364, -0.03150069041656048, 0.09119136152880525, 0.07806081429739226, 0.08083337764639519, 0.1291241944197734, 0.2262615651499696, 0.3842491170779283, -3.4843224073967423, -2.948533936649895, -2.4038028848920447, -1.8462050733345783, -1.2877570550495538, -0.7612163153653559, -0.3177687310957329, -0.016671815284173136, 0.10217884970021744, 0.10678471411641101, 0.13745173920810297, 0.20074402484753864, 0.3084581095606453, 0.47066412901444754, -2.975104052381916, -2.5107183678803295, -2.039405318549631, -1.5589219670397791, -1.080775716229633, -0.6339277019157935, -0.26144901573621043, -0.008345633334427022, 0.10342738347351113, 0.1319256248066428, 0.1749230583599932, 0.25125932512933874, 0.37704412447516333, 0.5443826368119564, -2.5170643375176485, -2.117551146388111, -1.7128839735320052, -1.3022553698088815, -0.8965206801299282, -0.5207955786537412, -0.21056940984136152, 0.0004278412923299009, 0.10395470053816681, 0.15735767687488664, 0.21056347872826028, 0.3025940114711655, 0.4383032645241384, 0.5996291794140584, -2.1037235625326454, -1.7627811649798129, -1.4181969365908484, -1.070350222961707, -0.729354060422123, -0.4165820235890946, -0.16061815596666518, 0.013682157439531968, 0.10635880319226587, 0.17079290723181445, 0.2387962283942119, 0.34574211145290545, 0.4863102601326538, 0.6395426315544382, -1.7261232278442789, -1.4382866563614147, -1.1480106104802807, -0.8565651467237041, -0.5733392887099993, -0.3165248956385802, -0.10904741419482071, 0.031031433992513822, 0.10934262856976824, 0.17788299625960102, 0.2578820667953269, 0.37438026703587396, 0.5176557013457055, 0.6684011060959453, -1.3746013014532554, -1.135735696364371, -0.8953384530996806, -0.6552367658202867, -0.424061350051977, -0.21748038829288135, -0.05404468908006109, 0.05407184557954145, 0.11621524307157662, 0.1782324781627845, 0.26758101115921373, 0.3943058698190262, 0.5392106043236397, 0.6910612615180395, -1.0401627996909422, -0.8477025749613604, -0.6544538524361685, -0.46254093558600395, -0.27958137081440415, -0.11878545373586501, 0.004421827326268792, 0.08033132642518286, 0.11892611530722504, 0.17826249500673375, 0.26852108272387687, 0.40671503614318893, 0.5570746586073957, 0.7108520089273125, -0.7153623224503747, -0.5682200949585275, -0.42105257467993357, -0.2762520508066632, -0.1402054927436354, -0.02306744314565738, 0.06340342547053965, 0.10976037407095574, 0.12051944981083845, 0.1782850484702848, 0.27690955591215866, 0.4158795220287588, 0.5694196142359743, 0.7268333784474218, -0.3946999738041395, -0.2929087870736879, -0.19201971348216879, -0.09489561090744389, -0.006842220182223789, 0.06519125843887041, 0.11482997085909208, 0.13770457286178764, 0.12183633911858685, 0.17830216642686833, 0.2778847120886646, 0.4214419570455013, 0.5765284069002252, 0.7389647734424776, -0.07456010232161168, -0.01878437329018162, 0.03491081677260832, 0.08289006834385174, 0.12068631122393665, 0.14398384187735236, 0.14963573323347618, 0.13770457286177812, 0.12183633911857913, 0.17830216642686478, 0.27788471208866616, 0.4214419570455035, 0.5821070090934627, 0.7496097152328012, 0.2472530874742807, 0.25621011736536947, 0.2616490018861193, 0.2587816156115467, 0.24371132278336993, 0.21529380358119363, 0.17664446401431008, 0.13770457286176602, 0.12183633911857165, 0.17830216642686195, 0.27788471208866794, 0.4214419570455075, 0.586727307326307, 0.7582488017704794, 0.5723273922868485, 0.5338559848961865, 0.4903097973838539, 0.4355659395889846, 0.36621442965832846, 0.2847678920227743, 0.20198048132857438, 0.13770457286175627, 0.12183633911857822, 0.17830216642687666, 0.2778847120886714, 0.42144195704551196, 0.590548765744999, 0.7651094752283795, 0.9027065512248358, 0.816465754336914, 0.7236893969416642, 0.6170817706441408, 0.49374544895846934, 0.3591794515648002, 0.23029707693066775, 0.13770457286174453, 0.12183633911857328, 0.1783021664268768, 0.2778847120886727, 0.42144195704551457, 0.59419999699675, 0.7719073312497192, 1.241955342740069, 1.107669316579839, 0.9655676141474457, 0.8075045309269159, 0.6314312271525324, 0.4454702599170684, 0.26938030633168947, 0.13770457286173446, 0.12183633911856416, 0.17830216642687358, 0.27788471208867344, 0.42144195704551635, 0.5983491331030887, 0.7789859271782696, 1.5958597624347863, 1.4129035777965557, 1.22097061362957, 1.0112210503660022, 0.7827279964536932, 0.5473913741270161, 0.3316349161948811, 0.17577048658721198, 0.1247190905057809, 0.17835958493229234, 0.2819181861136408, 0.429567302250508, 0.605137878817024, 0.7864005976537415, 1.9724894842681935, 1.7393556356819013, 1.4961253557204865, 1.2332878753372307, 0.9510989416914778, 0.6652182164022111, 0.40684603613775183, 0.21597215919338597, 0.13095287096234567, 0.17921143256124325, 0.28220686250912835, 0.4352972083916629, 0.6124115114095423, 0.7935199439711341, 2.381505224096064, 2.0953008810594844, 1.7978660763401477, 1.4788411549332445, 1.1391271347249223, 0.7970030224926367, 0.48728588907941073, 0.25291646848856825, 0.13810407966883892, 0.1792308737794473, 0.2823301921624454, 0.4417734826475916, 0.6204650775010193, 0.7997517881388972, 2.8326976604392016, 2.4888182415837874, 2.132490325990462, 1.752215119253901, 1.348921008547921, 0.9428816807679312, 0.5736648791897077, 0.2923551077707649, 0.15008003787641958, 0.17973183570169776, 0.29724145580487543, 0.45808475269798005, 0.6321596206814597, 0.8056872459670139, 3.3339008502696332, 2.9261162622615373, 2.5044958289236905, 2.0562306397127195, 1.5822023073796394, 1.10477559649681, 0.6685973057513706, 0.3333770269091811, 0.16222404024730247, 0.19202713887132736, 0.31370084697856626, 0.4777235704508164, 0.650051005788938, 0.8172079159066317, 3.8886815085481383, 3.409825562963658, 2.91544659044919, 2.391338799124283, 1.8388011876440349, 1.28320414722209, 0.7749496770122057, 0.38220714124920724, 0.18451105906996496, 0.20264751394450328, 0.32886564041287375, 0.5029150989712222, 0.6814000336928424, 0.8503236811781398, 4.4944696152529025, 3.9376134232052773, 3.3630843970802653, 2.7550223459599334, 2.11565011897159, 1.474774505403898, 0.8905706300118729, 0.4420221171551943, 0.21757339466968248, 0.23140044794515116, 0.35900492520307087, 0.5410057291635534, 0.7323549599437976, 0.9153748754079292, 5.141977303247485, 4.501639740992693, 3.8409466620166777, 3.1418003178557825, 2.407260190259242, 1.6725032091363339, 1.0049481630619481, 0.49288303740496553, 0.23107198582277613, 0.24367641478443913, 0.38629993611684227, 0.5883602011579492, 0.802348413766363, 1.0088890805699338, 5.816691110544104, 5.089545039764879, 4.33895971231159, 3.543891131326979, 2.7073239817516934, 1.8689803548003374, 1.1053771020344156, 0.5169620147588629, 0.24330648378042263, 0.24413343299968981, 0.39789560592088524, 0.6345303448665359, 0.8851275465809131, 1.12740637184991, 6.502757492996422, 5.687538337100148, 4.845632410474699, 3.9525999951263135, 3.0104152465887086, 2.062074684981545, 1.1942798607067893, 0.5290530045292551, 0.2433682993709604, 0.24418226962588216, 0.4086313279815332, 0.68445936060285, 0.9764326281412953, 1.259826050275433, -6.641425069670827, -5.85472962699615, -5.032483892364351, -4.138980775813121, -3.1688976240725935, -2.166315663819766, -1.225838954612577, -0.471879559126168, -0.02302313471057609, 0.02031367168444821, -0.024536603373391194, 0.0013542606089528037, 0.07119806774806679, 0.17151263438517658, -5.95931438921814, -5.245101977346145, -4.499576249633159, -3.6915388972818852, -2.8170059060583843, -1.9161373174928005, -1.0742656056980864, -0.40288464413878705, -0.007024593266925095, 0.02079969651248741, -0.021528316973555218, 0.008472635197262417, 0.0897054353995003, 0.21126994791802847, -5.2875299203281685, -4.645177319094688, -3.975688906894079, -3.252311724415704, -2.472351672664055, -1.6720407646012194, -0.9279264511264532, -0.34086188185986027, -0.004125810463175895, 0.02416837470158411, -0.012747388578735508, 0.01469305141344953, 0.10548721326754124, 0.24573915015148462, -4.640753572135837, -4.068612210559421, -3.473353927303282, -2.8325556822000624, -2.1448695400539086, -1.4426356833913783, -0.7927211472665711, -0.28212035708530225, 0.009552258328510898, 0.024926910431198216, -0.011300223834468374, 0.023945740192945528, 0.1240687111985741, 0.2804431801024445, -4.032919063231405, -3.5281660581690084, -3.0040412983602205, -2.442208835619323, -1.842694899526166, -1.2341739882350318, -0.6736296161178243, -0.23303311039935046, 0.022334408264913373, 0.03630398788177668, 0.02992207055822988, 0.08270658091431843, 0.17874780531631795, 0.34152239925922323, -3.473691368317047, -3.032404454855132, -2.5751278293326054, -2.0871930265235243, -1.5698531260352595, -1.048566472159035, -0.5716134761574104, -0.19739156516317188, 0.024094860112696775, 0.058595431899567445, 0.0766325109756375, 0.14171043626491825, 0.24741614172074916, 0.41824869524079966, -2.966882793834042, -2.584277219795757, -2.18868171594909, -1.7685887358805374, -1.3261057628591757, -0.8835903897931758, -0.4817168609570972, -0.16721235183420752, 0.024520034358391705, 0.07139307735063481, 0.10859211956997464, 0.18700211376348375, 0.313421910456443, 0.4844585741709521, -2.510625901906168, -2.181422481597117, -1.8418583007515974, -1.4831121175928939, -1.1077241134551652, -0.7346734606561018, -0.3975222178404901, -0.1346354321676118, 0.027137272828819534, 0.08944079569305487, 0.1382050112231, 0.22893342857763282, 0.3692845418076169, 0.5356137482047483, -2.0987070255894062, -1.8176410860128944, -1.5284438078518472, -1.2245659799624378, -0.9088515912598063, -0.5971211683122586, -0.3159839587230865, -0.0950624341816645, 0.043433323062008804, 0.09359670278291944, 0.15904187228494165, 0.26951878210684355, 0.41243142592678733, 0.5712734752347332, -1.722349411620528, -1.4848012752442232, -1.2409110290784997, -0.9859920581576411, -0.7233104592921697, -0.4665749177948168, -0.23724841006929173, -0.05723824007984671, 0.058245112079107125, 0.0941005719049219, 0.17154240779304267, 0.29628501960156006, 0.4389484461823285, 0.595268025775149, -1.3719198860687747, -1.1745226083714735, -0.9721857338244403, -0.7616887803639318, -0.5468172284578924, -0.34036023547549915, -0.16096546765097217, -0.024593205142344858, 0.06292740756656995, 0.09414283069530399, 0.1715939764249231, 0.31485193207400564, 0.45513902612166335, 0.6136610636222368, -1.0383058225269386, -0.879300614465484, -0.7165833653610372, -0.5481288864017546, -0.377973637072862, -0.21802830791399966, -0.08532336565217784, 0.007412152206046655, 0.06394138001976993, 0.09414419575277734, 0.17159587846052873, 0.3148916251001303, 0.4668135321764695, 0.6303345047408982, -0.713881890905547, -0.5930545614919709, -0.4698391410237799, -0.34341284774505415, -0.2176263423711294, -0.10207645525074936, -0.010369602636417556, 0.044693172552960216, 0.0639547606748897, 0.09414448798904493, 0.1715962624464097, 0.3148967308663632, 0.4755306021633519, 0.6450253206418762, -0.39301569411245146, -0.3112612460152779, -0.22871416036059947, -0.14600753141386094, -0.06677163664564095, 0.002613577899879986, 0.055761160399631846, 0.08656193379285139, 0.06445952141283415, 0.09414472112949332, 0.17159653743458766, 0.31489962868206994, 0.48275237775646607, 0.6570157134687299, -0.07207741061569833, -0.030787472400398905, 0.009351199599427993, 0.04592575985248794, 0.07541566805690267, 0.0939097765117748, 0.09818149912645589, 0.08656193379284156, 0.06445952141283882, 0.0941447211301794, 0.1715965374362994, 0.3148996286822297, 0.48692564871334976, 0.6658550270170873, 0.2510070254392252, 0.25054693285762947, 0.24664934251777587, 0.23465356247583724, 0.2108282068077924, 0.1743618140373068, 0.1292599251276979, 0.08656193379282962, 0.06445952140330465, 0.09414472111524878, 0.17159653741527195, 0.31489962868063465, 0.48972030098510794, 0.6737720080114822, 0.5775880557856237, 0.5345842863178615, 0.4856865685033434, 0.42373358707530195, 0.3446861583961682, 0.25157663632368726, 0.15766697660070605, 0.08656193379281656, 0.06445952141640439, 0.09414472113744893, 0.17159653744757614, 0.3148996286831564, 0.4923662784721962, 0.6812118185613134, 0.9094089669817483, 0.8236596948598454, 0.7296705182856777, 0.6179642701880474, 0.48423637288176685, 0.3345945216831497, 0.1897048440879261, 0.08656193379280452, 0.06445952145023122, 0.09414472119364518, 0.1715965375060859, 0.31489962868768334, 0.495287386496491, 0.6885888422391134, 1.2497489235053771, 1.1214511290792186, 0.9828257976123969, 0.8224717451492514, 0.6361560594237567, 0.4325200136061877, 0.23542083548843817, 0.08656193379279446, 0.06445952145119808, 0.09414472119611021, 0.17159653750794818, 0.31489962868783317, 0.49879585247788977, 0.6961618553778555, 1.604196727860784, 1.4335024959197185, 1.2506354243119282, 1.042479179423351, 0.804993523544085, 0.5503966132349114, 0.3103205884038434, 0.13306155309625572, 0.06445962289993086, 0.09414482132237104, 0.17159663774200326, 0.3148997323647825, 0.5025895541495375, 0.7034432726848261, 1.9807542473263338, 1.7671523809112286, 1.5397090944650498, 1.2837133702792625, 0.9951901181273775, 0.6890413384621669, 0.4009566271721284, 0.1790156596089227, 0.06445973511631968, 0.09414492220163803, 0.17159673940246933, 0.3148998592877205, 0.5066733003550802, 0.7109003204821001, 2.389126243436709, 2.130862707096435, 1.8571307731453095, 1.5515056404057745, 1.2094290984838152, 0.8467812530096915, 0.5017345314253655, 0.22937812016157177, 0.08898519534266995, 0.09480558480067142, 0.17160294543805976, 0.3149564936308354, 0.5120452680808328, 0.7184029192343567, 2.8391656987928067, 2.532913181973905, 2.2093768482832252, 1.8500777225604634, 1.4494851036736613, 1.0245206396782773, 0.6168050167399534, 0.2852558534122043, 0.08983822904603292, 0.09484240514461381, 0.18972900817254632, 0.3355518415483891, 0.5222750000997056, 0.7258990383604772, 3.3386645371373582, 2.979687083132256, 2.6012265893990767, 2.182382998469617, 1.7167008144097968, 1.2229086734839734, 0.7479638988743369, 0.36027248076769625, 0.1302717300927746, 0.09638629957610058, 0.19685773719734592, 0.34941531214703175, 0.5367035249952896, 0.7383912982563153, 3.891004107629545, 3.4738895131858114, 3.0345946021450656, 2.54941744632681, 2.0112617426476085, 1.4417608914565072, 0.8940464990125204, 0.4435302925877271, 0.16528942566672467, 0.10006632297594192, 0.200291888544586, 0.36865863878421073, 0.562611233223081, 0.7654338949331777, 4.4933927880184505, 4.01309372751848, 3.507386849066344, 2.949228071503858, 2.330731752596059, 1.6768589346572722, 1.0481798561244091, 0.5304771463243744, 0.21011238628015208, 0.12838315327943411, 0.22650239892342158, 0.40265003794976445, 0.6059376467201911, 0.8167845809943199, 5.136480151895643, 4.589196447282388, 4.012792719119427, 3.3761682752296283, 2.6699458711052393, 1.9220648043763577, 1.2012019364455768, 0.6058002813740139, 0.2352692193673969, 0.13473739502500526, 0.2491278746530182, 0.44652759654580787, 0.6688681573101435, 0.8982077023200594, 5.8059724727372215, 5.189515454563347, 4.5398836339943935, 3.821236466357659, 3.0217332548789035, 2.1713263397219515, 1.3467098424868897, 0.6623254425967636, 0.24159243160588043, 0.13547616903115575, 0.2616202104902139, 0.4938065672068769, 0.7472031312376766, 1.01114092599669, 6.486442094058414, 5.800019833575553, 5.076220931002742, 4.274080548540485, 3.378614386267632, 2.4211140659325334, 1.4869307055977894, 0.7099771630187051, 0.24178304943022674, 0.1355337055966393, 0.2625479332904363, 0.5377012120499803, 0.8337137429462054, 1.1426149438419053, -6.520306929037162, -5.9001752445975395, -5.235546920672891, -4.47556472520537, -3.596601357333478, -2.6247817945719136, -1.6418686448192576, -0.774179342897218, -0.17338430358550505, -0.0007193501361712111, -0.07613702910681634, -0.039288795460121956, 0.027793735778422916, 0.12870256109256487, -5.851163521129243, -5.2870114325916795, -4.683362601116706, -3.995292076123285, -3.202492881815869, -2.3294492016056467, -1.450248138572246, -0.676640124706719, -0.1401216353086811, -0.00024049830598397707, -0.0742621942320603, -0.029113381344879802, 0.047020702790292364, 0.16881034322863855, -5.192058494106438, -4.683477909966178, -4.140363310360954, -3.5236873192877978, -2.81637138902233, -2.040984002962536, -1.2640804757474493, -0.5861887024659922, -0.124180593599354, -0.00011054420396066962, -0.06193395025125775, -0.02599583293965525, 0.05978293297042455, 0.20411755894566308, -4.557288421888429, -4.103179557218358, -3.619351328559929, -3.0725458589898227, -2.448897536461734, -1.7689826988864388, -1.0909465097391347, -0.5013478238611654, -0.10118339172885785, -3.946770610328157e-05, -0.06158543296678328, -0.01597752931722753, 0.07932971112054506, 0.2426931367013711, -3.960459152478817, -3.5588931623884963, -3.132127890705525, -2.652333110055872, -2.1087054195362716, -1.5199871805881824, -0.9360692472745054, -0.4286578328404076, -0.0807078899450828, 0.003884087396128064, -0.018252615137483195, 0.040847937392217946, 0.1380468974244215, 0.3052688826947853, -3.411060143188778, -3.0592638476899428, -2.686383668770109, -2.269435560562582, -1.8001922649547117, -1.2956498868818032, -0.799005258720566, -0.3707523786968204, -0.07607205629501287, 0.01899999445134889, 0.028802884713868104, 0.09215320626085913, 0.19684058939903598, 0.3724434394272462, -2.9129109937715567, -2.607344112184534, -2.2843705641245733, -1.9251864763600437, -1.5234427199179963, -1.093980787631989, -0.673874376969665, -0.3145852727373785, -0.06730383941123842, 0.02342271140339117, 0.05091711813295634, 0.1281690161019221, 0.25325046339987434, 0.43082278591156203, -2.464300707672914, -2.2008615546496197, -1.9232496290318983, -1.6162570882906968, -1.2748427078959372, -0.9109682930900511, -0.5545865454012938, -0.24948461443317393, -0.04525683392932438, 0.023601600019824094, 0.08006796772232573, 0.16588509681422295, 0.3028807192821841, 0.4763671229552453, -2.0592386285964897, -1.8336807859759452, -1.5966902246332728, -1.3361492509785908, -1.0482013888437818, -0.7422259504817703, -0.4407313232706941, -0.17599029834251786, 0.007841351654635427, 0.023651419165687398, 0.08690202853325811, 0.2126393579551156, 0.3435551122836082, 0.5056627411656692, -1.6891372333671901, -1.497704437296649, -1.2970341201918167, -1.0775872632723777, -0.8368180461565085, -0.5829009121325931, -0.3344188846343714, -0.1193588778603312, 0.020014690444543282, 0.023658291345409685, 0.08691657213792262, 0.22438511530899014, 0.3681996087954581, 0.5278754727550287, -1.3444424264218342, -1.1845494771006717, -1.0171375886877598, -0.8347644084976542, -0.636393800287633, -0.43083743982653294, -0.2363253447248667, -0.07706288297236263, 0.020029722579861665, 0.023659596668510738, 0.08691940862089223, 0.22445268341278732, 0.38250366219975507, 0.547047758863522, -1.0159947515226138, -0.8866626724858833, -0.7513306158210593, -0.6043480394479356, -0.44595607457856556, -0.2858237597701835, -0.14279584755534191, -0.037743190234152194, 0.02003074681598692, 0.02365980741601944, 0.08691979911135929, 0.2244592773925525, 0.3875530258239347, 0.562456521276584, -0.6960544193912891, -0.5978615506811469, -0.49534862811438535, -0.3847015586477379, -0.2668873358528541, -0.15052639184272226, -0.05234619102172811, 0.0070491554814946285, 0.020030989295660717, 0.023659923782153043, 0.08691993843453656, 0.22446017248487102, 0.39173070840899593, 0.5757813532272671, -0.378904199390416, -0.3134883830987535, -0.24582880440130359, -0.17432291765424132, -0.10056293009420185, -0.030650410974973074, 0.025936473634462925, 0.05650605251853769, 0.020031167703572494, 0.023660032108544986, 0.08692005656909353, 0.224460609360859, 0.39631020292821845, 0.5867324523690888, -0.06094049055662572, -0.03030110462169799, 8.24432486001869e-06, 0.028884286856823205, 0.05397919421251335, 0.0711984526959237, 0.074365397342597, 0.056506052518524814, 0.020031167740095102, 0.023660032140230703, 0.08692005660802325, 0.22446060936416642, 0.39960778981849965, 0.5943133937873846, 0.25973269937413856, 0.25390742290670726, 0.24469209716562593, 0.22761777840372407, 0.19922429626168314, 0.1585620244715821, 0.10821592444300884, 0.05650605251850993, 0.02003116737071648, 0.02366003185405616, 0.08692005628459974, 0.22446060933819043, 0.4025402945152677, 0.6016040684731482, 0.5841406972129962, 0.5409062328202201, 0.49097424225867614, 0.426163034379812, 0.3418311303303977, 0.24127896533188525, 0.13845155063858205, 0.056506052518493735, 0.02003116797033473, 0.023660032332662402, 0.0869200568214938, 0.22446060938175505, 0.40550941124567186, 0.609193523303571, 0.9136146258828127, 0.8329117608304705, 0.7423512462808859, 0.6302785167075003, 0.4909127473650451, 0.3308251765226695, 0.17304909474168012, 0.05650605251847884, 0.020031169397204847, 0.023660033498419247, 0.08692005780912962, 0.22446060945793925, 0.4086145444384238, 0.6167538627313983, 1.2510309717222436, 1.133521620761396, 1.0033799146616156, 0.8460157599774759, 0.6548040267764662, 0.43850576113853956, 0.22393711014961823, 0.05650605251846599, 0.020031169454564995, 0.02366003354870284, 0.08692005783803114, 0.22446060946005525, 0.4118859228704288, 0.6243417266677233, 1.6016697453243776, 1.4482823652664953, 1.2798942078216065, 1.0793310938802403, 0.8391101989237211, 0.5706429695741537, 0.3086947864456226, 0.1079676032092814, 0.020031269507820866, 0.023660133525723645, 0.08692015783586589, 0.22446070969592277, 0.41497418281015397, 0.6314653590952345, 1.9733593733185162, 1.78460207533369, 1.5788000258371617, 1.3364350645245475, 1.0488693055767846, 0.7284709087785619, 0.4127037710215526, 0.15802400813972137, 0.020031370171050056, 0.023660233586281124, 0.0869202579590766, 0.22446081173688773, 0.4183281963772886, 0.639169801621207, 2.3757530894317047, 2.151045220107646, 1.9073428740543847, 1.6227165272344224, 1.2866848093811087, 0.9105624903116981, 0.5317836566402241, 0.21098391822631432, 0.020032447271247252, 0.02366040638848683, 0.08692047601729898, 0.22446264808978073, 0.42221669845142684, 0.6472799974435467, 2.8186990859372885, 2.555997104764026, 2.272070905980177, 1.9421843976503146, 1.553761444672443, 1.1174500561813387, 0.6721011924398889, 0.28379744680102625, 0.037945912698818814, 0.02366505401627385, 0.08692410166463482, 0.22449764208573492, 0.427266415894485, 0.6558562614999099, 3.3099387349269387, 3.00592517807534, 2.677886156783207, 2.297740419102631, 1.8510642368521142, 1.3497090233437739, 0.8377731422981137, 0.391500588753378, 0.10721350026713396, 0.02587804976180664, 0.08695619604440327, 0.22499392118803924, 0.4361739512385086, 0.6677915575744258, 3.852739503013716, 3.503567017609691, 3.1269104017085096, 2.690767338316615, 2.1791611004575935, 1.6068095958192241, 1.0245081807157417, 0.5119247219997718, 0.15527312663295156, 0.02599713502698522, 0.09294244874432536, 0.24921106600764806, 0.45848436030887474, 0.6896111448258186, 4.444235684681261, 4.046461065708707, 3.617164112477203, 3.1197296716089062, 2.5361411748879514, 1.8836711768708092, 1.2198583636276472, 0.6321297634904295, 0.21409919973512748, 0.04658392886814125, 0.11985943817751127, 0.2830618936095634, 0.4960899864089224, 0.7307460742425702, 5.075192907455789, 4.626414345614638, 4.141617658847117, 3.5787535126724985, 2.916608840900984, 2.1737254327941544, 1.4143152952210667, 0.7379038848880631, 0.2541702219874489, 0.05124286837648756, 0.1366427136140116, 0.32205400798916733, 0.551829960024744, 0.8001457347210347, 5.731679287050873, 5.230643851924642, 4.6887772679801865, 4.057868635798775, 3.312373477195137, 2.470934726211727, 1.6039740374659972, 0.8231054878244634, 0.25621156705065523, 0.0513250033959725, 0.14000543247174985, 0.3629654288200524, 0.6238336014562789, 0.9016775458856671, 6.398759467862099, 5.845061992520208, 5.24557635913113, 4.545553721297949, 3.714492096380659, 2.7704595803148173, 1.7901045080261908, 0.900302759347482, 0.2565884577994195, 0.05136172200877096, 0.14012746159562994, 0.3924199996182907, 0.6984363774573605, 1.0237686246514979, -6.35339676286809, -5.882422594814257, -5.362039429184312, -4.731299954777558, -3.951661827802482, -3.031724819561589, -2.039086175964736, -1.0992945160137295, -0.3822328984016087, -0.06876188025630241, -0.13353126037763366, -0.11622179612405682, -0.03862798812129774, 0.06930699319127191, -5.700498869697811, -5.270679234490938, -4.796908933670504, -4.225218973373196, -3.521992700133024, -2.6959923811002504, -1.8086749731361615, -0.9727724661842486, -0.33973014543004754, -0.0686845486271212, -0.13298230345936146, -0.10628165470875929, -0.019379233617781613, 0.10408657083812761, -5.057387759780553, -4.668486940667124, -4.241051404205477, -3.728049471663658, -3.100725065004453, -2.3678019996792634, -1.584395763864843, -0.8512386185745967, -0.3032254858879717, -0.06863265211279568, -0.12259055312892973, -0.10025775978032125, -0.007108008517506406, 0.13495855284871935, -4.438000278970095, -4.089365807877848, -3.7074479869768804, -3.251971080400188, -2.6989628820360703, -2.057083827677212, -1.3744469791373737, -0.736695041382149, -0.2584958550954861, -0.06853848499081876, -0.11988486308486361, -0.0889569023023152, 0.011564605794491494, 0.17506288442847182, -3.855602676351732, -3.5460450354912183, -3.208133641301195, -2.807901281514478, -2.3258265884081575, -1.7705758788095232, -1.1840111988506934, -0.6385090000824989, -0.23034019394822744, -0.06850528749260255, -0.09049712603982434, -0.03442043440391858, 0.057919835454347104, 0.2360747407103381, -3.319455590306014, -3.0471670376835034, -2.751019772735389, -2.4026560038688047, -1.9863027913914117, -1.5105249511470211, -1.0125178171833733, -0.5550130438808192, -0.21633257947359008, -0.06847695938000756, -0.060284719739152136, 0.008592943047677267, 0.10509085483996226, 0.29203343404762366, -2.8333031778783893, -2.5958180993042954, -2.3385042231771234, -2.0378553041445007, -1.6809519889370428, -1.2754859547038782, -0.8540129191293837, -0.4716526630275899, -0.19393569384100048, -0.06843363314028406, -0.047497238007823586, 0.039064703943123134, 0.15324510802300187, 0.34221530261455996, -2.39550415191659, -2.1897841181211444, -1.9677909848685315, -1.7102185284652818, -1.406301360224267, -1.0618406749279643, -0.7029774500306232, -0.3767066077838725, -0.14694968077645795, -0.06836277838304551, -0.03379782131945126, 0.07482926838048469, 0.19995869677178746, 0.3801864294423242, -2.0002300883726565, -1.8229976266020707, -1.632510732980916, -1.4130934845044478, -1.1559208164850427, -0.86506922607381, -0.5598159903385, -0.2747607552027323, -0.06682724965813228, -0.068323592690824, -0.03141612805624626, 0.1034056094636989, 0.23714361564292616, 0.41034331305580507, -1.6390716479690797, -1.4874202858975787, -1.32493143628088, -1.138980519455479, -0.9227532564662467, -0.6799394787603172, -0.4268364761669659, -0.19529901227667917, -0.04185070493007951, -0.0683186664116722, -0.031406282774087996, 0.10391419154890837, 0.2571993283747311, 0.43616221071742467, -1.3025990882020446, -1.1746985973385782, -1.037847083643805, -0.8819111336681494, -0.7022525084703872, -0.5040930003256904, -0.30453506837615585, -0.13463328858556575, -0.04182465383127761, -0.06831687874863798, -0.03140232618958464, 0.10403149570568782, 0.2771334258652346, 0.46179885016626865, -0.9816937943818557, -0.8772536366385582, -0.7655370646671907, -0.6385219348319029, -0.49338988680150997, -0.33717178417734367, -0.18927360187491968, -0.08023181672430062, -0.041822650047691735, -0.06831654658416035, -0.03140166858368479, 0.10404095736292333, 0.2883747608021875, 0.481880861496518, -0.6686009805712241, -0.5888082763842667, -0.5036250970503477, -0.40719413331371446, -0.297850454709433, -0.18241038970216034, -0.08021322329121484, -0.024332317198548156, -0.041822315364558216, -0.06831641790758441, -0.03140149723456711, 0.10404247840030484, 0.2941324130133152, 0.49669394247062254, -0.3575971118495241, -0.3045793498486811, -0.24854703912465, -0.18633158511175857, -0.11747533534106758, -0.04711936392308074, 0.011254943467755754, 0.032001791756219734, -0.041822111787452196, -0.06831630615079347, -0.03140137043442455, 0.10404308565074727, 0.29809720114741795, 0.5075853751854621, -0.04514316815752482, -0.021248559469654586, 0.002668399462310356, 0.02634821807498608, 0.04857043333042878, 0.06522238705689357, 0.06569324432724363, 0.03200179175620559, -0.04182211172899736, -0.06831630611127616, -0.03140137041486097, 0.10404308565512903, 0.3009843907993303, 0.5146968722820577, 0.2704808353337854, 0.263356196343732, 0.25264924288612756, 0.2337456566894378, 0.20313919327530694, 0.15930729725925913, 0.10192879708400338, 0.03200179175618953, -0.041822112198031204, -0.06831630642596409, -0.03140137056503775, 0.10404308561968612, 0.30361934036849564, 0.520383563410067, 0.5900054304553288, 0.5508465454182211, 0.5041872121192826, 0.4405944509556288, 0.35416375440566317, 0.24740252886072278, 0.13358772493976118, 0.032001791756172134, -0.04182211141503446, -0.06831630588254729, -0.03140137030279881, 0.10404308568075571, 0.3061553762057475, 0.5260228965476078, 0.9143926004610969, 0.8432323577039064, 0.7608414031781886, 0.6533093445997703, 0.5124464417075815, 0.34354197029674594, 0.1705135838241612, 0.032001791756156125, -0.04182210963428873, -0.06831630457830792, -0.03140136967701615, 0.10404308579644153, 0.30889230013550373, 0.532486358607537, 1.2461524743198396, 1.1439602267421525, 1.0272953006275682, 0.8785273037243905, 0.6876857319278575, 0.46139006543686545, 0.22713880041676737, 0.032001791756142116, -0.04182210956582614, -0.06831630452070388, -0.03140136965136823, 0.10404308579913843, 0.3118485101646852, 0.539007597923782, 1.5902604311269328, 1.4585350007430364, 1.3096112438086656, 1.122671938394339, 0.8861443394514278, 0.6084438602336205, 0.32410371251126535, 0.08971622478514486, -0.04182200953068668, -0.06831620456824082, -0.03140126966512517, 0.10404318601982429, 0.31501462600449304, 0.5471243827591822, 1.9543259058631652, 1.7944066445573963, 1.6149889273117917, 1.3924334909757796, 1.113264047078349, 0.7855499272878003, 0.44448293872255623, 0.14770862588994566, -0.04182190885963754, -0.06831610450595663, -0.03140116953985905, 0.10404328808809528, 0.3186937104459196, 0.5564454305789581, 2.3478668559850475, 2.160218895532541, 1.9509116200568621, 1.6934419468907402, 1.3716213448533638, 0.9906213496996088, 0.582337098026926, 0.20747919781291743, -0.04182120022123374, -0.06831595280946612, -0.03140098084654614, 0.1040446954523661, 0.3225808717291628, 0.5666988192170082, 2.780647106152831, 2.564425451392408, 2.324046798328541, 2.0296311784904857, 1.6619523197924315, 1.2239968180959382, 0.7462974328410006, 0.28968795617722753, -0.04180455471476761, -0.06831528137020601, -0.031400257815949593, 0.104051524252465, 0.3261584437197328, 0.5752387647890009, 3.2603313036178805, 3.013515354742344, 2.7393539027232325, 2.4038546641014693, 1.9849046297479993, 1.4858266676235055, 0.9422064625384193, 0.4227132611089274, 0.030110824456251482, -0.06831174671177619, -0.03139664497033687, 0.10409102391290567, 0.33139189261989777, 0.5834028453241661, 3.7901227404456943, 3.51019810771996, 3.198985698427901, 2.8176669044658182, 2.341415887421777, 1.7755454380831384, 1.1635077457843606, 0.5852459385378066, 0.14490500053104716, -0.060902612805000846, -0.030968171686214033, 0.11632022747103828, 0.3453491027606529, 0.5967088575355621, 4.36718063548957, 4.0519704029398715, 3.7009145173886804, 3.2696270196992376, 2.7300479464947656, 2.0890171077630475, 1.3963915253054364, 0.7396469820104865, 0.2252260632446135, -0.04629976064659331, -0.02065263311273102, 0.13913405630418738, 0.37240166608228853, 0.6269716058461647, 4.9824745455671495, 4.630627116076659, 4.237926741136667, 3.753569469063963, 3.1449531674109403, 2.418661498514323, 1.6296288697011712, 0.875690489385338, 0.2785280442779563, -0.04375794193384973, -0.00927617995126344, 0.16868158118476814, 0.4133378661162105, 0.6813375218633099, 5.622468418515531, 5.233419701355499, 4.7982043712948546, 4.2588349643272725, 3.5768664652973183, 2.7571220877262106, 1.8591755402093886, 0.9943958637514084, 0.3099649708804346, -0.043629669118688465, -0.007454193532476971, 0.19145155524730714, 0.4607003064087204, 0.7564486156218602, 6.272703182368914, 5.8463319328935155, 5.368335676964864, 4.773147157538948, 4.0158260470665885, 3.098797017079644, 2.0862369802276715, 1.1041057456309533, 0.327809487090154, -0.04358614782842676, -0.00739303645851235, 0.19765158892817297, 0.5092061368017352, 0.8535333350675178, -6.1683687799114955, -5.8253536027342525, -5.4318510035608245, -4.922293360808449, -4.248399651946299, -3.4043067847811583, -2.441104014208116, -1.4698900129542842, -0.6548815346637594, -0.19330163632174308, -0.2001112825557121, -0.21272742634991912, -0.12297025154874056, -0.0016563729792548687, -5.532610338963547, -5.2180578265453414, -4.858629015732486, -4.396297566102279, -3.788793338218857, -3.031891021681879, -2.1721251299854076, -1.3089856560897308, -0.5875554304431598, -0.18215959775703872, -0.19921446656241104, -0.20635010953874078, -0.10354705438790955, 0.02964090947478271, -4.9064296656146835, -4.620234093140368, -4.294715389889464, -3.879329276355209, -3.3377673905512406, -2.6673006888313715, -1.9096251458143776, -1.1531519346915822, -0.5273453908439849, -0.18175171824933573, -0.19605750401495858, -0.1981843769822209, -0.08462718597032091, 0.059090152289477345, -4.303449266637762, -4.0452963169296074, -3.7531868738494576, -3.383828566721923, -2.906748158077836, -2.3207483530572426, -1.6625133646788128, -1.007777992831851, -0.46775597391127366, -0.17944277318765572, -0.19452149535351476, -0.1894150237285098, -0.05947508599021474, 0.09462792288807255, -3.736614262150658, -3.5058767713699193, -3.2462132155026544, -2.9210901753072367, -2.5054641176088133, -1.9996918346592054, -1.4362471729741575, -0.8798301788398192, -0.42376972522672796, -0.17932231319541297, -0.17575255051051217, -0.14263856302145717, -0.02358365263504254, 0.15138287790313493, -3.2149347989242263, -3.0105566949922298, -2.781842973658017, -2.498298700799066, -2.139567123841227, -1.7073127137811124, -1.230790383652668, -0.7658714159019168, -0.3884959324375051, -0.1792229655332189, -0.16631325420474144, -0.10862698537839913, 0.003484912679223693, 0.19921590397571864, -2.742022207746731, -2.5624154636650545, -2.362592645835593, -2.117311563886299, -1.8099617067689304, -1.4426881943463528, -1.0413948570094123, -0.6547516307217888, -0.346394018457729, -0.17710022736863193, -0.1644836621271398, -0.07505807167016734, 0.01903504319389426, 0.23269014952017436, -2.3162307121219157, -2.159283993994677, -1.9857570233027417, -1.774949872459695, -1.5131783707339992, -1.202066019329211, -0.8631985765320271, -0.5392246071092096, -0.29010128338782265, -0.17157597920064166, -0.16445646734763567, -0.048189300402725656, 0.0540637582733459, 0.2636718165913774, -1.9318333139700852, -1.7951673262878565, -1.6450123976627742, -1.4645888838629753, -1.24275870864136, -0.980482443041953, -0.6949351170585679, -0.4231051543020405, -0.2244450447031922, -0.1635254610015784, -0.1644444956726822, -0.038476495181651235, 0.10264524336440169, 0.2970477579868565, -1.5805849194486614, -1.4621010939893477, -1.3326080261611017, -1.1786416688645835, -0.9916514938149669, -0.7730463527280178, -0.5375170282570868, -0.31815582979405205, -0.1733871984833411, -0.16341291663178853, -0.16443463041704262, -0.034340078958697146, 0.12151186995741543, 0.3234719140423376, -1.2532327962208578, -1.1517854596548556, -1.0412758172662167, -0.9109453202894386, -0.7548765176028491, -0.5765641614493359, -0.3906483842313609, -0.2229249438459494, -0.11661341181317797, -0.16318503690471964, -0.16442310421735135, -0.03226992689551715, 0.15159096419583604, 0.35276731109890586, -0.940811742208497, -0.8566443472425673, -0.7651704745751036, -0.6578908950502186, -0.5308577112875067, -0.38946681658769167, -0.2506323800205761, -0.13860925506950494, -0.08069701034468713, -0.16318129331036457, -0.16441986575169656, -0.03177762256394669, 0.1674201301539058, 0.3751620368581024, -0.635687549194438, -0.5703427740520011, -0.4996988380934261, -0.41759473289765, -0.32122557648672345, -0.21531658717873495, -0.11716499758149729, -0.060540044923611036, -0.08067734282177363, -0.1631799691631776, -0.16441820649795208, -0.031748065998758776, 0.17324017389238844, 0.3903867268380795, -0.3322381169706682, -0.28802690460353225, -0.24104408961167675, -0.18810377344265397, -0.12787814182844903, -0.06330208190008978, -0.00583326679338631, 0.012825084394985295, -0.0806730028541404, -0.16317944620278885, -0.16441724527261847, -0.031722191340128096, 0.17646770208283916, 0.40135890170365396, -0.027027068887811458, -0.006357620083702631, 0.013921314353140106, 0.03317724678823015, 0.0503656360312316, 0.06222631133478734, 0.05771785031448657, 0.012825084394973459, -0.0806730028493075, -0.16317944619657238, -0.16441724527166593, -0.031722191339900715, 0.1786204479516221, 0.40716683608535037, 0.28154133739703063, 0.2767834091965902, 0.2678370542813786, 0.24914563671526857, 0.2161960825232766, 0.16651088552665275, 0.09865260652500243, 0.012825084394961585, -0.08067300288344803, -0.1631794462393866, -0.16441724527796775, -0.03172219134172632, 0.1804239257670695, 0.41000396424056784, 0.5940384100539331, 0.5628620024367901, 0.523372021437733, 0.46453485745568407, 0.37808565062268357, 0.2638465361954132, 0.13414365769089803, 0.01282508439494894, -0.08067300282425696, -0.1631794461621243, -0.16441724526644547, -0.031722191338512624, 0.18207359330270684, 0.41246874118630955, 0.9112367305101221, 0.8537030471127637, 0.7839324383965183, 0.6858605678273312, 0.5477716704101553, 0.37040880767044404, 0.1759140835736478, 0.012825084394937077, -0.0806730026926099, -0.16317944598070283, -0.16441724523955656, -0.031722191331698034, 0.18393612057354194, 0.4167966902262181, 1.2354436124233035, 1.1526203206818684, 1.0541298931973213, 0.9197962859151176, 0.7354655753542773, 0.5018799469785099, 0.24212469032966313, 0.012825084394925258, -0.08067300268958923, -0.16317944597484765, -0.16441724523875162, -0.031722191331602444, 0.18598965060763598, 0.41997866630709774, 1.5714234125739117, 1.465078858973636, 1.340140267040012, 1.172896913413902, 0.9473106900447698, 0.6661817052245935, 0.3599624711806536, 0.08929030338764983, -0.08067290143067189, -0.163179345866618, -0.16441714501570906, -0.031722087718498895, 0.18860891638181093, 0.4286762550178927, 1.9265667523653127, 1.7985481773761138, 1.6494388801525908, 1.45241721279942, 1.1894456376401086, 0.8633856804860655, 0.5048778898155163, 0.16877811653070152, -0.08067278943785634, -0.16317924470201642, -0.16441704276343203, -0.03172195093832488, 0.19187623311571916, 0.43780509754324864, 2.3101783761317627, 2.1617264566124303, 1.9898485391569372, 1.7645616805645146, 1.464801116794039, 1.0901362386451945, 0.6664328636155178, 0.24681961759198923, -0.08066315058733307, -0.16317854968230844, -0.16441603747750427, -0.031708707375100266, 0.19553894118144846, 0.45050156496398364, 2.7318370819674596, 2.563106407742591, 2.36827917969967, 2.11357529273128, 1.7741635276335315, 1.3463947793194928, 0.8536099791363737, 0.3475319464938309, -0.075500639688788, -0.16317640968022734, -0.16441378752031138, -0.03168195355562583, 0.19842826155242144, 0.4586474055063866, 3.19907341567605, 3.0091568135044606, 2.7897607159118545, 2.502430963168003, 2.1183705847845222, 1.6327282521939632, 1.0731594403995763, 0.5048044498888763, 0.03847348920540972, -0.16316480830763744, -0.16440640161179754, -0.03158977838448824, 0.20124163177003368, 0.4632530279175579, 3.7150387979778574, 3.5025164026004867, 3.256354927626543, 2.9326297465486566, 2.4986264341662645, 1.949908665989806, 1.3208756768928607, 0.6875218240166645, 0.1586954515172726, -0.15338179944255773, -0.16438974532848113, -0.031432608447214454, 0.20638441276905375, 0.4702525271463077, 4.2769625497094435, 4.040611140821976, 3.7658350219425114, 3.4024911300330682, 2.913434819569639, 2.2940638653042997, 1.5832336103477902, 0.8630114263979441, 0.2476002020137049, -0.13383647231040735, -0.16435797026061125, -0.0311373812018829, 0.21857213103551812, 0.48881273450610985, 4.876034510153651, 4.615225296256302, 4.310750858184977, 3.9054136202609633, 3.3563749836245176, 2.657119012305634, 1.8496161371451962, 1.02473604917196, 0.3129559816200702, -0.13145684658519916, -0.16071432231581012, -0.007794699601520066, 0.24166769739978802, 0.5248767807280798, 5.499077469857362, 5.213690924418454, 4.879084694027226, 4.4302438764379115, 3.817362892117331, 3.030656205134517, 2.1154438746417505, 1.1759964628522446, 0.36750228719387823, -0.13133282768928053, -0.15864811110350485, -0.0044219321057166, 0.263657451719598, 0.5749818016109204, 6.1320492874337535, 5.822141065127804, 5.457307329066706, 4.964316984134645, 4.285771448995301, 3.4081137644373936, 2.3803507267948394, 1.3217532107242838, 0.4148389424394489, -0.1312569416598134, -0.15857685787699125, -0.004079427055698091, 0.2905121620206843, 0.647946369864337, -5.9810990532654404, -5.745605667412673, -5.461912998679266, -5.06505139079195, -4.502524940409823, -3.7579624914174117, -2.8654237423859885, -1.9115260260452809, -1.0270479757114368, -0.38537106109312536, -0.25762335000586634, -0.3050055004611838, -0.20951630363244628, -0.0823453273549382, -5.362101328020892, -5.144489907522681, -4.884145900603382, -4.523714467277496, -4.017281387060384, -3.351260866595975, -2.5567255004485685, -1.7103623054063537, -0.9249545099386459, -0.34969633793134797, -0.2575886849440298, -0.29640043970005037, -0.19140755049724936, -0.052782472274429955, -4.752502753412226, -4.552766672283336, -4.315692572719048, -3.9914629195748175, -3.540696214833954, -2.95251332880035, -2.2548309345937456, -1.5151591153909498, -0.8345713360361109, -0.34885032238231095, -0.25757470402256055, -0.2897403452952156, -0.16585171443765515, -0.0247932896178388, -4.165657750159458, -3.983730084065091, -3.7696640452344683, -3.480926497599746, -3.084504749386067, -2.5723136216923, -1.9694910793944471, -1.3339039210048036, -0.7483215266034505, -0.3212846944937938, -0.2575629273034729, -0.2848641006807095, -0.12671357065479974, 0.015339191541707027, -3.6142215108132634, -3.449883717713037, -3.258286328463016, -3.0037077701013124, -2.6590908364817216, -2.2190351675298476, -1.7062564098803423, -1.1700623237002967, -0.6787567904742257, -0.3208668060544505, -0.2575531962065548, -0.24078947862788597, -0.10684627505356926, 0.06422794457486992, -3.106947772441394, -2.959707302143407, -2.789676025239762, -2.56728218015528, -2.270728999855144, -1.8969002432755722, -1.4663763520971367, -1.0211536051024372, -0.6167119868631987, -0.3207003002291418, -0.2575464948439519, -0.21870811595612233, -0.09069292618138214, 0.1045694759609164, -2.647273692258531, -2.516239979780306, -2.3664332972462225, -2.173687058877906, -1.920607814283114, -1.6056687511668761, -1.247139707819014, -0.880211262054371, -0.5491277602431908, -0.3078430143940884, -0.25754075140488114, -0.19385449743614025, -0.08533734061620461, 0.13099961096219417, -2.2334904592552705, -2.117341840948837, -1.985960882095157, -1.8198650109011982, -1.6052655451063158, -1.3415194871597684, -1.0444405622901947, -0.743358183059604, -0.4714442877345656, -0.26645811089028476, -0.25753582382851253, -0.17911164779557331, -0.061357602322545175, 0.15413819662221856, -1.8599250462807686, -1.7570927279953514, -1.6420387320547072, -1.4993128686821398, -1.3182477401930464, -1.0988311595313418, -0.8545612337749162, -0.6110309176586042, -0.3984458937163468, -0.24863128867928622, -0.25753195588518274, -0.17898486089184462, -0.025536438013764352, 0.17865593984393688, -1.5184939885608228, -1.42761534725048, -1.326947465022955, -1.204446857025754, -1.0524319676640626, -0.8721507270803405, -0.6757427759713878, -0.4858801203813229, -0.3323568588468546, -0.24407588926319135, -0.2575291273853707, -0.17896152795786868, -0.00993847376789441, 0.1993399905236436, -1.200190022044578, -1.1206831635842613, -1.0333300644044996, -0.9288614280170421, -0.8023518886908764, -0.65721820598053, -0.5061397280460718, -0.3689011111816326, -0.2713135511892819, -0.24404964537068655, -0.25752787313440123, -0.1789572284763924, -0.00957256217050255, 0.21586246128034095, -0.896336102383308, -0.8287646969226979, -0.7551226907846134, -0.6684644470540244, -0.5658257317924927, -0.4522395351959607, -0.34282187715506784, -0.259927871636773, -0.22304368952819167, -0.24397459107496036, -0.25752676516643447, -0.17895409625584008, -0.009087046493051934, 0.227323506249022, -0.5995731347245702, -0.5455510875672862, -0.48747789864280217, -0.42085715231298043, -0.3440241802081515, -0.2609762251363624, -0.1851367554597507, -0.14643966428365807, -0.18399346855780851, -0.2438697973266, -0.25752556436077856, -0.1789506812266453, -0.008132303481805716, 0.23562847020705005, -0.3044919668746738, -0.2662233345707018, -0.22641281613332495, -0.18368067814769945, -0.13824211901622313, -0.09219101225399642, -0.04792248836447197, -0.01909413747024787, -0.14836581498011298, -0.24362524041954683, -0.2575243637985944, -0.17894725513316714, -0.006825066291551748, 0.24461874205332826, -0.007782714775413018, 0.012506810774658109, 0.0312397951417231, 0.04591836524791483, 0.053693105574541745, 0.05141502441527116, 0.0331768723065937, -0.01909413747027423, -0.14836581498011203, -0.2436252404194538, -0.2575243637982905, -0.1789472551326249, -0.005855970679196206, 0.24728486236180566, 0.2921116519534574, 0.29271054128497037, 0.2880864414681104, 0.27081968702364895, 0.2341229398567785, 0.17382995066718873, 0.08885379882638607, -0.019094137470306773, -0.1483658149801092, -0.24362524041936315, -0.2575243637979736, -0.17894725513205872, -0.004946955009213966, 0.2499371531849871, 0.595795672008618, 0.5758098498213181, 0.5466490815482743, 0.4954426981360883, 0.4110391033405362, 0.2893959631574161, 0.13860384194391437, -0.019094137470342283, -0.14836581498010581, -0.2436252404192766, -0.2575243637976472, -0.1789472551314753, -0.004139229601496786, 0.25151141157324053, 0.9041017061534843, 0.8635865715642527, 0.8101259922163963, 0.7258575212065452, 0.5957252895044711, 0.4147132737891824, 0.19566196994003723, -0.019094137470374643, -0.14836581498010268, -0.2436252404191955, -0.2575243637973016, -0.1789472551308569, -0.0033228729957818434, 0.2524941494329121, 1.219358594804867, 1.1593192418009606, 1.0829857173031128, 0.9683799487373858, 0.797820445462478, 0.5655179851857259, 0.28081754617786486, -0.01909413747040081, -0.14836581498010112, -0.24362524041910708, -0.2575243637967829, -0.1789472551301132, -0.0024085449772354977, 0.2537373383763549, 1.5462608621131608, 1.4684474759531452, 1.3714116223629125, 1.2295256216870736, 1.0229437917127637, 0.7482345908969303, 0.4274564340558105, 0.11636742358958743, -0.10596890012672698, -0.23758435121611926, -0.2575231355636594, -0.17894358521454293, -0.0015364123623313496, 0.2543855340934876, 1.8920192795566655, 1.7984217891607317, 1.6830186309979367, 1.5169006037743453, 1.2781545090606652, 0.9642207254547247, 0.6003150751705968, 0.23873225499473785, -0.05685732495301414, -0.22629613778190272, -0.2575218978838188, -0.17893986131191222, -0.0005867857438665242, 0.25502589876888543, 2.2656688826715214, 2.1579326117780337, 2.025924891428926, 1.837342919825006, 1.5671164756794103, 1.2099215922119264, 0.7880141947831765, 0.35410650269327365, -0.009674840958780628, -0.21386498416903846, -0.25752065331531965, -0.17893609319862536, 0.0004217883245189739, 0.25570237753575653, 2.6764979776402917, 2.5554551647397483, 2.407358497428005, 2.195816506893672, 1.8915257688262066, 1.4855124938419773, 0.9981573426571766, 0.48594331575743605, 0.04713009737439551, -0.20159451963689778, -0.25751940186666394, -0.17893227917342105, 0.0014446464402534298, 0.25649198487957664, 3.131822147070872, 2.9974121908350977, 2.832508007156279, 2.595727280379097, 2.253073805485777, 1.7931019655772469, 1.23793926374586, 0.6503053574377876, 0.13325580270231674, -0.19455528925578502, -0.25751814254498145, -0.1789284146472624, 0.0025563642180969895, 0.25757305824110693, 3.6347239519106767, 3.486372484376606, 3.3033651942568985, 3.0385111142546424, 2.652906056585798, 2.1334680790923923, 1.5050439583953807, 0.8346892527569937, 0.22558257222706732, -0.19416526792352967, -0.25751686719475675, -0.1789244842582758, 0.004068668470570883, 0.25985909426643294, 4.182519139561187, 4.019688305519751, 3.8174392737124188, 3.522007816403803, 3.0889496135563324, 2.5029003195307764, 1.790334366484882, 1.0227015454050812, 0.31104805625350646, -0.19388956473572086, -0.25751554823352096, -0.17892042535624167, 0.007416457992046565, 0.2677820171845264, 4.766598225664066, 4.5891113245084485, 4.366981344185826, 4.0390770028534595, 3.554340824348238, 2.8939009115108294, 2.0854010684686006, 1.207557394297718, 0.3877024062337852, -0.19366383569448473, -0.25751414356649827, -0.17891613026726735, 0.014063861899423033, 0.2927842196778863, 5.3740582955306175, 5.182039678472546, 4.93981956693972, 4.578217449825379, 4.038581323564867, 3.2977009393130694, 2.3848927004051093, 1.3891599493425522, 0.4585789350637703, -0.1935992128049238, -0.25751264706769034, -0.17891156935627972, 0.021751937483188603, 0.3499064932506263, 5.991177841660849, 5.784776606894895, 5.522451011729536, 5.126625040427884, 4.530579639367192, 3.7064714166929535, 2.6857504357656765, 1.5693172600862155, 0.5280123576222598, -0.193525118193884, -0.2575101334907647, -0.178903788040827, 0.03432466371090804, 0.4152843460934381, -5.798550218568116, -5.653852271657611, -5.465916314788606, -5.17459638832077, -4.727656972580438, -4.101571478535566, -3.315136010592631, -2.433765949620698, -1.5660808550272878, -0.8565318118005991, -0.4636885871435396, -0.4754322188027919, -0.4006195140431206, -0.26692312006024155, -5.195419512094301, -5.05979881949473, -4.886008470725594, -4.621175151027353, -4.219791775356711, -3.6619794874688334, -2.965073695949936, -2.1867674534930774, -1.4218134610487385, -0.7974855003224285, -0.45967943261569805, -0.47538786798627386, -0.3865661236424527, -0.23530421537841537, -4.601539921405774, -4.475066423442979, -4.315409337516859, -4.076886768356769, -3.7206761763922254, -3.23055783370094, -2.622491932007631, -1.9468096945246636, -1.2854556297673496, -0.7482452975633872, -0.4593739786331438, -0.47536603157006707, -0.3639263780707901, -0.19586000351136879, -4.030050254979551, -3.9128308452799136, -3.7672303810634076, -3.5545188218566452, -3.242381411485497, -2.818293697971102, -2.2971774104308613, -1.7220865074269878, -1.1600362879430828, -0.700020898436792, -0.45928031351361903, -0.47535222273676914, -0.3346694687470912, -0.14909315746536747, -3.493341197669393, -3.385450473980519, -3.2537038582247697, -3.0659043608781302, -2.7958370681315103, -2.4344454479035766, -1.9957542552671794, -1.5165049952836505, -1.0516935984415163, -0.6716701952750289, -0.4592599897864181, -0.47534425127070884, -0.33444558845929345, -0.12883335864083348, -2.9998933707344104, -2.901270544721466, -2.7829659097963613, -2.6187450889439527, -2.3878598070736317, -2.084225900494845, -1.7208933023926938, -1.3289943823461632, -0.9527984589797427, -0.6443394642967556, -0.45924177023380186, -0.4753383955880687, -0.33439354485924466, -0.11878730508085693, -2.552926021434289, -2.4632520500442054, -2.3576690323818075, -2.2152535356758816, -2.0199849622397354, -1.768107691019915, -1.4712997020655747, -1.1550498815836647, -0.8541408488413289, -0.6084443189301798, -0.45922348306545246, -0.4753335293028867, -0.3343621127099011, -0.10838800518186183, -2.1506188019479158, -2.0692555676636353, -1.9753134904997238, -1.8525185672742976, -1.6888953862501384, -1.4824817749012635, -1.2433122679602773, -0.9912089756655312, -0.7523318866729675, -0.5608118054401476, -0.45919679663051527, -0.47532925872482457, -0.33434249472931554, -0.1056404409665412, -1.7873229312785406, -1.7134253381354863, -1.6297892190093595, -1.5241541695274532, -1.3881038535092403, -1.221324526000219, -1.0325158269038606, -0.8366347849893301, -0.6520415793107059, -0.5077670269096201, -0.45778854650347905, -0.47532535419951794, -0.3343271899689239, -0.10359991604406124, -1.455131267944806, -1.387975780262852, -1.3134075794577964, -1.2225557878318654, -1.1102532761912234, -0.9781936468811687, -0.8348757236341365, -0.6918017453706726, -0.5582392297291814, -0.4491634184235174, -0.4569186789070697, -0.47532163195495425, -0.3343125296306597, -0.10252391202669399, -1.1453618301423563, -1.0847748503083305, -1.0186737100766456, -0.9409766297343862, -0.8493674970911431, -0.7479025490397172, -0.6464671819609481, -0.5562950916064101, -0.48405989886041745, -0.43525950807051583, -0.4569077643136358, -0.4753182829203664, -0.3342985678462146, -0.10213770659048971, -0.8497640020191835, -0.7963999136050655, -0.7392516949572422, -0.6746163421608641, -0.6023815922850227, -0.5285516184661506, -0.46556619680315464, -0.4278774360372272, -0.4211638877797865, -0.43462446734535926, -0.456900979452525, -0.47531521652073716, -0.3342848663144255, -0.10174259932851679, -0.5614047805859437, -0.5166877200937522, -0.4700899211036692, -0.42034801017500073, -0.3690742084665882, -0.32270715067995487, -0.2943922262437654, -0.30330969221305487, -0.3583737495680292, -0.4224214916893404, -0.4568939114169876, -0.4753121990461189, -0.3342712893237599, -0.10105319280338178, -0.275189404122639, -0.24097207381044472, -0.20719258549516248, -0.175567051976342, -0.14973802180443893, -0.13576588789812705, -0.143761918831093, -0.19266162816587684, -0.3024063946048462, -0.40635130981003204, -0.45688660245040597, -0.47530922658245983, -0.33425785628903604, -0.0996167969645167, 0.012056145910745936, 0.03393399709782935, 0.052546274837684925, 0.06246736772609325, 0.05722747176451999, 0.029932376070109318, -0.02785966370103642, -0.12753573946503852, -0.2690491628058687, -0.39362819904163726, -0.45687899289873274, -0.4753062869136359, -0.33424460665783773, -0.09931073291979577, 0.3019523950233728, 0.31007350069878004, 0.3116317409573395, 0.2966811420848802, 0.25504538889508777, 0.1790862106025968, 0.06558727580486672, -0.0821077087280885, -0.24675293261291592, -0.3841088800748987, -0.4568710436162202, -0.47530336593032607, -0.3342314670999485, -0.09909706092644013, 0.5953393809393059, 0.5889608834225756, 0.5725026328388322, 0.5311224508691643, 0.45063673421027295, 0.32318069720597997, 0.15282766558081076, -0.04098595354571811, -0.22712480453684658, -0.37584456129164495, -0.45686284790550286, -0.47530046974664597, -0.3342184671517633, -0.09894145881885137, 0.8933606784723466, 0.8725287771346243, 0.8382446792220214, 0.7711060956994981, 0.6532617675151337, 0.47613861019455933, 0.24898124876244235, 0.006029699762614374, -0.203979456630126, -0.3660474744000408, -0.4568542858411956, -0.47529757800526834, -0.33420555136785146, -0.0988167968087095, 1.1985909180069345, 1.1641445480426573, 1.1132113785660516, 1.0225093538507795, 0.8714109203023244, 0.6507773870026146, 0.37174571096546305, 0.07614735206506516, -0.16692202827643993, -0.3513875374109182, -0.4568454219788346, -0.4752946920850914, -0.334192719889968, -0.09869412021187898, 1.515802730327218, 1.4692296183956257, 1.4034549961708778, 1.2917772978089, 1.111429539017017, 0.8542180187522597, 0.5355791114973028, 0.19859601337838237, -0.1000164344257263, -0.32782170174367925, -0.4568363096084349, -0.47529180798796666, -0.33418001728147784, -0.09857926172177746, 1.8520813571999972, 1.795172489162844, 1.7165618824854036, 1.5863144458971619, 1.3794199300173358, 1.087637739087176, 0.727637273734935, 0.3409133554895081, -0.018042018182499557, -0.29745770924215287, -0.45682700683456895, -0.4752889173869176, -0.33416740118152594, -0.09845903084963978, 2.2161579814320955, 2.150566084569643, 2.0607657978767033, 1.9132968890797142, 1.6798818281274424, 1.3500132908943883, 0.9394218707940638, 0.49145083087148567, 0.06859418540345714, -0.26517166382883894, -0.4568176789678061, -0.4752860174109445, -0.334154842846257, -0.09832605282660985, 2.616939796405435, 2.5437885818744297, 2.443591618898777, 2.278645175615514, 2.016296731968821, 1.6426749739829196, 1.172739334408568, 0.6541882845262575, 0.16004333645673474, -0.2335103731257946, -0.45680842674005984, -0.475283099805692, -0.33414230510803905, -0.098170144837672, 3.0614458516082537, 2.9812010073613786, 2.8705017363243326, 2.6865463135895538, 2.391595725834147, 1.968380324852184, 1.4316631307609526, 0.8331754989734006, 0.2557935357922843, -0.20399161446253952, -0.45679925597721005, -0.4752801556971639, -0.3341297467523491, -0.09796921556004352, 3.5526697673615395, 3.4653396492279125, 3.3435277604921763, 3.138523182325845, 2.8069340346998524, 2.3280066295451145, 1.7164010210856693, 1.027827981630919, 0.3562964838219204, -0.17693216715487728, -0.45679013486471237, -0.47527717624930066, -0.33411713468381704, -0.09766974699133574, 4.088046653245171, 3.9935306227292324, 3.859965657823761, 3.6319714019655653, 3.2597831243460034, 2.7186310999033507, 2.0230003594375203, 1.233829647760976, 0.4592681835208871, -0.15228075985004888, -0.45678099247026543, -0.47527415193527817, -0.33410444191852023, -0.097096006930073, 4.659182075182807, 4.557515894713425, 4.411796398220555, 4.159277149980169, 3.7430276355093013, 3.1336462850791795, 2.3455587896625967, 1.446272460689864, 0.5599813939676235, -0.13572199890100314, -0.45677170156704144, -0.47527106936431035, -0.3340916388095352, -0.09386615287255137, 5.253363618993863, 5.144741255333606, 4.986730842316997, 4.708696683399117, 4.245941128018181, 3.5640595919868727, 2.677747566655255, 1.6619446490356267, 0.6563322277342143, -0.13418543117654844, -0.4567618102223546, -0.4752677904840497, -0.3340781281304165, -0.07159722773981815, 5.857028975651882, 5.74163338416116, 5.571334959850654, 5.267372177755009, 4.757018332385882, 4.000714378359099, 3.013598053375743, 1.8787626780822124, 0.7533714581251632, -0.12702136274733325, -0.45674497187105406, -0.47526215616178635, -0.3340542824708925, -0.04183031584570723, -5.622229418635763, -5.556526674705174, -5.454418912920751, -5.263464953738422, -4.934805526371238, -4.4406986742880905, -3.7876839433576106, -3.0230222106781017, -2.232395532237059, -1.5273312163589574, -1.0296582271575407, -0.8881668391044256, -0.8142018244452032, -0.7243653772787855, -5.03391067189, -4.96984516064515, -4.873822036514349, -4.700030239974637, -4.406219410003039, -3.9689987279266, -3.3950569982577843, -2.726514137623543, -2.0388472722682662, -1.4291996051738938, -1.0007807672928877, -0.8880846484647849, -0.8054752757632383, -0.6852508682376569, -4.454790358287876, -4.392452340843348, -4.3025329398857926, -4.145789827261227, -3.886535530280276, -3.5057402241034277, -3.010293611503438, -2.4371095898216693, -1.851390720840013, -1.3381343358672728, -0.9885097595865875, -0.8880473047638061, -0.8042215871323511, -0.6448825106737498, -3.897851095326574, -3.837422630308368, -3.753651415644069, -3.6136659067499575, -3.3881533619036093, -3.0623759059016025, -2.643567723215564, -2.163717602593103, -1.6775723924853914, -1.2552075969566923, -0.9693604747489745, -0.8880174836688555, -0.8040030156133168, -0.6365888214077627, -3.3751956511634713, -3.316949295190175, -3.2393875788515714, -3.1156606163954916, -2.92244143863221, -2.6489980535096485, -2.302906429155121, -1.9116537454691522, -1.5203637443196631, -1.1855925353811585, -0.9634884931827012, -0.8879933775808461, -0.803904523604655, -0.6364801132840932, -2.8949747397349, -2.839205287290374, -2.7678680268212403, -2.6596592991008356, -2.4966683269979644, -2.271651861824522, -1.9922972745076173, -1.6819107408677274, -1.3767310351056297, -1.119980868244213, -0.9518108275967173, -0.8879693820699841, -0.8038367424200437, -0.6364022177375876, -2.460135609159856, -2.4070343614904726, -2.3417788859153754, -2.248062877901398, -2.1127419849754374, -1.9314214817273354, -1.7114272152654455, -1.4719365186657976, -1.2415077497346392, -1.052644196513867, -0.9330481533127123, -0.8879445488962779, -0.8037829736655818, -0.6363259909273072, -2.0687067744721417, -2.018264115652746, -1.958702427610947, -1.8781425164971928, -1.767607902559182, -1.6250201214603897, -1.4569001195224724, -1.278204189870988, -1.1113246902892344, -0.9825616621670598, -0.9105051255116886, -0.8879187894594878, -0.8037371974791482, -0.6362453420852557, -1.7150482945754904, -1.6670800094052816, -1.6126125474537116, -1.5436279709406513, -1.454855068366152, -1.3463517292048275, -1.2239039281110118, -1.098262105119239, -0.9857872343124973, -0.909478754535142, -0.8861648736233789, -0.887892682748663, -0.8036961191197287, -0.636156398085591, -1.391452558875153, -1.3457823989681694, -1.295811576176804, -1.236830829904931, -1.1669149876562404, -1.0884309572042423, -1.0072861257959982, -0.930980538471617, -0.8692399599079388, -0.8400748381327017, -0.8634731663220737, -0.887867249119746, -0.8036574423092707, -0.6360534338958287, -1.0896357487370878, -1.0463584589996047, -1.0006293437317337, -0.9505507602741237, -0.8971843820214003, -0.8454138118469846, -0.8025263489964598, -0.7751763574317471, -0.7681886387203507, -0.789138112254916, -0.8462166815201572, -0.8878432860354964, -0.8036202024555185, -0.6359249724220738, -0.8018902491275279, -0.7615630965878251, -0.7204588099784308, -0.6791631676300132, -0.6413576081314788, -0.6143848625332575, -0.6076659950320036, -0.6285346915558752, -0.6776085903110373, -0.7487969598667439, -0.8324939370522855, -0.887821207827195, -0.8035840580524259, -0.6357399270204981, -0.5218390487161912, -0.48548272452859975, -0.45009099937915287, -0.418709733532348, -0.39738826311853986, -0.39545883519596065, -0.4240482442281225, -0.49074878096336416, -0.5911527100341006, -0.7082317171152439, -0.8192264701805304, -0.8878011077208593, -0.8035487185000131, -0.6353488178781375, -0.24479484055189787, -0.2137041099982178, -0.1855960969467785, -0.16628825187338914, -0.16422697588084015, -0.19008316858054, -0.2552487509479953, -0.3659203388763649, -0.5109246719627099, -0.6677883202708907, -0.8059982299751464, -0.8877828788225737, -0.8035143077756095, -0.6346027027102451, 0.03227243174336078, 0.056812260966072135, 0.0759789011452883, 0.08066921571740265, 0.0597210521517081, 0.0016703424204233346, -0.10272004749283047, -0.2549524152089802, -0.44037614973247213, -0.6307923496051784, -0.7933199390379687, -0.8877662650192707, -0.8034812992248768, -0.6344317878269611, 0.31114241152505834, 0.3281266823085351, 0.3370209787974252, 0.32496385253790566, 0.2777743065541555, 0.18361224426107456, 0.036929301016672716, -0.1570800484909666, -0.37875852240245705, -0.5974990720417318, -0.7810194033887845, -0.8877511440827281, -0.8034490942995224, -0.6343016933565434, 0.5930721627483121, 0.6019689417170713, 0.599918664224944, 0.5701079943882341, 0.4952300599118142, 0.3632555414363706, 0.17290755156160634, -0.06316134218571542, -0.31990870755060435, -0.5655828724627583, -0.7694940838067529, -0.8877374472921538, -0.8034176079256456, -0.6341949290813789, 0.8797326509019202, 0.8805737312891696, 0.867701961327725, 0.8205221818324315, 0.718740844022485, 0.5499967394302283, 0.31668309746288, 0.038052788879471354, -0.2559335321417917, -0.5309970200142182, -0.7568197809243571, -0.8877249765232353, -0.8033865122882667, -0.6341003999680731, 1.1741341860829035, 1.167508177173191, 1.144626191715189, 1.0814908799195477, 0.9551443112286783, 0.7526430775629557, 0.4787254381864691, 0.1572411042076213, -0.1789062268182904, -0.48984519476001004, -0.7422403454603507, -0.8877136347298775, -0.8033556573036323, -0.6340047547618471, 1.4812476592204662, 1.4681998860155714, 1.4365482951568163, 1.3591930248594901, 1.2107571575374378, 0.9774172396311372, 0.6643707142066526, 0.29711292410924867, -0.08562664834464469, -0.44024680199470767, -0.7251855978238053, -0.8877033349596926, -0.803324640261514, -0.6339028825381948, 1.8080713581731664, 1.7899094269697224, 1.7508480752625875, 1.6606596137481995, 1.4913047295287565, 1.2275166843691778, 0.8742389900653343, 0.4580405879164781, 0.02172481322683952, -0.38420057040420097, -0.7068036035853462, -0.8876939931675776, -0.803293136166724, -0.6337820928199791, 2.163002046079357, 2.141032510416004, 2.095709163543031, 1.9932576802200568, 1.8022536148092907, 1.5052072835110064, 1.1066950423227817, 0.6352004222369504, 0.13791595653568417, -0.32666649839602185, -0.6920384006295486, -0.8876855305823708, -0.8032609468795656, -0.6336270086046938, 2.5544980669505417, 2.5297790808049063, 2.478882664756024, 2.363790793765268, 2.1487919116819296, 1.8134290019872843, 1.361972053754564, 0.8261608552246849, 0.25948579116455384, -0.2717315394889295, -0.6889868857976046, -0.8876778334442699, -0.8032281411445528, -0.6334232647647373, 2.989220010471482, 2.9624379981111324, 2.906155516748667, 2.7773143083158387, 2.5350645938377223, 2.1553538763160143, 1.6420190898187128, 1.0309638330689044, 0.3849948936522936, -0.21776270299667688, -0.6887818581271911, -0.8876707577885857, -0.8031949922423588, -0.6331551290101446, 3.470064367094302, 3.4415633555568483, 3.3797230107344842, 3.235666390533528, 2.9626166405051935, 2.532360951862323, 1.9482612084378592, 1.2514639549486695, 0.5168080084935031, -0.16284499651102644, -0.688699721701397, -0.8876641850578607, -0.8031618036107576, -0.632798326550833, 3.9946666744210377, 3.964556021181657, 3.8968232653359642, 3.736080521752298, 3.4288992234790174, 2.942407957887794, 2.279557283732123, 1.4876409344220143, 0.6551957298593134, -0.10764869700452769, -0.6886557219931738, -0.8876580213187679, -0.8031287800720949, -0.632301768221902, 4.554995130229953, 4.5232639161633985, 4.449298187683832, 4.270658453458111, 3.9266785108632845, 3.3794249410752735, 2.631392052650933, 1.7362745130778743, 0.7971157446404795, -0.05513695238030287, -0.6886280849520419, -0.8876521741668368, -0.8030959299145685, -0.6314231844434489, 5.138593048041642, 5.105225027361037, 5.024787861343599, 4.827461613154194, 4.444971845937991, 3.83404570706078, 2.996596994196161, 1.9926208833267394, 0.9399277806319705, -0.006577667751520233, -0.6886072685277566, -0.8876462934597549, -0.8030614007865464, -0.6292277019799873, 5.731841894150331, 5.696886393419715, 5.609887427497946, 5.393544140188438, 4.9718344835664885, 4.29600521707269, 3.367296597055306, 2.252103711803763, 1.083767963285212, 0.04236132103998962, -0.6885734559603628, -0.8876362646139859, -0.8030013128078219, -0.627449315034121, -5.4510403552188915, -5.457246421202297, -5.435138053989433, -5.341513317363568, -5.132644132612418, -4.778496486313784, -4.275090330383562, -3.6524667701647733, -2.975579433927323, -2.3373534411447205, -1.8443613412202295, -1.5790126608460566, -1.4766476504357733, -1.4322446864360643, -4.87636231568685, -4.877873144368129, -4.854580035612531, -4.769163988823595, -4.584350211328719, -4.275162258319759, -3.8394511019688777, -3.3045384789380865, -2.727531540364747, -2.188150848930104, -1.7748356781666934, -1.5534998425813489, -1.4540316613230722, -1.3830152450176922, -4.311142345067998, -4.307848255514352, -4.283331827583829, -4.206075168355413, -4.045141133557291, -3.780536431964401, -3.4118974074255504, -2.9637531040217806, -2.4854448745350273, -2.044547724139613, -1.712780673831873, -1.5333430211048844, -1.4412438826841163, -1.348022964976228, -3.768178949406657, -3.7601563667800555, -3.734485327948867, -3.6652923030689397, -3.527739202956229, -3.3066132800509047, -3.0032560139501534, -2.639483712312492, -2.256948417522624, -1.9103834661444306, -1.6536208438022066, -1.5147249918528425, -1.435513525298018, -1.3382234802507202, -3.2591466721519224, -3.246781460427577, -3.220218906837476, -3.1589618847046146, -3.0438992748853138, -2.864239025608846, -2.6228188990500274, -2.3387518276423727, -2.046236653323314, -1.7880643623393513, -1.602061159328054, -1.4983170935567076, -1.4310147998017928, -1.3368932575142656, -2.7917682135592647, -2.77567920197446, -2.7486333830548624, -2.6951283776359953, -2.6012778404802703, -2.4601952248210424, -2.275866743311191, -2.0647081590186556, -1.8539059385990662, -1.6752585946628757, -1.5525728589072312, -1.482549007958253, -1.4269572836681992, -1.3352806496161345, -2.3686698885262176, -2.349544741921198, -2.3224364682203804, -2.276380468467258, -2.2021397513504466, -2.096134053404454, -1.96306043229755, -1.8166812153593672, -1.6779626927685893, -1.5691993644591065, -1.502834425778163, -1.4665156541953228, -1.4227017387327596, -1.3324728362690972, -1.9877052727452156, -1.9661481775005847, -1.9392811483044443, -1.900194996544338, -1.843746447593204, -1.769121756980956, -1.681324683038824, -1.5915245362401245, -1.515564090203907, -1.4683768466711928, -1.4530730942632109, -1.449899165531353, -1.4177711762991403, -1.3281348651018996, -1.6432372297556443, -1.6196952104583442, -1.5932029204051144, -1.5604377887436314, -1.5198864162135024, -1.4731729374764453, -1.4254599814093556, -1.385400129562409, -1.3644284152221453, -1.3721019097383915, -1.4041341187359364, -1.4327163801123868, -1.4116826703710832, -1.3225730728477616, -1.327775631702329, -1.3025649781868975, -1.276466229772805, -1.24931936972926, -1.2228828552350006, -1.2011261135073246, -1.189627976715534, -1.1949186644203857, -1.2242590355104164, -1.2822534185679009, -1.3577152081533177, -1.4154927311297218, -1.4046923380089542, -1.3164251573071415, -1.033482683632501, -1.0068855518221231, -0.9812195807112644, -0.9591464991162806, -0.9454368975614297, -0.9464434608132726, -0.9686400464256677, -1.017088148462574, -1.0946927227113763, -1.199752204552563, -1.3153879754938609, -1.3992394506961936, -1.3978897026709212, -1.3110238861229293, -0.7532699973335121, -0.7256395261078744, -0.700608460503675, -0.6834426170235102, -0.6817664253484282, -0.7043648204217098, -0.7588710578652421, -0.8490941896390803, -0.9734706325856396, -1.1235658127987305, -1.2767599663001081, -1.3849226628930944, -1.3929141749410394, -1.3071291232116553, -0.4814085984020318, -0.4532232169202386, -0.42926973391580114, -0.41733921156628007, -0.4278159909302915, -0.4718757129329209, -0.558251772222246, -0.689068874590655, -0.8579087872614148, -1.051064356122036, -1.2401561921205777, -1.3725981461185337, -1.3905150805395208, -1.304148008035753, -0.21369498893686467, -0.1855310647559803, -0.16330442477102133, -0.1573818144782069, -0.18081618480780468, -0.2468642345113597, -0.3649669809945868, -0.5353081906300786, -0.7464804678698339, -0.9808428312729514, -1.2045344736435695, -1.360478796953733, -1.388100899597125, -1.302108632477058, 0.05274166416545116, 0.08030476824532429, 0.10009561469379628, 0.09903922290522414, 0.06148917183044443, -0.027323795009084537, -0.1766279332304718, -0.3849073507910167, -0.6380949582373683, -0.9128868198633889, -1.1698235092649525, -1.3474099000817026, -1.3835689145066257, -1.3012279831344253, 0.31990914219324684, 0.346404342581831, 0.36318193535658627, 0.35435148899027463, 0.30171895434545687, 0.1892958695258974, 0.008386623469083964, -0.23782707099636605, -0.5325743365227241, -0.8468911448965802, -1.1363970546524917, -1.3359223423526119, -1.3814948421372328, -1.3005657296028337, 0.5896147944440902, 0.6147838582156835, 0.6282444762329281, 0.6112511499340856, 0.5430724054082925, 0.40654914290228383, 0.19354225453146331, -0.0910045591985249, -0.4273639629394072, -0.7813302891749149, -1.1039965261509688, -1.3258756768758955, -1.3801164100921943, -1.3001113512161435, 0.8642109019839137, 0.8880524255911055, 0.8982121030244045, 0.8731081277489828, 0.7894647912058108, 0.6289168605823066, 0.38383444394995236, 0.06070662627188332, -0.3182487633472398, -0.7133082217145986, -1.0705181959837429, -1.3156877925768256, -1.3787153811511508, -1.29962399362714, 1.147276232390537, 1.1700412239724016, 1.177192548498988, 1.1443509034586214, 1.0456344117193885, 0.8612212064457142, 0.5837206642866254, 0.22118087389186886, -0.2018329817129798, -0.640061892258482, -1.0338111158880516, -1.3038221367494494, -1.3770313419935793, -1.2989867157416417, 1.4440558229293774, 1.4662094744873786, 1.4708107588634016, 1.4306558759957688, 1.317109117419792, 1.1083984234289395, 0.7966142600485603, 0.3917150410908103, -0.07701785537365399, -0.5604245338378, -0.992432814250829, -1.2879884625069111, -1.3721299310700628, -1.2979966650908314, 1.7614700747602907, 1.7836398040800088, 1.7861866496288468, 1.7388569860245875, 1.6099808919932475, 1.3755804381786256, 1.0271447582022792, 0.576560113158835, 0.05761886082395851, -0.4750526725558666, -0.9471783507871615, -1.2672745676564696, -1.3598765701506628, -1.289888387694928, 2.107548170186898, 2.1304588613498696, 2.1313952166406462, 2.076603258314205, 1.930938315413103, 1.6680531634508609, 1.2790207092546781, 0.7776442980594832, 0.20197659446516247, -0.3860321448273149, -0.901403016776275, -1.2446069186813218, -1.3445665916712533, -1.2776217153586447, 2.4902558471203045, 2.514657141433561, 2.5143366874473223, 2.4514165228300437, 2.2866425218916904, 1.9909286556576802, 1.5550565836335386, 0.9954009126598892, 0.35528243569742096, -0.29506363979742717, -0.8584404861309652, -1.2231285963991565, -1.3307759616565882, -1.2685067670315633, 2.9158569163531793, 2.9424363984784025, 2.941095279275869, 2.869119092908937, 2.6823718700406944, 2.348455251736743, 1.8578945891135226, 1.2307873899143111, 0.5178313308864223, -0.20109142144019776, -0.8165027498168892, -1.2038624426624378, -1.3209486658395568, -1.2640942743175734, 3.387144973582656, 3.41640825287855, 3.4141159698116184, 3.332021379601211, 3.1203264728739333, 2.742714754877604, 2.1894619196871616, 1.485482253995838, 0.6908920380122849, -0.10304057066270852, -0.7742966962304842, -1.1860647512393012, -1.3127941766845748, -1.2613550363305301, 3.9020548096534884, 3.9341648124869053, 3.9307519533840116, 3.8374746213564097, 3.5982035240102017, 3.1721576405373306, 2.5492404648888147, 1.7597156810097214, 0.8744054357024842, -0.0020571301519096688, -0.7335142051966393, -1.1712286514749937, -1.3049206381686385, -1.2594454470716583, 4.453215996848731, 4.487842609466892, 4.4828575230195815, 4.377467246745178, 4.108681214602735, 3.6307484895666287, 2.932877487372942, 2.0506719870036467, 1.066257647711944, 0.0988924434330898, -0.6999313956661445, -1.1639934077634644, -1.2965398560316777, -1.2579108268934625, 5.0288742110180635, 5.065222343396384, 5.058033775858053, 4.939868188183003, 4.640445994468229, 4.108602113529219, 3.3324667824733987, 2.3528134287347755, 1.2634173452827877, 0.19814969256388953, -0.6784308786565496, -1.1636000030827147, -1.2898957403091698, -1.2563102293813184, 5.6154081218231475, 5.652691164315829, 5.642826817405324, 5.511585673930975, 5.181117435133523, 4.594587738654475, 3.738812499544655, 2.6595821740025456, 1.462617666971509, 0.2980954717260268, -0.6528452586987351, -1.1627034591159864, -1.283500587925591, -1.2555348683244387, -5.282904668703175, -5.357682862324891, -5.4132081104362575, -5.415759590029235, -5.327264834035754, -5.116127098272563, -4.768542593149565, -4.298072436810797, -3.749970456171116, -3.196725161342781, -2.7226321120979198, -2.4009457217244665, -2.274388638996799, -2.283725791001381, -4.720668371332426, -4.78543227526265, -4.832946505009894, -4.834892419698822, -4.759634213432225, -4.581393066146811, -4.289857463035706, -3.8979720744155295, -3.444833846311859, -2.9909977938315775, -2.604901024847042, -2.3432236938647675, -2.233979248285744, -2.2110736157454465, -4.1687966383271915, -4.22270111233184, -4.261984115592208, -4.2633429043723865, -4.201274124253966, -4.055633935897641, -3.8194834099252097, -3.5051016021992525, -3.145456816636265, -2.789218111029469, -2.48942253531412, -2.288952827519409, -2.2048350932188665, -2.1688758409558644, -3.6395655620591914, -3.6823655979112937, -3.7134197497982924, -3.714280679453214, -3.6652284321304998, -3.5513932774371564, -3.3689080397341065, -3.129247221386548, -2.8594382758967867, -2.596908781309044, -2.3802550573044132, -2.239367320522804, -2.1840748391407034, -2.1512756878254113, -3.1440007364904416, -3.1761490679568767, -3.1994039714023916, -3.1999965957372583, -3.1636232586349173, -3.080222744400505, -2.94856238079394, -2.7790834861950424, -2.593143237078546, -2.417990333504123, -2.2794726271428645, -2.1957953370554804, -2.168123617610675, -2.1363376684109965, -2.689320117277693, -2.7117578390248087, -2.7280051073696616, -2.728685587647522, -2.704478867841423, -2.649612351378133, -2.5650214104840585, -2.459917792324263, -2.3503853276520985, -2.2547941882084275, -2.1881537583394937, -2.158189827356582, -2.156601270629521, -2.1160006854578306, -2.2778083183300377, -2.29172345300616, -2.301945229160837, -2.3031175114576254, -2.290405079069927, -2.26179387297113, -2.219995980569923, -2.172935596154523, -2.1318459324855197, -2.1072408900203183, -2.10488378197305, -2.1234032539506504, -2.1455916502872756, -2.096884338205742, -1.907137367441412, -1.9137486487423712, -1.9189422979975475, -1.9209805342804482, -1.9189945699982092, -1.914219122848423, -1.9108446544496622, -1.915600920998867, -1.9353244333367565, -1.9733472854972878, -2.0273926180927613, -2.0889038404398876, -2.1331897434531686, -2.0792602650041694, -1.571671783556018, -1.57205029099309, -1.5730858197724369, -1.5762916536865905, -1.5842874275477328, -1.6010795583135924, -1.6320596944196706, -1.6829209037748691, -1.7567226937019702, -1.8502906573735065, -1.9539203480805614, -2.053520511879407, -2.1178953559759033, -2.06031274659458, -1.2641461042750846, -1.259083721213929, -1.2565970653476555, -1.2611726963145071, -1.2785492247841765, -1.3150869708923743, -1.3770319285866521, -1.4690441656696436, -1.591099899914427, -1.7346883100580461, -1.88323201302841, -2.017326850319054, -2.099901440376081, -2.040141075220679, -0.9771873685758871, -0.9671293393286888, -0.9614525292758683, -0.9674469088217199, -0.9937622579964919, -1.0488244397163486, -1.1393322654373024, -1.2685937385600086, -1.4339041542139466, -1.6231938061746702, -1.8147878890688713, -1.9818677930149615, -2.0815141584669763, -2.022942431211141, -0.7043580450810714, -0.6894192939382753, -0.6805653076891438, -0.6877848866413048, -0.7225797591968195, -0.7953575872923663, -0.9130192988896488, -1.0771855914060249, -1.2826420600178563, -1.515009679983126, -1.7490065922133726, -1.950037308543075, -2.0682865463567053, -2.0129067932263784, -0.44061919797432003, -0.42067994675241294, -0.4084015098517778, -0.41634597027052034, -0.4588546175334844, -0.5484467076038535, -0.6923877539408556, -0.8906676671414382, -1.135523235141195, -1.410082518901698, -1.6856473045594234, -1.922590186647323, -2.066500733317077, -2.011447753983615, -0.18229043334166756, -0.15712665860878247, -0.1410347682416742, -0.14894343686506525, -0.19794395126272366, -0.30288861953909885, -0.47202757230039033, -0.7044330483880821, -0.9898397361892706, -1.3076046880499543, -1.6238202114022735, -1.8930615336071002, -2.057762416531605, -2.0112780919547504, 0.07332800991633273, 0.10393523438104774, 0.12424184017304192, 0.11721939998884418, 0.06320704815319281, -0.05518694466644935, -0.24806578725903508, -0.5147808963453807, -0.8427414014604481, -1.2060612637250212, -1.5634963595888363, -1.8618470241687335, -2.039685669822531, -2.010305210713019, 0.3285028917889327, 0.3647035685007758, 0.38952779896556006, 0.3840823990145628, 0.32629797310359265, 0.19604519705937615, -0.01939703661830514, -0.320626545412402, -0.6929070581140044, -1.1041209437518604, -1.5053147807358636, -1.8381577882513, -2.0394025396249638, -2.008170715222994, 0.5856538856521221, 0.6275014073975741, 0.6569566812568959, 0.653351091485653, 0.5922583055188, 0.45071217668193564, 0.21306251269166587, -0.12291372234037837, -0.5405337138470799, -1.001474150068787, -1.4489695648000809, -1.8179861593398867, -2.0392463083959296, -2.007945430627338, 0.8478853031051068, 0.8953286343414685, 0.9292936714741605, 0.9272204527760005, 0.862232622348302, 0.7085853195808584, 0.44798088304571043, 0.0768798225551713, -0.3861694811323945, -0.8972406545647212, -1.3921902722263346, -1.7984508212699195, -2.039100838479205, -2.004166926686259, 1.1194042443546577, 1.1722988881649907, 1.2104440498691695, 1.2090985145690032, 1.1386961896895693, 0.9708068864203261, 0.6851577948406489, 0.277894965005344, -0.23011005229703826, -0.7900266909630227, -1.331655682719596, -1.776496007422166, -2.0389458406793626, -1.99493047191801, 1.405760369863737, 1.4639138014864947, 1.5057812671427588, 1.5040592310113696, 1.4261852993765682, 1.2410939412660227, 0.9272450922223013, 0.4817148537244681, -0.07148801636748511, -0.6786895476162428, -1.26406303034282, -1.7446197132251406, -2.0331802347541847, -1.9908240749262176, 1.7137919891210789, 1.7770627751854502, 1.8221849259848701, 1.8188778042761768, 1.7313171400851772, 1.525886754054938, 1.1802801593478904, 0.6932626046373003, 0.09273352033267832, -0.5622179900995699, -1.1891673172998956, -1.6977868099302826, -1.9951493410193735, -1.9524569934911122, 2.051139925451158, 2.1195763098729214, 2.1676282223590526, 2.1615876008778234, 2.062107528029186, 1.8330789199529314, 1.4516989599028503, 0.9187606580095702, 0.2667026637820667, -0.43878206495948385, -1.1076905659056524, -1.643307589915418, -1.9516559003545544, -1.9146411696661454, 2.425257978672486, 2.4992006117493295, 2.550119433136045, 2.5403539550322236, 2.426640660319581, 2.170263256051091, 1.748094184086837, 1.1633904988911363, 0.4539180210595487, -0.30701790431725473, -1.0216845377290866, -1.5888404891494865, -1.9134208940545534, -1.8916845409525396, 2.841996162990949, 2.9220372389085414, 2.976003301618714, 2.9616837770334485, 2.8313296303656528, 2.543293506176612, 2.074262217609495, 1.430642829060855, 0.6564900352207409, -0.16657454109829906, -0.9331799748682761, -1.5393341150714326, -1.8897740780298267, -1.8837200150928102, 3.304035294777634, 3.390771640758054, 3.448007922096747, 3.4284106768080305, 3.2791132006245673, 2.955055808518285, 2.4326957384440506, 1.7221421830097685, 0.8747491758235483, -0.01835040766661854, -0.8430262772847629, -1.4916750480347831, -1.8676179700060167, -1.8759502923634839, 3.809655307427664, 3.9032544364725115, 3.963696246819629, 3.9381294271394482, 3.767995918841841, 3.40422566294048, 2.822682540687441, 2.0372647801152897, 1.1073917657009205, 0.1355912576892845, -0.7519519510087457, -1.4415475048282198, -1.8414719889994489, -1.8748891672489978, 4.352393613480248, 4.4520447277503035, 4.515017878051277, 4.482789655709895, 4.290554873184012, 3.88453308946989, 3.2393995643948394, 2.3725489051764876, 1.3517432619019651, 0.2924362383094957, -0.6626310245459804, -1.3863702828012894, -1.7967181154984018, -1.8745931132965052, 4.92191151930144, 5.025341797219503, 5.089533231100287, 5.05005203354127, 4.83510745289323, 4.385498791825886, 3.674141721555854, 2.7215890725117786, 1.6040233641740067, 0.45064677718336316, -0.5764681704433051, -1.331599667038639, -1.74776338208433, -1.8742240172756606, 5.505638958455224, 5.609509211838211, 5.67366259269613, 5.626643990064223, 5.3888493519431835, 4.895218726596743, 4.116608229163376, 3.0765396036520563, 1.8597532147091647, 0.609973712320442, -0.4906615489100996, -1.2801640456527048, -1.7077925802792042, -1.8739625975047147], "patch_I": [12, 13, 14, 15, 16, 17, 18], "patch_J": [13, 14, 15, 16, 17, 18], "patch_K": [7, 8, 9, 10, 11], "stage": 1, "eps_stage1": 0.0005838176919684908, "floor_eps": null, "monotonicity_margin": 1e-07, "rounds": [{"round": 0, "stage": 1, "status": "optimal", "points": [23262, 5498, 5108], "objective": 0.0005837982459154566, "grid": [101, 141, 37, 131], "interior_min_slack": -0.0016639222682828247, "surface_min_slack": 0.0001671701040688589, "teleport_min_slack": 0.00026911119325777723, "interior_median_slack": 2.811648418525206, "surface_median_slack": 0.372443261142525, "face_gamma_min": 0.0668260536573157, "face_gamma_minus_floor_min": 0.06407860206781443, "negative_shares": [3.7905925075148497e-06, 4.9251379038613084e-05, 0.0], "seconds": 130, "oracle": {"A4": {"points": 8764, "boxes": 310731, "min_value": -0.020004429276146575}, "A3": {"points": 5985, "boxes": 981048, "min_value": -0.09845407301389432}, "G": {"points": 0, "boxes": 648, "min_value": null}, "A5": {"points": 0, "boxes": 14160, "min_value": null}}}, {"round": 1, "stage": 1, "status": "optimal", "points": [23352, 5636, 5108], "objective": 0.0005838236629808327, "grid": [127, 173, 45, 167], "interior_min_slack": 0.01741712264916906, "surface_min_slack": -0.13538569621073027, "teleport_min_slack": 0.0002634380304467421, "interior_median_slack": 2.8040289544185857, "surface_median_slack": 0.34554105465961804, "face_gamma_min": 0.06580478159166908, "face_gamma_minus_floor_min": 0.06299913642536051, "negative_shares": [0.0, 0.0009633911368015414, 0.0], "seconds": 124}, {"round": 2, "stage": 1, "status": "optimal", "points": [23352, 5666, 5108], "objective": 0.0005837987663317371, "grid": [89, 211, 53, 149], "interior_min_slack": 0.03075925784819944, "surface_min_slack": 2.2117593676540537e-05, "teleport_min_slack": 0.0002647052477800084, "interior_median_slack": 2.790586715688728, "surface_median_slack": 0.36123302737693486, "face_gamma_min": 0.06613192251985867, "face_gamma_minus_floor_min": 0.06326709003113076, "negative_shares": [0.0, 2.925516353636417e-05, 0.0], "seconds": 123, "oracle": {"A4": {"points": 1962, "boxes": 274339, "min_value": -0.0031590476273031256}, "A3": {"points": 1290, "boxes": 836578, "min_value": -0.23033508160041116}, "G": {"points": 0, "boxes": 650, "min_value": null}, "A5": {"points": 0, "boxes": 14926, "min_value": null}}}, {"round": 3, "stage": 1, "status": "optimal", "points": [23378, 5709, 5108], "objective": 0.0005838094463050117, "grid": [101, 141, 37, 131], "interior_min_slack": 0.018911729370147512, "surface_min_slack": 0.00016341393408669802, "teleport_min_slack": 0.0002652440444439539, "interior_median_slack": 2.8176835561034177, "surface_median_slack": 0.3821966440500666, "face_gamma_min": 0.0656783902549915, "face_gamma_minus_floor_min": 0.06288426289720758, "negative_shares": [0.0, 0.0, 0.0], "seconds": 124, "oracle": {"A4": {"points": 5, "boxes": 246910, "min_value": 0.00020889151551683354}, "A3": {"points": 411, "boxes": 778664, "min_value": -0.0414194201976702}, "G": {"points": 0, "boxes": 656, "min_value": null}, "A5": {"points": 0, "boxes": 15076, "min_value": null}}}, {"round": 4, "stage": 1, "status": "optimal", "points": [23386, 5711, 5108], "objective": 0.0005838374012722901, "grid": [127, 173, 45, 167], "interior_min_slack": 0.01219065434839628, "surface_min_slack": 0.00010104544515598946, "teleport_min_slack": 0.00026589147095441466, "interior_median_slack": 2.7623676338656957, "surface_median_slack": 0.34380099158704525, "face_gamma_min": 0.06641930088228637, "face_gamma_minus_floor_min": 0.06350134041821012, "negative_shares": [0.0, 0.0, 0.0], "seconds": 124, "oracle": {"A4": {"points": 475, "boxes": 262023, "min_value": -0.0006603663380179773}, "A3": {"points": 1031, "boxes": 851764, "min_value": -0.10118717033983884}, "G": {"points": 0, "boxes": 654, "min_value": null}, "A5": {"points": 0, "boxes": 15604, "min_value": null}}}, {"round": 5, "stage": 1, "status": "optimal", "points": [23403, 5721, 5108], "objective": 0.0005838444192291397, "grid": [89, 211, 53, 149], "interior_min_slack": 0.03039855535027236, "surface_min_slack": 0.00010356132139044405, "teleport_min_slack": 0.0002653436653564719, "interior_median_slack": 2.758386136190283, "surface_median_slack": 0.3553148615291031, "face_gamma_min": 0.0662926318371776, "face_gamma_minus_floor_min": 0.06340692260174222, "negative_shares": [0.0, 0.0, 0.0], "seconds": 128, "oracle": {"A4": {"points": 29, "boxes": 274132, "min_value": 0.0001974890686616605}, "A3": {"points": 384, "boxes": 878103, "min_value": -0.004433617809481602}, "G": {"points": 0, "boxes": 660, "min_value": null}, "A5": {"points": 0, "boxes": 16162, "min_value": null}}}, {"round": 6, "stage": 1, "status": "optimal", "points": [23407, 5723, 5108], "objective": 0.0005838176919684908, "grid": [101, 141, 37, 131], "interior_min_slack": 0.014749454074150847, "surface_min_slack": 0.0001634456708465848, "teleport_min_slack": 0.00026919212959563036, "interior_median_slack": 2.745276597029485, "surface_median_slack": 0.36984564596402514, "face_gamma_min": 0.06649754896922405, "face_gamma_minus_floor_min": 0.06357892747803226, "negative_shares": [0.0, 0.0, 0.0], "seconds": 133, "oracle": {"A4": {"points": 0, "boxes": 262464, "min_value": null}, "A3": {"points": 0, "boxes": 816684, "min_value": null}, "G": {"points": 0, "boxes": 650, "min_value": null}, "A5": {"points": 0, "boxes": 15224, "min_value": null}}}, {"round": 7, "stage": 1, "status": "optimal", "points": [23407, 5723, 5108], "objective": 0.0005838176919684908, "grid": [127, 173, 45, 167], "interior_min_slack": 0.02743203725147847, "surface_min_slack": 0.00010109997938645421, "teleport_min_slack": 0.00026678459144664724, "interior_median_slack": 2.7478654356562022, "surface_median_slack": 0.34203967677627034, "face_gamma_min": 0.06649754896922405, "face_gamma_minus_floor_min": 0.06357892747803226, "negative_shares": [0.0, 0.0, 0.0], "seconds": 133, "oracle": {"A4": {"points": 0, "boxes": 262464, "min_value": null}, "A3": {"points": 0, "boxes": 816684, "min_value": null}, "G": {"points": 0, "boxes": 650, "min_value": null}, "A5": {"points": 0, "boxes": 15224, "min_value": null}}}, {"round": 8, "stage": 1, "status": "optimal", "points": [23407, 5723, 5108], "objective": 0.0005838176919684908, "grid": [89, 211, 53, 149], "interior_min_slack": 0.029783810579060876, "surface_min_slack": 0.00010374624820386202, "teleport_min_slack": 0.00026669028401428213, "interior_median_slack": 2.7484657697515877, "surface_median_slack": 0.35467882407076257, "face_gamma_min": 0.06649754896922405, "face_gamma_minus_floor_min": 0.06357892747803226, "negative_shares": [0.0, 0.0, 0.0], "seconds": 133, "oracle": {"A4": {"points": 0, "boxes": 262464, "min_value": null}, "A3": {"points": 0, "boxes": 816684, "min_value": null}, "G": {"points": 0, "boxes": 650, "min_value": null}, "A5": {"points": 0, "boxes": 15224, "min_value": null}}}]}

==> anc/output/lifted-three-state-certificate-projected-2026-09-19.json <==
{"date": "2026-09-19", "note": "projected coefficient table: the function certified by both verifiers is this tensor cubic B-spline plus one enclosed real correction delta_0 on the tied group (i0, k0) = (15, 9)", "source": "lifted-three-state-certificate-2026-09-19.json", "source_sha256": "8f769de5b56980d7e9bd90a574b3473110b64a2daf88db1e1456fcc5fb480743", "coefficients_changed": 521, "tb": [0.0, 0.0, 0.0, 0.0, 0.10714285714285714, 0.21428571428571427, 0.3214285714285714, 0.42857142857142855, 0.5357142857142857, 0.6428571428571428, 0.75, 0.8571428571428571, 0.9642857142857142, 1.0714285714285714, 1.134946676971626, 1.1749466769716261, 1.1785714285714286, 1.1999466769716263, 1.229946676971626, 1.2549466769716262, 1.2857142857142856, 1.2949466769716262, 1.3928571428571428, 1.5, 1.5, 1.5, 1.5], "ta": [-1.6, -1.6, -1.6, -1.6, -1.4400000000000002, -1.28, -1.12, -0.9600000000000001, -0.8, -0.6400000000000001, -0.48, -0.32000000000000006, -0.16000000000000014, 0.0, 0.1493562673823229, 0.15999999999999992, 0.1793562673823229, 0.1993562673823229, 0.21935626738232292, 0.2393562673823229, 0.2693562673823229, 0.31999999999999984, 0.48, 0.6400000000000001, 0.7999999999999998, 0.96, 1.12, 1.2799999999999998, 1.44, 1.6, 1.6, 1.6, 1.6], "tc": [0.0, 0.0, 0.0, 0.0, 0.16666666666666666, 0.3333333333333333, 0.5, 0.6666666666666666, 0.8333333333333333, 1.0, 1.1549466769716261, 1.1666666666666665, 1.2749466769716262, 1.3333333333333333, 1.5, 1.5, 1.5, 1.5], "coef": [0.6108530989378845, 0.6108530989378845, 0.6101095346529014, 0.6102139249556866, 0.6106299928218956, 0.6103345127426325, 0.6114627755024205, 0.6107494860880059, 0.6115667691151327, 0.6122094937024786, 0.6087138292955584, 0.6132456728894662, 0.6096529751032553, 0.6453400673771194, 0.6176939310136722, 0.6176939310136722, 0.6161405606020456, 0.6149503486798825, 0.6149855584564662, 0.6142212679015143, 0.6145584800438869, 0.6134081159980016, 0.6132401322531633, 0.6143388441088495, 0.6138038864716874, 0.6234823899855702, 0.6289541272360113, 0.6657700284923348, 0.6254393612014191, 0.6254393612014191, 0.6240930762134905, 0.620894715774494, 0.6199611372382715, 0.618382227434723, 0.6178025460707743, 0.6157796940179929, 0.6146402427533395, 0.6164974406400282, 0.619080688867309, 0.6358209526201578, 0.6497227286124422, 0.6864170207587927, 0.6351969477813769, 0.6351969477813769, 0.6335310026582138, 0.6287531540845661, 0.626828556022136, 0.624900578170653, 0.6235139854295814, 0.6212458963881106, 0.6188281533477463, 0.6205968491348397, 0.6272877750884186, 0.6523941366915094, 0.6758318689386436, 0.7115965679922303, 0.6459102268241226, 0.6459102268241226, 0.644369785068039, 0.6387401202626392, 0.6367157917037175, 0.6347714782672542, 0.6329809097802835, 0.6308634394242656, 0.6284302759011227, 0.6297594731419252, 0.6421982830479346, 0.678686796418719, 0.7168992369722387, 0.747814059564886, 0.659855418895195, 0.659855418895195, 0.6584386458294517, 0.6526265590267564, 0.6515158074400558, 0.6497626892252849, 0.6474557470184704, 0.6447544061715567, 0.6416560683180031, 0.6511920580468235, 0.675183901551971, 0.7358779119821383, 0.7743657521736989, 0.8203592746204202, 0.6779742189071396, 0.6779742189071396, 0.676515728622326, 0.672945016673344, 0.6736734949470425, 0.6713925011278641, 0.6681902447238647, 0.6662388135636744, 0.669760730870839, 0.7077587621582815, 0.7479127336730883, 0.8248335728777682, 0.8644364305956799, 0.917887148259288, 0.7032975442745013, 0.7032975442745013, 0.7022739067399163, 0.699416711281432, 0.7032096992200181, 0.7001088118575203, 0.6999819465411471, 0.7115126600493447, 0.7432096944772341, 0.7986906579163129, 0.8437444060539148, 0.9196959946014696, 0.9673734565603733, 1.0176401652203282, 0.7397263491002051, 0.7397263491002051, 0.7378681698711803, 0.7351483469036739, 0.7411333808890025, 0.7410466011506363, 0.7551039875120793, 0.7924703561912915, 0.8378032359855186, 0.8952482409344306, 0.944625159719485, 1.0169007265827603, 1.0640660581580152, 1.1137854795461763, 0.7827371733598767, 0.7827371733598767, 0.7825644500907181, 0.78224653047821, 0.7909946571348003, 0.801330315506362, 0.8336162928933696, 0.8844080060784606, 0.9309596562601473, 0.9912742167065447, 1.041077008073691, 1.1089772973408039, 1.1580194825871064, 1.2089749936448693, 0.8379430791820174, 0.8379430791820174, 0.8368425622233322, 0.8384738139940179, 0.8529141029308235, 0.8752377688388155, 0.9192917485583014, 0.9734690751448357, 1.0215355751648636, 1.0820741233641118, 1.12808999584304, 1.1999571618188982, 1.2516257203957837, 1.3030670432541547, 0.8924330425443445, 0.8924330425443445, 0.8936000847053202, 0.9011108260028152, 0.9231363889792991, 0.9555595512502837, 1.0042323758578082, 1.0553187017094052, 1.1024633839359663, 1.1614178692838422, 1.2119280487183488, 1.2956172113861053, 1.3477795028833175, 1.4237614064739792, 0.933219375990416, 0.933219375990416, 0.9325673167702633, 0.9477685300589177, 0.972558174626463, 1.0046588303009074, 1.050561686584712, 1.0988531423003531, 1.1518455650338582, 1.2187351950469498, 1.2824961680367026, 1.3626720612168923, 1.4443668553575635, 1.5230619413435473, 0.9511185549476966, 0.9511185549476966, 0.9514397707108062, 0.9628909844456672, 0.9865438091445211, 1.0163752329083904, 1.0624621137976473, 1.1128145848931117, 1.1698780712979324, 1.2473510845354527, 1.317574032232966, 1.3976521519820737, 1.4832723533850665, 1.568125466185563, 0.9577285824434005, 0.9577285824434005, 0.9581419357103318, 0.970080478038693, 0.9933411177743404, 1.0224787614039386, 1.0682872137990844, 1.1196698195353523, 1.1773057270726868, 1.2549413005752938, 1.3261589959577735, 1.4100592699496175, 1.4974550400777766, 1.581383013836543, 0.9646535750510169, 0.9646535750510169, 0.9652753190522179, 0.9771074326771486, 0.9993859581065222, 1.027783714773344, 1.0733940182879254, 1.125738800782684, 1.1841776932044392, 1.2624915027794936, 1.3340822476629928, 1.4220497083747417, 1.5123563266171582, 1.595055282145452, 0.9708828523336406, 0.9708828523336406, 0.9711522254024476, 0.9821315173469041, 1.0038818328336525, 1.0319033609103236, 1.0776280398847857, 1.1311414263962327, 1.1909085318045387, 1.2708154460656143, 1.3421344335068337, 1.434322998983643, 1.5292840305831998, 1.6085187169888056, 0.978916792224754, 0.978916792224754, 0.979108289367498, 0.9896314439993633, 1.01020579605137, 1.0375885246549454, 1.0832886276017284, 1.1379573264435492, 1.1997549995597354, 1.280915918517519, 1.3516335080637114, 1.4489414563653193, 1.5537761184653367, 1.621009375070135, 0.9913014871244593, 0.9913014871244593, 0.9917137319251301, 1.0024129838584577, 1.0205316842134544, 1.047200152336722, 1.0928776894640582, 1.1489705708979494, 1.2158771177943026, 1.3006687297736348, 1.3699071466351556, 1.4737296565543587, 1.5865817898375063, 1.6400357995070116, 1.0199289291321225, 1.0199289291321225, 1.0196873069823855, 1.0229438192094522, 1.0388646681239506, 1.0651681973446558, 1.1118824546339814, 1.1731305498671476, 1.25640234784172, 1.3579104986112611, 1.4222875642608084, 1.528105302062543, 1.6226448648565595, 1.6696520007907365, 1.0648042663439363, 1.0648042663439363, 1.0654413091574317, 1.0736158378639122, 1.0920722591205885, 1.1221830436348261, 1.1744135074337634, 1.2464190336961785, 1.3394364338712277, 1.4291656946465245, 1.4836828657012147, 1.5736908951974038, 1.6546248824499552, 1.6980381933379574, 1.1180053229933196, 1.1180053229933196, 1.117750886548713, 1.127250902689352, 1.147812141725851, 1.1829414027206162, 1.245117859891362, 1.3211727088457523, 1.4161003343136955, 1.4977483591213494, 1.5522475001800524, 1.635247733184862, 1.7020360963045644, 1.7415058194005557, 1.1682157582561816, 1.1682157582561816, 1.1683822038332896, 1.1779650161454787, 1.2030339339119345, 1.2412771282648842, 1.3065105901658438, 1.3791928947605183, 1.4772728409528724, 1.5605480162520793, 1.6137989539952675, 1.6984560858188165, 1.7562657501164842, 1.8156358184153631, 1.2114696510342866, 1.2114696510342866, 1.2103064629426603, 1.2223545466654577, 1.2483946734676954, 1.2863203661886136, 1.3531595537284706, 1.4261505185424428, 1.5321430464370531, 1.6186144386991816, 1.6704838446296097, 1.7563671401207281, 1.8388726458976263, 1.917622829900344, 1.2479562559313824, 1.2479562559313824, 1.247156611392599, 1.2602572448741836, 1.2833382946684666, 1.3220964393793428, 1.3920043158547764, 1.469689166498881, 1.5856729978093758, 1.6753724269948203, 1.728388979533473, 1.8221798604938515, 1.9231071061198313, 2.0034680667656946, 1.2746626144324655, 1.2746626144324655, 1.2752445391901435, 1.2887959347867655, 1.3106093668701275, 1.3510714646180508, 1.4287550994328582, 1.5167226089046535, 1.6438642549306635, 1.7396767197670246, 1.8017570841656965, 1.9222356442693405, 2.041124890252584, 2.0995500351156218, 1.2901977364586024, 1.2901977364586024, 1.290608171098263, 1.3053864569561446, 1.3290753189403495, 1.375143319690374, 1.467711317053692, 1.574096863290753, 1.7172804063253815, 1.8314839849447668, 1.916975569272133, 2.0780607601072245, 2.168328903375056, 2.262231387846105, 1.2951840397630188, 1.2951840397630188, 1.2963747357194428, 1.313143354330098, 1.3392812333030584, 1.3905214526289769, 1.4968201252484672, 1.6239327740290077, 1.7820349563650164, 1.9314582055260725, 2.047456919272919, 2.1985238003561034, 2.311754703293082, 2.411603093587094, 1.2963512755078583, 1.2963512755078583, 1.2975167398656846, 1.316690466688341, 1.3484710988088822, 1.4057720320148615, 1.524916343336714, 1.6735432108041015, 1.8437782581210829, 1.9985961002355161, 2.116907983216031, 2.2617824428058126, 2.38589921372458, 2.4802016073097066, 0.6108530989378845, 0.6108530989378845, 0.6101095346529014, 0.6102139249556866, 0.6106299928218956, 0.6103345127426325, 0.6114627755024205, 0.6107494860880059, 0.6115667691151327, 0.6122094937024786, 0.6087138292955584, 0.6132456728894662, 0.6096529751032553, 0.6453400673771194, 0.6176939310136722, 0.6176939310136722, 0.6161405606020456, 0.6149503486798825, 0.6149855584564662, 0.6142212679015143, 0.6145584800438869, 0.6134081159980016, 0.6132401322531633, 0.6143388441088495, 0.6138038864716874, 0.6234823899855702, 0.6289541272360113, 0.6657700284923348, 0.6254393612014191, 0.6254393612014191, 0.6240930762134905, 0.620894715774494, 0.6199611372382715, 0.618382227434723, 0.6178025460707743, 0.6157796940179929, 0.6146402427533395, 0.6164974406400282, 0.619080688867309, 0.6358209526201578, 0.6497227286124422, 0.6864170207587927, 0.6351969477813769, 0.6351969477813769, 0.6335310026582138, 0.6287531540845661, 0.626828556022136, 0.624900578170653, 0.6235139854295814, 0.6212458963881106, 0.6188281533477463, 0.6205968491348397, 0.6272877750884186, 0.6523941366915094, 0.6758318689386436, 0.7115965679922303, 0.6459102268241226, 0.6459102268241226, 0.644369785068039, 0.6387401202626392, 0.6367157917037175, 0.6347714782672542, 0.6329809097802835, 0.6308634394242656, 0.6284302759011227, 0.6297594731419252, 0.6421982830479346, 0.678686796418719, 0.7168992369722387, 0.747814059564886, 0.659855418895195, 0.659855418895195, 0.6584386458294517, 0.6526265590267564, 0.6515158074400558, 0.6497626892252849, 0.6474557470184704, 0.6447544061715567, 0.6416560683180031, 0.6511920580468235, 0.675183901551971, 0.7358779119821383, 0.7743657521736989, 0.8203592746204202, 0.6779742189071396, 0.6779742189071396, 0.676515728622326, 0.672945016673344, 0.6736734949470425, 0.6713925011278641, 0.6681902447238647, 0.6662388135636744, 0.669760730870839, 0.7077587621582815, 0.7479127336730883, 0.8248335728777682, 0.8644364305956799, 0.917887148259288, 0.7032975442745013, 0.7032975442745013, 0.7022739067399163, 0.699416711281432, 0.7032096992200181, 0.7001088118575203, 0.6999819465411471, 0.7115126600493447, 0.7432096944772341, 0.7986906579163129, 0.8437444060539148, 0.9196959946014696, 0.9673734565603733, 1.0176401652203282, 0.7397263491002051, 0.7397263491002051, 0.7378681698711803, 0.7351483469036739, 0.7411333808890025, 0.7410466011506363, 0.7551039875120793, 0.7924703561912915, 0.8378032359855186, 0.8952482409344306, 0.944625159719485, 1.0169007265827603, 1.0640660581580152, 1.1137854795461763, 0.7827371733598767, 0.7827371733598767, 0.7825644500907181, 0.78224653047821, 0.7909946571348003, 0.801330315506362, 0.8336162928933696, 0.8844080060784606, 0.9309596562601473, 0.9912742167065447, 1.041077008073691, 1.1089772973408039, 1.1580194825871064, 1.2089749936448693, 0.8379430791820174, 0.8379430791820174, 0.8368425622233322, 0.8384738139940179, 0.8529141029308235, 0.8752377688388155, 0.9192917485583014, 0.9734690751448357, 1.0215355751648636, 1.0820741233641118, 1.12808999584304, 1.1999571618188982, 1.2516257203957837, 1.3030670432541547, 0.8924330425443445, 0.8924330425443445, 0.8936000847053202, 0.9011108260028152, 0.9231363889792991, 0.9555595512502837, 1.0042323758578082, 1.0553187017094052, 1.1024633839359663, 1.1614178692838422, 1.2119280487183488, 1.2956172113861053, 1.3477795028833175, 1.4237614064739792, 0.933219375990416, 0.933219375990416, 0.9325673167702633, 0.9477685300589177, 0.972558174626463, 1.0046588303009074, 1.050561686584712, 1.0988531423003531, 1.1518455650338582, 1.2187351950469498, 1.2824961680367026, 1.3626720612168923, 1.4443668553575635, 1.5230619413435473, 0.9511185549476966, 0.9511185549476966, 0.9514397707108062, 0.9628909844456672, 0.9865438091445211, 1.0163752329083904, 1.0624621137976473, 1.1128145848931117, 1.1698780712979324, 1.2473510845354527, 1.317574032232966, 1.3976521519820737, 1.4832723533850665, 1.568125466185563, 0.9577285824434005, 0.9577285824434005, 0.9581419357103318, 0.970080478038693, 0.9933411177743404, 1.0224787614039386, 1.0682872137990844, 1.1196698195353523, 1.1773057270726868, 1.2549413005752938, 1.3261589959577735, 1.4100592699496175, 1.4974550400777766, 1.581383013836543, 0.9646535750510169, 0.9646535750510169, 0.9652753190522179, 0.9771074326771486, 0.9993859581065222, 1.027783714773344, 1.0733940182879254, 1.125738800782684, 1.1841776932044392, 1.2624915027794936, 1.3340822476629928, 1.4220497083747417, 1.5123563266171582, 1.595055282145452, 0.9708828523336406, 0.9708828523336406, 0.9711522254024476, 0.9821315173469041, 1.0038818328336525, 1.0319033609103236, 1.0776280398847857, 1.1311414263962327, 1.1909085318045387, 1.2708154460656143, 1.3421344335068337, 1.434322998983643, 1.5292840305831998, 1.6085187169888056, 0.978916792224754, 0.978916792224754, 0.979108289367498, 0.9896314439993633, 1.01020579605137, 1.0375885246549454, 1.0832886276017284, 1.1379573264435492, 1.1997549995597354, 1.280915918517519, 1.3516335080637114, 1.4489414563653193, 1.5537761184653367, 1.621009375070135, 0.9913014871244593, 0.9913014871244593, 0.9917137319251301, 1.0024129838584577, 1.0205316842134544, 1.047200152336722, 1.0928776894640582, 1.1489705708979494, 1.2158771177943026, 1.3006687297736348, 1.3699071466351556, 1.4737296565543587, 1.5865817898375063, 1.6400357995070116, 1.0199289291321225, 1.0199289291321225, 1.0196873069823855, 1.0229438192094522, 1.0388646681239506, 1.0651681973446558, 1.1118824546339814, 1.1731305498671476, 1.25640234784172, 1.3579104986112611, 1.4222875642608084, 1.528105302062543, 1.6226448648565595, 1.6696520007907365, 1.0648042663439363, 1.0648042663439363, 1.0654413091574317, 1.0736158378639122, 1.0920722591205885, 1.1221830436348261, 1.1744135074337634, 1.2464190336961785, 1.3394364338712277, 1.4291656946465245, 1.4836828657012147, 1.5736908951974038, 1.6546248824499552, 1.6980381933379574, 1.1180053229933196, 1.1180053229933196, 1.117750886548713, 1.127250902689352, 1.147812141725851, 1.1829414027206162, 1.245117859891362, 1.3211727088457523, 1.4161003343136955, 1.4977483591213494, 1.5522475001800524, 1.635247733184862, 1.7020360963045644, 1.7415058194005557, 1.1682157582561816, 1.1682157582561816, 1.1683822038332896, 1.1779650161454787, 1.2030339339119345, 1.2412771282648842, 1.3065105901658438, 1.3791928947605183, 1.4772728409528724, 1.5605480162520793, 1.6137989539952675, 1.6984560858188165, 1.7562657501164842, 1.8156358184153631, 1.2114696510342866, 1.2114696510342866, 1.2103064629426603, 1.2223545466654577, 1.2483946734676954, 1.2863203661886136, 1.3531595537284706, 1.4261505185424428, 1.5321430464370531, 1.6186144386991816, 1.6704838446296097, 1.7563671401207281, 1.8388726458976263, 1.917622829900344, 1.2479562559313824, 1.2479562559313824, 1.247156611392599, 1.2602572448741836, 1.2833382946684666, 1.3220964393793428, 1.3920043158547764, 1.469689166498881, 1.5856729978093758, 1.6753724269948203, 1.728388979533473, 1.8221798604938515, 1.9231071061198313, 2.0034680667656946, 1.2746626144324655, 1.2746626144324655, 1.2752445391901435, 1.2887959347867655, 1.3106093668701275, 1.3510714646180508, 1.4287550994328582, 1.5167226089046535, 1.6438642549306635, 1.7396767197670246, 1.8017570841656965, 1.9222356442693405, 2.041124890252584, 2.0995500351156218, 1.2901977364586024, 1.2901977364586024, 1.290608171098263, 1.3053864569561446, 1.3290753189403495, 1.375143319690374, 1.467711317053692, 1.574096863290753, 1.7172804063253815, 1.8314839849447668, 1.916975569272133, 2.0780607601072245, 2.168328903375056, 2.262231387846105, 1.2951840397630188, 1.2951840397630188, 1.2963747357194428, 1.313143354330098, 1.3392812333030584, 1.3905214526289769, 1.4968201252484672, 1.6239327740290077, 1.7820349563650164, 1.9314582055260725, 2.047456919272919, 2.1985238003561034, 2.311754703293082, 2.411603093587094, 1.2963512755078583, 1.2963512755078583, 1.2975167398656846, 1.316690466688341, 1.3484710988088822, 1.4057720320148615, 1.524916343336714, 1.6735432108041015, 1.8437782581210829, 1.9985961002355161, 2.116907983216031, 2.2617824428058126, 2.38589921372458, 2.4802016073097066, 0.6107185197990924, 0.6153278508637621, 0.6068097807321525, 0.6112193943906062, 0.6089618975227724, 0.609473843587511, 0.6102219913013621, 0.6095935871582534, 0.6102598890639495, 0.6110151853340363, 0.6085554336081718, 0.610761746796238, 0.6137230039978943, 0.6450779129161164, 0.6174360531004826, 0.6206651874389544, 0.6122319888353059, 0.6161189550422184, 0.6134824133342404, 0.6135805424541958, 0.6136027063211338, 0.6123514451933181, 0.6122890782718886, 0.6133626648511389, 0.6138396069556981, 0.6214728452066139, 0.6327140581373294, 0.6656961593363406, 0.6254834260658342, 0.628842198013153, 0.6219525052858647, 0.6218516143738131, 0.6187951228854275, 0.61804359440491, 0.6170883375797691, 0.6148669502517081, 0.6138870095178317, 0.615909020486384, 0.6194537929879403, 0.6339136208800903, 0.6527034482882785, 0.6863889344142229, 0.6350176991197756, 0.6378965089877426, 0.6311517977871017, 0.6292846561468696, 0.6257229477594123, 0.624477124616069, 0.6229208264315826, 0.6204465959155978, 0.6181467566867567, 0.6203418443176146, 0.6275261860962043, 0.6513178146934079, 0.6774074022678869, 0.7114674396295237, 0.6459763476962748, 0.64863386416413, 0.6424321179465207, 0.6392798586416603, 0.6357199163690239, 0.6344013976962848, 0.632364314019527, 0.6300743716221721, 0.6271985118329513, 0.6299714467792942, 0.6420943520851224, 0.6793648907458978, 0.7158758603753378, 0.748213843170552, 0.6600222934653085, 0.6623208723561799, 0.6568789414490369, 0.6529761586028628, 0.6508323519095054, 0.6494899592242713, 0.6470051828048883, 0.6441100356082031, 0.6410831249260335, 0.6514601328690702, 0.6757895553144103, 0.7351840684101553, 0.7754017156211205, 0.8202935099720318, 0.6782814872710784, 0.6802052144374399, 0.6750313352636684, 0.6734874533852806, 0.6731896842022632, 0.6712695734254606, 0.6681337857216298, 0.6660277909640272, 0.6707948377306743, 0.707469185044477, 0.7486050385449233, 0.8237711013842839, 0.865209565842675, 0.9177399763385066, 0.7032188311227265, 0.704834296038168, 0.7015015122872897, 0.6995870195079011, 0.7029921697001655, 0.7000571540887385, 0.700082597791257, 0.7118389641305382, 0.7435142905170197, 0.7982238484027016, 0.8443190929980744, 0.919300647501106, 0.9675921144576913, 1.0176764021632854, 0.7400920727859209, 0.7419478580984943, 0.735660470434651, 0.7355608741778982, 0.7409058043243965, 0.7412770671237582, 0.7553803485958872, 0.7923541158509809, 0.8379563916445759, 0.8951263636517213, 0.9450651870130997, 1.0162596985142787, 1.064533175261037, 1.1138506687675616, 0.7828222295996592, 0.7843696754981273, 0.7817787846763299, 0.7826067272592317, 0.790916174994775, 0.801488854657152, 0.8337219217298834, 0.8841055484876026, 0.9314454878396162, 0.9910159723057361, 1.0413934199688788, 1.1085528881286353, 1.1584137147497988, 1.208855982303744, 0.8382515782205936, 0.8396453769089951, 0.8355065756950126, 0.8387378192604417, 0.8529574222416801, 0.8755778569040682, 0.9195548797103605, 0.9735190028908494, 1.0221262216534996, 1.081766343338881, 1.1286231390354406, 1.1997975518937323, 1.2514850145540777, 1.303379114410964, 0.892076386393476, 0.893773399897519, 0.8934021045879574, 0.9013321641188209, 0.9232733269169576, 0.955691827961606, 1.0042094986192922, 1.0549856481346656, 1.1028595403949994, 1.1611094876582702, 1.2128300960201643, 1.2939422636423084, 1.35067941289156, 1.42347334620932, 0.9334583380173198, 0.9348577845318684, 0.9317350705276455, 0.9476584153255865, 0.9723064906920058, 1.0046235672085488, 1.0504153885727354, 1.0987144326338716, 1.1519350639560832, 1.218492156370965, 1.2825453388993746, 1.3624645471888615, 1.4430992777073601, 1.522960576701742, 0.951131064806523, 0.9524894069303576, 0.9510049492785321, 0.9633722999059458, 0.9866099650780261, 1.016743470042347, 1.0625796026261232, 1.1129023482630873, 1.1702899585647835, 1.2472183556641525, 1.3177183006816098, 1.3977475384344427, 1.4833090482059426, 1.5681953802042892, 0.9579417264773467, 0.9590998671023764, 0.9581354001997032, 0.9700003329858032, 0.9930645249979124, 1.0225721272351267, 1.0681166295198974, 1.1194462603752349, 1.177760857542029, 1.254671504750733, 1.326488116092024, 1.4101900002423662, 1.4976194375509781, 1.5816121017328075, 0.9644720803378815, 0.9650081979901874, 0.9656844590405812, 0.9773656704161434, 0.9995119650455284, 1.0281178854808577, 1.0735417819430908, 1.1257181359919821, 1.1847559265668874, 1.2622013853291083, 1.3344223254784147, 1.4220974025063833, 1.5121089958124954, 1.5952029580182066, 0.9709453848768775, 0.9710296977412743, 0.9712885916723684, 0.9820797283952888, 1.0037896914007653, 1.0319805788644694, 1.077603720271301, 1.1309376010637446, 1.1913082089415767, 1.2705032388901099, 1.3423980769584631, 1.4343161727388962, 1.5292330193612103, 1.6085716517267312, 0.9789069199001347, 0.9789212872639549, 0.9797529931214654, 0.9897923540946105, 1.0103661221100564, 1.0378122064874107, 1.0834468273042057, 1.1378938259561449, 1.2002271677892613, 1.2804785075246459, 1.351879791048194, 1.4491481214219941, 1.5533306975252377, 1.621289972824572, 0.9912320452076591, 0.9906509942520685, 0.9924740610092586, 1.0020612334103791, 1.0206246956909, 1.0471083507682828, 1.0928542338537302, 1.1486685147766733, 1.2161184614964697, 1.300615433758429, 1.3701901414263595, 1.4746964091578798, 1.5856287922705634, 1.6403209923109385, 1.0202354676801058, 1.0197226343586214, 1.0208727791717334, 1.0230295987781095, 1.0392421400808023, 1.0655198867396294, 1.1122514507321097, 1.1735928250284304, 1.2576059533908335, 1.3570569854174064, 1.4230122795063516, 1.5268693313888824, 1.6223831745361927, 1.6696878772480974, 1.0650978340782682, 1.0638463080883829, 1.0662709832387172, 1.0732728199338213, 1.0921204857656794, 1.122017790688397, 1.1744300858061596, 1.2462320389967876, 1.3394766114130263, 1.4286615869156485, 1.4843474301483108, 1.5739406352030711, 1.654291882114413, 1.6982319887717243, 1.1181496529755448, 1.1169250489030522, 1.1193079299102298, 1.1271019021634183, 1.1480413512290943, 1.1831227456743711, 1.2451207957841142, 1.3212915465172033, 1.416150430269874, 1.4975977015917148, 1.5525073299321825, 1.6352954794670482, 1.701013865305704, 1.7418162487167146, 1.168195186243283, 1.1661898568072009, 1.1701946268362893, 1.1772613709657571, 1.2033175990826195, 1.2412590496753342, 1.306400428574483, 1.3794839659511924, 1.4774114766605861, 1.560275525407955, 1.6143983588510435, 1.6976928602440002, 1.7576311536043454, 1.8157230692208635, 1.2115754532901586, 1.2101842874139606, 1.2114079998703218, 1.2223872978179584, 1.2483538060973383, 1.2866210164632794, 1.3529383959975505, 1.4266695147764192, 1.5321397078641172, 1.6184103857293373, 1.670852971486, 1.756313033832546, 1.8375908896811128, 1.9175330607118921, 1.2482962814176557, 1.2469428702887755, 1.2492190406217183, 1.2595616713448399, 1.2836325427831288, 1.3222321102362884, 1.3917652664774094, 1.4702220337494605, 1.5855099531390577, 1.675147453929422, 1.7287375899429303, 1.8219549489998381, 1.9236413142867383, 2.0033942004345473, 1.2741809540559446, 1.2737049589101461, 1.277154118555869, 1.2883288637571324, 1.3107113881475343, 1.3512840776454698, 1.428596475953386, 1.5174083317767906, 1.6439474141542858, 1.7395344453874482, 1.802027768223445, 1.9235286267630107, 2.038896950846081, 2.100387884829914, 1.2910412045923714, 1.2873549112964606, 1.2942448794590213, 1.3037375401374323, 1.329825406999461, 1.3750480315195892, 1.4675833741496371, 1.5745705951968632, 1.7169444125799915, 1.8313401946738719, 1.9186326633706146, 2.075326777876469, 2.1715101392342326, 2.261912942071053, 1.296219785502093, 1.2922029114590408, 1.2995026145573316, 1.311319854736721, 1.3400238724777418, 1.3904579459290922, 1.4964245894617905, 1.6238586394869143, 1.7819860672772598, 1.930747932988049, 2.047253193128923, 2.1975761518735983, 2.3106013376369154, 2.4111742742478763, 1.2972037730241206, 1.2929630316817473, 1.3010282891083613, 1.314931382431805, 1.3485172938469376, 1.405475888198195, 1.5235297121967486, 1.6727937421576666, 1.8427066571884536, 1.9986282806368363, 2.1181505578304503, 2.2621781969676307, 2.386832001168519, 2.4808460696245964, 0.5157536333049374, 0.6133983904929211, 0.6241143923173975, 0.5977968014395441, 0.6063697740534277, 0.6029563945735364, 0.6044380362418109, 0.6035942200422465, 0.6030323569329675, 0.6053750778661645, 0.6032203878174202, 0.6080392180548904, 0.6164571044757494, 0.6439748747836639, 0.532169132413717, 0.6230363240904592, 0.6295641165015823, 0.6018523525494839, 0.6112251023225558, 0.6072465328380934, 0.6079088027769054, 0.6062494426511191, 0.6053259951524927, 0.6077618089383157, 0.6080076839015166, 0.6188087504388883, 0.6338566153571115, 0.6655039401032388, 0.540745419035543, 0.6264286066147704, 0.6353393937341147, 0.6092469927135771, 0.6158883925807065, 0.6125051362965507, 0.6115433995014341, 0.6091036632048016, 0.6076000390308466, 0.6103835053035294, 0.6142901467723899, 0.6317088845131098, 0.6521364685427381, 0.6866233217609153, 0.5540373506753775, 0.6335406322149336, 0.6434405734258116, 0.6182245922390573, 0.622401671315339, 0.6189808266005932, 0.617554435376522, 0.6149664918000901, 0.6119934002054275, 0.615261626664205, 0.6229815731425841, 0.6494390333916186, 0.6754026143095734, 0.7118997879641897, 0.5727543052046249, 0.6434180466289878, 0.6530283680696961, 0.6295454518467211, 0.6320600132235025, 0.6292014287106992, 0.6273476458182902, 0.624784514659078, 0.6207703045440899, 0.6262796946746935, 0.6397226792020415, 0.6789768744451185, 0.7130867509384193, 0.7510954107354786, 0.5951924991553021, 0.6565444088559579, 0.6652936487988793, 0.6435762509185903, 0.6473471923682184, 0.6449474080601867, 0.642073413093797, 0.6385928596715654, 0.6362550036738174, 0.650795983292749, 0.6775764503454106, 0.7336234101014165, 0.777055507206001, 0.8226497073974777, 0.6186502667892346, 0.6723159141373369, 0.6827848448183721, 0.6657016164501777, 0.6697003797789121, 0.6670929152319649, 0.663884013797602, 0.66296128775174, 0.6721257332072409, 0.7067987559061444, 0.7507227813248777, 0.8181316666914409, 0.8670405945064277, 0.9190899546461216, 0.6463913457619079, 0.6974166968195142, 0.7068153748997972, 0.6925337574440934, 0.6996421799525362, 0.6969404498486483, 0.6984324127289966, 0.712263145739144, 0.7438415255321118, 0.7953613910300514, 0.8463092376681037, 0.9157678582444865, 0.9666943643383812, 1.0191634544166936, 0.6851449941521743, 0.7326958998821769, 0.7434071276944818, 0.7306810346787472, 0.7379973871648466, 0.7400808397736369, 0.755788350070008, 0.7910244820864819, 0.8369979375035058, 0.8936496490386523, 0.9466812840944946, 1.013761022656649, 1.0640053968849095, 1.115814875421542, 0.7353165064673417, 0.7766965005483508, 0.7856609782892164, 0.7766509993415985, 0.7890348301555471, 0.8014511598329047, 0.8339045869523247, 0.8823337761847713, 0.9323505142376242, 0.9898366090493941, 1.0426637179019316, 1.1074019498744516, 1.1582987481707219, 1.2100213959973563, 0.7962439076858464, 0.8356076494209669, 0.8417868287781436, 0.837019390716826, 0.8529259481740388, 0.877111456395589, 0.9208610725146051, 0.9733652441850476, 1.0240190397943953, 1.080714760528552, 1.131919025418261, 1.1992944848231886, 1.2541813014425052, 1.3081744819685972, 0.8531654535210479, 0.8913314431719915, 0.8939205870707574, 0.8951408214508918, 0.919531112086406, 0.953066528001566, 1.0004142493055441, 1.0505302950395565, 1.1005947258704032, 1.1574451010857614, 1.2134868461250734, 1.2878147869328889, 1.352455940365787, 1.4226153675210966, 0.8897284519865194, 0.9229448727482508, 0.9311601462422142, 0.9390654072297746, 0.9661727142253678, 0.9998164730230522, 1.0448906755944842, 1.093611284959221, 1.1475864217224268, 1.213134079039786, 1.2781854870309695, 1.3578727680169902, 1.4331409387818461, 1.5175869467441674, 0.9101273760693471, 0.9396362170699022, 0.9495461704267438, 0.9580269946901, 0.9812859363896226, 1.012746102732357, 1.0575263781854087, 1.1081582814764444, 1.166206275479654, 1.2408118401229598, 1.3130583795892181, 1.394486694371486, 1.4752778951159826, 1.563449147366431, 0.9243915441396874, 0.9475471703466178, 0.9555617795269196, 0.9650633121704872, 0.9873968487547908, 1.0182734050455944, 1.0626724357453834, 1.1143589234127877, 1.1740720596790977, 1.248749528487748, 1.323277807233184, 1.4073553103587058, 1.492547218095124, 1.578762313892222, 0.9374465814703277, 0.9542378886589238, 0.9616898998594102, 0.9724632225335887, 0.9939539878589757, 1.023849609811091, 1.0680718279811767, 1.120420925406792, 1.1810146986405452, 1.2561400729065977, 1.331357714232704, 1.4182055677710583, 1.5056233464800934, 1.5919010844077004, 0.952143694910222, 0.9628165485381135, 0.9674826328717488, 0.9773660863483742, 0.9980967540887113, 1.0274429526798428, 1.0719081793646288, 1.1252593754084517, 1.1867943330191155, 1.2631310650298848, 1.3384251798048694, 1.4294477227281408, 1.5212553178906534, 1.6043229313282246, 0.9699407446333806, 0.9735242801095167, 0.9757044780492317, 0.9857734614744641, 1.0050670113055573, 1.0332705680527439, 1.0777276360817374, 1.131979849619061, 1.1952504238757407, 1.2729160200529286, 1.3480263426714156, 1.4448671363548586, 1.5435694919371714, 1.6185106112481642, 0.9940785915790412, 0.9885736192297646, 0.9867336613602339, 0.9969568029341587, 1.0152144629690143, 1.0422907028939241, 1.0869131576383506, 1.143185826981085, 1.2122662079189204, 1.2947877393969736, 1.368597993834715, 1.4724160686593621, 1.575221920936184, 1.638043259054785, 1.0303899083648633, 1.021775500114522, 1.0178206566518562, 1.020722326410174, 1.0354534328852731, 1.0625472042832635, 1.109047658535978, 1.172721897626526, 1.2565636736569614, 1.3482996634321627, 1.4210916865243997, 1.5204756154857226, 1.6114861316350726, 1.6662105037968662, 1.0788720910217597, 1.0657436029035743, 1.0607973577742118, 1.0675672042126831, 1.0867999974964697, 1.1168345595983704, 1.1692323663268351, 1.241686876640808, 1.3336519902603767, 1.419980760124704, 1.4834756832557598, 1.5705634848801362, 1.644071211563827, 1.6956497432612265, 1.1346067263742885, 1.1202484749877528, 1.1134725232620122, 1.1221167596590147, 1.1435182741457126, 1.1789325901933108, 1.2393470921235756, 1.3167434334450403, 1.4099132355412538, 1.490650616912491, 1.5500266058707353, 1.6298235421091927, 1.690667231580864, 1.7396903550153402, 1.1901307045839478, 1.1714946844123002, 1.161139328855223, 1.1730055235514116, 1.198077547509546, 1.2367626543831078, 1.3000393398387982, 1.3768670609847755, 1.4720276703316244, 1.5535320200806695, 1.612122258780308, 1.6901808915225807, 1.752810956666622, 1.8139686867273945, 1.239786628384411, 1.2145955600698373, 1.2040561959088858, 1.218075251138252, 1.2439040772224383, 1.2826735375124485, 1.346719526248678, 1.425091358114393, 1.526243710072957, 1.6110893202864591, 1.668610889988652, 1.7503939541312539, 1.8281831507798187, 1.9117029771195542, 1.2803977836493277, 1.2509422782066624, 1.2411435259434527, 1.2572325439031282, 1.2796505005216818, 1.3187141553571926, 1.385458895797105, 1.4693799740134563, 1.5790742793658943, 1.6673856735115238, 1.7262646965420874, 1.8202208590818392, 1.9136166254052778, 1.9991216300303198, 1.3095517140549173, 1.2768131108040905, 1.2653382500856276, 1.2869048761194466, 1.3076023738337217, 1.3480607847455373, 1.4227179156481706, 1.5174940326861006, 1.638319619171365, 1.7332195691983716, 1.8028874549570342, 1.9230050602003659, 2.026931999408289, 2.1007014543019626, 1.3303451320225597, 1.2955861150933359, 1.282520704178317, 1.3013316281313452, 1.3300074717021717, 1.3711488203153381, 1.4601065066711783, 1.5717090264632565, 1.7090477810677842, 1.8247479853788848, 1.9211954153946404, 2.0621438820341353, 2.1711566333672114, 2.258423880997816, 1.3440760380219137, 1.300038138901659, 1.2872671766335493, 1.305275760228852, 1.34261158197226, 1.3845431403493147, 1.4883139108003436, 1.6181015765722093, 1.774832321023191, 1.9211275959367928, 2.042172326923634, 2.1861000357095155, 2.3042227055400906, 2.4031441689883546, 1.3492973338865233, 1.300374920627827, 1.2873816327621344, 1.3069738778275488, 1.3451326750039472, 1.3966289807384114, 1.5133694757399552, 1.662566772973058, 1.832764704612373, 1.9924197067173899, 2.120317309170186, 2.259767273263452, 2.3836845755354994, 2.481253951044564, 0.05500060439313875, 0.37665196009959934, 0.6096216285304574, 0.616423865156179, 0.5865457146797982, 0.5975674219806189, 0.5916052253337021, 0.5945987959049928, 0.5903259420907966, 0.5953584991900219, 0.5936085418975948, 0.6011267538982821, 0.6149197650216756, 0.6428463249402849, 0.1178995083473465, 0.40882061539739134, 0.6176652094544774, 0.619046612379089, 0.5913621438315397, 0.6021594688616675, 0.5951379878871929, 0.5971056579342581, 0.5926430392387626, 0.5977995334384512, 0.5980177736174654, 0.6115493355806201, 0.6316890254580957, 0.6652457875502075, 0.1767166603932048, 0.43420534257626586, 0.6184546061416448, 0.6242192282485073, 0.598993198355679, 0.6061237755706197, 0.5999808808349623, 0.5996487359707091, 0.5960202670722462, 0.600478952376473, 0.6042778789136208, 0.6240501169823945, 0.6494264871675685, 0.6873490546804143, 0.23436117440161375, 0.463369323956196, 0.6282577688755251, 0.6303200791889987, 0.605467995828137, 0.6129959399533352, 0.6063597226432342, 0.6056322410238638, 0.6011568912666166, 0.6053273030554503, 0.6133229974110479, 0.6416005871724751, 0.6727893199886267, 0.7137757800629052, 0.29193563003522144, 0.4938903503838113, 0.6393486783003175, 0.6390299118231635, 0.6163796173471667, 0.6231157586268834, 0.6167960705869556, 0.6154009557960489, 0.609788514724363, 0.6171604486655635, 0.63279482019067, 0.6725299740476328, 0.7117769768105866, 0.7554490239147693, 0.34809833594085354, 0.5243454353467981, 0.6515023609538647, 0.6522623556601984, 0.6333539407841324, 0.638599274608796, 0.6320762740601358, 0.629273746164147, 0.6276710322172637, 0.6454927904102324, 0.6753815053391338, 0.7289224580479563, 0.7772277368327392, 0.8269711679970434, 0.4021600024262809, 0.5561125497914173, 0.6668449172307832, 0.672394943262258, 0.6578736476418865, 0.6607414203426334, 0.6550121306886819, 0.6561027132062371, 0.6684727751815299, 0.7043103396278371, 0.7501803617397347, 0.8130032219410259, 0.8666886328818927, 0.9223917402639324, 0.4567799038955581, 0.5948755229741741, 0.6923655002555668, 0.6989175759569008, 0.6888126661972006, 0.6911896292259203, 0.6925593310829842, 0.7089925931987515, 0.7412374240266625, 0.7924653235898996, 0.8462330801547416, 0.9113178308458421, 0.965841284763276, 1.0226559834967717, 0.5158286416307282, 0.6419511383087907, 0.7310278670159992, 0.7356428714272609, 0.7271654459287021, 0.7358420977616048, 0.7527197566319528, 0.7882068358186461, 0.8342409572051727, 0.8916783793353736, 0.9471378761516613, 1.0104964383961945, 1.0639822225416251, 1.119610370557886, 0.580994866263835, 0.6940880544652419, 0.7745534609559711, 0.7836848205525235, 0.7822017670008128, 0.7999543735591929, 0.8328153509258707, 0.880318798772238, 0.9311942916208513, 0.98929982651329, 1.0440345973489202, 1.1055193330956394, 1.1591268459141555, 1.2145410642105847, 0.6491224062261728, 0.7522979784374185, 0.8275192890438718, 0.839658967007347, 0.8458838327746756, 0.8735777531133916, 0.9173468869631032, 0.9691967855415884, 1.0205499237356104, 1.077503168298083, 1.131498627502224, 1.1954648077622667, 1.2538780310384232, 1.3119757410686905, 0.711888507635365, 0.8040064880708854, 0.8731757146071726, 0.8940135793713763, 0.9067934090495706, 0.9435267619492258, 0.9907230789849965, 1.0410713670864633, 1.092105419779603, 1.1500300369608487, 1.2083034455264534, 1.2789261398660778, 1.3468996529720776, 1.4189771405847742, 0.7622782324446026, 0.8421991334576937, 0.9054814106757573, 0.9299729918711717, 0.9508551830922713, 0.9882541226067064, 1.0332046038454656, 1.0823301662923883, 1.1366464649930526, 1.2030486710775428, 1.269622824515925, 1.346142143784233, 1.4210833313650368, 1.5080802915054223, 0.802996008525266, 0.8684129270638737, 0.9212751680873237, 0.9462545554923886, 0.9677221610737308, 1.0006819156443958, 1.0447849271563485, 1.095798244182064, 1.1538454979467387, 1.2275098932703277, 1.3018028539013797, 1.3823959833329165, 1.462362718008657, 1.552420169560155, 0.8391943729218879, 0.8883659031295315, 0.9283517512714974, 0.9517970745326721, 0.9743838642192744, 1.0057857771224104, 1.0494105730467624, 1.1013909782729825, 1.1614763392169398, 1.235528930136836, 1.3124247323631575, 1.3961910969555142, 1.480855977371814, 1.5690233625164718, 0.8745121165202376, 0.9081193886739585, 0.9368971108661558, 0.957525153872665, 0.9800911685432488, 1.0106223486540278, 1.0540665270828824, 1.1066376277613654, 1.1676415213591058, 1.2421391038967535, 1.3199198251155346, 1.406276453594964, 1.4928331822976273, 1.5814068500298974, 0.9120895267572652, 0.9302855876711427, 0.9471134644187293, 0.9622916491492118, 0.983647519336715, 1.0137340542266169, 1.0574100755724865, 1.1108270801133484, 1.172447017468334, 1.2478138419267535, 1.3260812800196708, 1.4162766309372576, 1.505157242639322, 1.592679864656885, 0.9541171563066475, 0.9559626659973699, 0.9593358851019502, 0.9691877265471676, 0.989783761226031, 1.018853208743954, 1.06244253862639, 1.1167704346772764, 1.179964792208484, 1.256879331757175, 1.3354329057656147, 1.4312450024516807, 1.5228608248616073, 1.6066121612015356, 1.0026761216243703, 0.9882594235454486, 0.977109485663919, 0.9802086994204082, 0.9987537983678855, 1.0271148444258218, 1.071075848598094, 1.1282406775314258, 1.1971802077546965, 1.2790926366547504, 1.357042904943266, 1.4585612583343865, 1.549427673477577, 1.625728605373556, 1.059222764115127, 1.0323889960625332, 1.0132951099783003, 1.0085709719117673, 1.0206233577211077, 1.0482938947613676, 1.0950625988631002, 1.1602926976113017, 1.24185819982315, 1.3307493641892258, 1.4082895129969004, 1.5032166145000325, 1.584394233374111, 1.6523446242127693, 1.1241908365609241, 1.085792295936725, 1.0582253126626249, 1.0515196499862804, 1.0696880430778881, 1.1017582579107195, 1.1543269824825333, 1.2272991831127014, 1.3163992168228664, 1.4026209510781242, 1.471890337815357, 1.5550932395954484, 1.6242820831140008, 1.6846644016280974, 1.1954935810823895, 1.1465790398004034, 1.1127445214185443, 1.1049728131240064, 1.1268575013359123, 1.163863936568324, 1.223705216512134, 1.3017769677563964, 1.3923971811619804, 1.474296189195153, 1.5376584710146182, 1.6127607379320985, 1.6741307188979642, 1.7303978185109579, 1.2695955918833512, 1.207404799992463, 1.1630921896581032, 1.1530572560195602, 1.1810877441693157, 1.2213790914486091, 1.2842112498060752, 1.3634404184019355, 1.4555819104765024, 1.5375915747586728, 1.5993972430229708, 1.6723803358475773, 1.737454469148296, 1.804266051935742, 1.3419095076496224, 1.262356874877049, 1.204029200941321, 1.1979208195845799, 1.2289021456190636, 1.2680282169717867, 1.3313771959688832, 1.412786544753593, 1.5096827875087495, 1.5944033028082032, 1.6561592666397664, 1.7336642910736926, 1.8115163630226243, 1.8981046276933706, 1.4082378030625713, 1.3103925710482989, 1.2385434034752563, 1.2333861497865959, 1.2688782782274586, 1.3054346949331002, 1.3707085795428355, 1.4578339699361331, 1.5623535471353756, 1.6505189338404809, 1.7153855185606597, 1.806510776501033, 1.8976206809244, 1.9872044510698093, 1.465677634738457, 1.3477464155171823, 1.2656332339923313, 1.261613212782335, 1.299271168558105, 1.335428849836482, 1.408270802525518, 1.5060415854964098, 1.6217984021218979, 1.718180806567761, 1.795786693315425, 1.909472524218088, 2.0106134522235037, 2.09306283640509, 1.5137821925089645, 1.3679101878611262, 1.288202671705399, 1.275358099690399, 1.3251689211827244, 1.3561814455101875, 1.443682074795657, 1.5568351187300338, 1.6905542712088388, 1.8085218924783775, 1.9118305574601613, 2.041919508686826, 2.1516076183426946, 2.2457538887559045, 1.5560764039153125, 1.3699922767717778, 1.297582425451158, 1.2775952986093797, 1.3401532760622548, 1.3595704331361702, 1.4706922812816436, 1.5983345643965305, 1.7558948065454543, 1.9013108140290071, 2.027399733273736, 2.162727527700881, 2.27934438277424, 2.3862949672608917, 1.5979497851817197, 1.384761318812568, 1.297943891317231, 1.277680971746448, 1.3403970973379415, 1.365012876863556, 1.4925727520122931, 1.6350342167814804, 1.811416643794343, 1.973420233943921, 2.109419825155978, 2.2458629285827727, 2.3699373695313413, 2.4725716135704547, -0.7438621928360676, -0.14485577617374681, 0.3637237930747699, 0.6299051054941133, 0.5952363849964811, 0.5767755020770229, 0.5787474108216306, 0.5753347483591048, 0.574815734425109, 0.5776607371671185, 0.5792995011288677, 0.5879788437899555, 0.6078175636144745, 0.6395470232391626, -0.5988076502370517, -0.060067097153352025, 0.39933081712793383, 0.638016491538932, 0.5960767276171285, 0.580854178418819, 0.5818393661354418, 0.5775225568649646, 0.5776695972709515, 0.5799105537665832, 0.5839386113006061, 0.5980458792177243, 0.6246093918789716, 0.6632364339334845, -0.4569259300651295, 0.020865940290218248, 0.42794305296588186, 0.6394340513025413, 0.5996172786557439, 0.5859244822229467, 0.5859682004264525, 0.5807461578441246, 0.5811365927102723, 0.583218932950609, 0.589635360298939, 0.6101906416076778, 0.6425802975879511, 0.6869705835330584, -0.3218620012870586, 0.09938886083088631, 0.45914329232866224, 0.6443979872261194, 0.6037816771799341, 0.5932611457337078, 0.5928980475454928, 0.5872157065971303, 0.5867434531786974, 0.5882588826603341, 0.5982871894309424, 0.6276677608491938, 0.6669223388590293, 0.7156578036552594, -0.19562387701549286, 0.17391152865068774, 0.48903132898993434, 0.6496087222626448, 0.6135207526669159, 0.604383988449651, 0.6036507325061404, 0.5973380794002222, 0.5960909054747558, 0.6003427537459822, 0.6189651606770946, 0.6604299195520159, 0.7080611320488706, 0.7603210894370314, -0.07949244411229862, 0.24357363368348314, 0.5191604663822856, 0.6603948187426967, 0.629975636851401, 0.6209142134879801, 0.6190488025347312, 0.6116465251179628, 0.6153545493559948, 0.6334689707450443, 0.6664686428248531, 0.7202154549390744, 0.7753180877323413, 0.8326732428384853, 0.027092616571786562, 0.3099946374644314, 0.5517604226464623, 0.6782980107424044, 0.6539749720573947, 0.6445454835389223, 0.6429141823938574, 0.6422224619997217, 0.6595401747549053, 0.6969579452780233, 0.7449529822167386, 0.8064809081123967, 0.865558171876143, 0.9275423451535226, 0.12656803779244452, 0.3764306504002879, 0.5896828592909913, 0.7024303696681424, 0.6850825768008545, 0.6762137295973533, 0.6829733424313523, 0.6996562534411691, 0.7345725374803486, 0.7867948590122215, 0.8428349366125931, 0.9063353450456199, 0.9657154751875066, 1.028260045317218, 0.22172268406541268, 0.44465282941539214, 0.6354530776867695, 0.7380888488691365, 0.7268517084836038, 0.7237639689397011, 0.7465221197359772, 0.7817372971030458, 0.8290906579722399, 0.8878439160893551, 0.9456218367643214, 1.0071306216844889, 1.0648731093138626, 1.1262246347484466, 0.31432281248870875, 0.5137227179012284, 0.6858561945262018, 0.783184711158598, 0.7840533726131412, 0.7895954421563262, 0.8261978401722812, 0.8732261687490827, 0.925056381824501, 0.9846437336491869, 1.0415240859952988, 1.1012466949293902, 1.1588955441527395, 1.2196307173786398, 0.4035421064118045, 0.5817325313091573, 0.7377326366378005, 0.8303114116295939, 0.8415457951410616, 0.8579462583464316, 0.9039103510040826, 0.9563397401689548, 1.008916346283944, 1.067483340554769, 1.1240429773640253, 1.1865640427400046, 1.2490552746375885, 1.3122323349004874, 0.4874771462651623, 0.6442477366938811, 0.785281603336086, 0.8762261571630632, 0.8955666661048564, 0.9226093729277038, 0.9709327122497995, 1.022365421084712, 1.0749396202225525, 1.1351556424874982, 1.1957004485134572, 1.2642478742702064, 1.3348838782131112, 1.4105675466733136, 0.5656912088396544, 0.6987735253495688, 0.8202965989284945, 0.9035842687992486, 0.931856649068766, 0.9643727612249496, 1.0102371853867904, 1.0602116679932274, 1.1154730052753752, 1.1834425065767564, 1.2521499484276921, 1.3260593132670464, 1.4028454487911364, 1.4914561382257492, 0.639485465287014, 0.7457925034527623, 0.8431212357064322, 0.9134872213062164, 0.9447961741618243, 0.9769345050366242, 1.0209525549076115, 1.0722551254797437, 1.130724252931393, 1.2045645622363372, 1.2809223716161107, 1.3601123364256684, 1.4418000945669962, 1.5332905299518906, 0.710861186481821, 0.7891800457356932, 0.8612928488521517, 0.917189242390664, 0.9492226847472003, 0.9820190229014283, 1.0252619499590365, 1.0772947276617162, 1.1377868758334404, 1.212246442332739, 1.291208723523921, 1.3743803841258615, 1.4602983669584924, 1.5504964813237558, 0.7821849787100275, 0.8331527034755181, 0.8816579402101558, 0.9233897838974562, 0.9533466992004527, 0.9860461901080082, 1.02925627115984, 1.0818118534127357, 1.1431677474270792, 1.21815718083729, 1.298211784271706, 1.3839121413360762, 1.4715624136893826, 1.5624337163096889, 0.8560856314482321, 0.8801518470220099, 0.904922480171317, 0.9303528673079758, 0.9560336897915264, 0.9884623513944164, 1.0320580338005416, 1.0853574010727385, 1.1471942396169748, 1.2229695293811804, 1.3038814653687651, 1.392642315449522, 1.481936541092197, 1.5729617029131853, 0.9345802522995205, 0.9318860167749586, 0.9319931735957179, 0.9395376263030428, 0.9603857982761036, 0.9923649476403995, 1.0361440380652875, 1.0903948586063041, 1.1536740601699191, 1.2311102576921422, 1.3128043527998512, 1.4057843012140065, 1.4964203414828485, 1.5858733711893112, 1.0186605471635994, 0.9906137192199639, 0.9666337582338802, 0.9537931188329871, 0.9665491664504223, 0.9986065762038605, 1.0432988454618153, 1.1008210002919427, 1.1693348270162232, 1.2515383837304763, 1.333311633891693, 1.4296662526934056, 1.5185699934844161, 1.6029209441385528, 1.1085033168754987, 1.0575062991718964, 1.013732694832566, 0.9883777374831771, 0.9906096360957654, 1.0176563200041542, 1.0653880320139324, 1.1313102904018417, 1.2107572655103715, 1.2988355670969858, 1.3797617166887761, 1.4698140317001007, 1.550643993440803, 1.6264829144820412, 1.2047847661431212, 1.1319913988544104, 1.0689907389828461, 1.0309805750950944, 1.0351960413529284, 1.0686863474591435, 1.1226054337123992, 1.195731270743078, 1.282451249972155, 1.3698102713773497, 1.443189489868496, 1.521973534870225, 1.5926754893607762, 1.660382184004834, 1.307701385150002, 1.2122181838639556, 1.130769214219223, 1.0843366670066563, 1.0899934961936726, 1.1309515700741597, 1.191724647038739, 1.269858442635674, 1.3585324185741254, 1.442520296903103, 1.5091964271959526, 1.5799500160628899, 1.64484661465354, 1.708858155460828, 1.4169631389888968, 1.2949243619910893, 1.1908918417897012, 1.1337079189868333, 1.1404249612137753, 1.1872489669922992, 1.2523308862663223, 1.3328753549176122, 1.4229415168717845, 1.506337214989029, 1.5707177163114594, 1.6397230841282815, 1.7084883894698595, 1.7820038454555158, 1.530831482487331, 1.3769037672161875, 1.2446430261660697, 1.173097964265881, 1.1860179198462417, 1.2347248685410255, 1.3005894462116934, 1.3835317561145164, 1.477397151699795, 1.5627903662425258, 1.6280381115185873, 1.7022874125400826, 1.7825628792734833, 1.8725075747346085, 1.6464618458387448, 1.4562261452082046, 1.2933310191524836, 1.2076589320941336, 1.2257463434886084, 1.276243238668566, 1.3413883738326835, 1.4294200268564417, 1.530124590102687, 1.6193634702559576, 1.689534860771544, 1.7772879014607803, 1.8698285347260206, 1.9630511649558868, 1.7613768235842187, 1.529957213359499, 1.3346455837324136, 1.234238194940672, 1.2554937175674077, 1.3109355060137748, 1.379264751070676, 1.4770952876152437, 1.5892900577760762, 1.6885747611489574, 1.772448754904812, 1.8794418293544166, 1.9816122909558014, 2.0719858235480744, 1.874609019523975, 1.5946748568306168, 1.3636072480460961, 1.2499768681933616, 1.2737042303624189, 1.339917609973762, 1.4119091164391784, 1.5246345914662751, 1.6551030082140377, 1.7770720721957207, 1.884778440137376, 2.0059071996679725, 2.115464413323815, 2.2190015007312054, 1.9877424805455532, 1.652163963416942, 1.377321478365787, 1.2505498547678087, 1.279574465790939, 1.3468476968809473, 1.4280414417915879, 1.5631186993018822, 1.714639202970507, 1.8657270681707911, 1.9953101454845998, 2.123372547678076, 2.2395602273672126, 2.3553124347862684, 2.102142143339836, 1.7095797981560525, 1.3908657813194665, 1.2506811538168185, 1.2797157787184243, 1.347010323910153, 1.4397048882429206, 1.5943851030441216, 1.7652552208143735, 1.9366424516516396, 2.0790982125824944, 2.2142629145890718, 2.3393938905639113, 2.4497672714688212, -1.7852367262037288, -0.9022691749571967, -0.09948066326976437, 0.4791816915586817, 0.6303952552317051, 0.5412416828694628, 0.558478113389276, 0.5519177750077912, 0.5497000577051673, 0.5542661020254758, 0.5560949262562549, 0.5692356421783118, 0.5939862404473754, 0.6307612664108895, -1.5350600258022997, -0.7424408703137875, -0.021397862978795944, 0.4984746057226289, 0.6319591265519545, 0.5490418794469252, 0.5612666114175712, 0.5538302104648398, 0.5522429585074317, 0.5569147940862051, 0.5598511550242855, 0.5788410465001945, 0.6110001104338347, 0.6561280996022465, -1.2896952847672898, -0.586207543551609, 0.05127451541404003, 0.50524743133403, 0.6323067443155437, 0.5647879014173486, 0.5635971567754857, 0.5582431206250426, 0.5564379543952853, 0.5604929972640956, 0.5656908091213882, 0.5901858097685698, 0.6292635716941193, 0.6819695070755974, -1.0566940268923155, -0.43741631017115706, 0.1236237188892684, 0.5237152045909504, 0.6329689190267919, 0.5699086662139303, 0.5704567911900664, 0.5657929295490574, 0.5625157868250579, 0.5661664577116009, 0.5740912598858873, 0.6069464126557076, 0.6545624443233113, 0.713710989163751, -0.8415241115966708, -0.2988288575999586, 0.19281731256604887, 0.5431946856802562, 0.6365456032062508, 0.5813178362364855, 0.5818232721073641, 0.5758690935250169, 0.5715759990305123, 0.5789520659279318, 0.5957113873063304, 0.6407801202102495, 0.698091829189107, 0.7622586839184889, -0.6466612248436002, -0.17183581117816596, 0.2581373638934135, 0.5643072833234911, 0.6486594503203376, 0.6016490209619475, 0.5972881969134677, 0.5914314639423977, 0.5932289129389662, 0.6146206969315811, 0.6485413261610407, 0.7048996867991597, 0.7686699149312853, 0.837109436314679, -0.47164524186809864, -0.05562418784276881, 0.321298659152771, 0.5903266375650958, 0.6691860260858793, 0.6279523183223262, 0.6221423173054769, 0.6255358872101577, 0.642863321350477, 0.682592360065176, 0.7325916831975166, 0.7958594852889914, 0.862131441556426, 0.9331445981992282, -0.31388228239718874, 0.051932944173975794, 0.38428410765065496, 0.6236852799309615, 0.6966356647812065, 0.656310727448861, 0.6652826158906742, 0.6878812624652578, 0.7226170258285527, 0.7759750765286222, 0.8343430860447316, 0.8992100422770204, 0.9648352648291962, 1.035437704026869, -0.16988461156166815, 0.15299655797971742, 0.4477139979093555, 0.6642233246841396, 0.7372687394142129, 0.7082235240644187, 0.7320466327234287, 0.7714235335247792, 0.8182988032341099, 0.8779769896251809, 0.9382746077472445, 1.0007766780528924, 1.0640837835787624, 1.132978642813892, -0.03637749634690991, 0.2488627684956956, 0.5103593573175398, 0.7058805453523604, 0.783573050955198, 0.7755492434613626, 0.8059578362807983, 0.8553980171047479, 0.9086926379348925, 0.9699083657390724, 1.0297910748346044, 1.0910881395478234, 1.1542362767849768, 1.221154247206088, 0.08909925008103599, 0.33961890289197977, 0.5710590859002058, 0.7487180121018574, 0.8296936843123977, 0.8368397064129485, 0.875487532605498, 0.9299291738127967, 0.985110916471529, 1.0461735079361167, 1.1062626786224066, 1.1701643021659012, 1.237431197819764, 1.3065204844392178, 0.20900001913799096, 0.4253790156942861, 0.6276886372020261, 0.78883165549888, 0.8721167832122, 0.8943433189358863, 0.936432656856005, 0.9891376932245455, 1.0445273771695285, 1.1078981907893934, 1.1718551531422514, 1.2405693277324936, 1.314296438949455, 1.39406968695856, 0.32591528938871045, 0.5065279764724404, 0.6765876811483233, 0.8152464787490032, 0.8941666751156482, 0.9292073232038465, 0.972175561386595, 1.022742909761463, 1.0799937341040344, 1.1501846022794013, 1.2217915400316657, 1.2952477515157756, 1.3744134728087722, 1.464943498814216, 0.44144201210798456, 0.5840937428931643, 0.7187828244025176, 0.8304318374420747, 0.8999914383619008, 0.9381049589792638, 0.9817636913258285, 1.033318459193086, 1.0930733532474126, 1.1679842390634596, 1.2465496200800732, 1.3256437732500175, 1.4096512384111335, 1.5030227847628228, 0.5566163770803814, 0.6603030776805398, 0.7588711484387088, 0.8431296387208986, 0.902588755863417, 0.9414694846738259, 0.9855938881914968, 1.0379118952116129, 1.0994455861218424, 1.17504737305279, 1.2560513607929282, 1.339516791086453, 1.4273577002518083, 1.5200496290653305, 0.6728067253587188, 0.7377211665203516, 0.8008800926931425, 0.8587758783483819, 0.9061033201759043, 0.9441736149897393, 0.9887760826436552, 1.041782975181235, 1.1041311708881523, 1.1803162260521383, 1.2625440538049917, 1.348449105992867, 1.4380290480195144, 1.5315863169676904, 0.7917523572128599, 0.8184537204956552, 0.8463251487862278, 0.8766148436668664, 0.9092578702131809, 0.9457109795676801, 0.9908952399089048, 1.0447195724684457, 1.10753967108548, 1.1844858916055414, 1.2677906497309606, 1.3560716637220096, 1.447228362056299, 1.541509243680191, 0.9148427218564389, 0.9041818809181326, 0.8967073430059427, 0.8979536875127012, 0.9142581769171999, 0.9481753044856923, 0.9939364976386535, 1.048885313961918, 1.1130460513255422, 1.1916555042622312, 1.2760486916907492, 1.3671390448952978, 1.4593605778994878, 1.5532382878398177, 1.0427036669796104, 0.9963050409560332, 0.9545432424059379, 0.9256754151557661, 0.9224742791613655, 0.9523771670675503, 0.9992709769801241, 1.0575942512251313, 1.1264020606087883, 1.2093476922317987, 1.294247436607869, 1.3868615602448013, 1.4775625655622027, 1.5679177673817883, 1.1757689535081228, 1.0952482091782938, 1.021695933518946, 0.9668740078414942, 0.9462724795610907, 0.9678995962711617, 1.0169701547579901, 1.0836046173620688, 1.1622261432237933, 1.2502562595932893, 1.3339601517086541, 1.4213102429269333, 1.5052835801519657, 1.5875900944750783, 1.3154498317653698, 1.201160298359804, 1.0965558759482148, 1.0175496470803207, 0.9880638173094084, 1.009354069430211, 1.0664132395058377, 1.1411641466162434, 1.2273691320596223, 1.3159032716279317, 1.3929159744418742, 1.4701510086991352, 1.5448656321523764, 1.6189358342042917, 1.463960123036228, 1.3138157134804578, 1.1770979196989197, 1.0751974905217785, 1.0408993414601966, 1.0670818553956363, 1.133300602897555, 1.212841075761059, 1.301667700710308, 1.387929107495201, 1.4580972183871077, 1.5273081803581385, 1.5968274764670176, 1.6689360063110472, 1.6237208643373195, 1.4328967863631317, 1.2597111635187173, 1.1325003654388206, 1.0901628337680789, 1.1204348112507283, 1.1940777017463116, 1.2770410354033277, 1.3673613029817036, 1.4526339958833332, 1.5199784719601857, 1.5875252884393352, 1.6606675932669475, 1.7417829589916114, 1.7961296562906552, 1.5577476030802155, 1.341127239798813, 1.1825225917332318, 1.1314097780029395, 1.1690312022902682, 1.2433201771950482, 1.3293786505371004, 1.4228767144212742, 1.5095791683721107, 1.5784129009704344, 1.651646407992183, 1.735147903111579, 1.8295198209925563, 1.9809185175470245, 1.687009629844779, 1.420003574810355, 1.2250389030955833, 1.1660582628613434, 1.2116222062770021, 1.2863615301261868, 1.3768507211716858, 1.4761262663541508, 1.5671715924938625, 1.6422664676424983, 1.7283472739668264, 1.8231389662988755, 1.9210037973357603, 2.1767627603702913, 1.8182875024013962, 1.4937621162830015, 1.2596527229745917, 1.192897474972102, 1.2461777522152762, 1.3256947510101826, 1.4242403666147383, 1.5346881682951432, 1.6371921468748782, 1.726338908021306, 1.829003800773112, 1.9330059994256639, 2.031286578012423, 2.3818881534646232, 1.9490887890779633, 1.5581077609909184, 1.2798754583207417, 1.2104108824797157, 1.2681717657795097, 1.3579654594082329, 1.467093533739693, 1.5976571519648541, 1.722260427547646, 1.8340426879343708, 1.949806763817194, 2.0610982353081106, 2.1724565236145006, 2.593797278572255, 2.0784945580282437, 1.6136771249589281, 1.2903913390463426, 1.2137711834619278, 1.2690160841114126, 1.3727428192847893, 1.4950154669992386, 1.6548468547733488, 1.8038536527674622, 1.9386731797776178, 2.0643603362389595, 2.183125896237202, 2.305433981670882, 2.808903795605642, 2.2066929065088723, 1.6650482877558335, 1.2942837326247176, 1.2138076122667996, 1.2690946962408165, 1.375048204760388, 1.5163628433316563, 1.7022615502906893, 1.8713775618628463, 2.022554041036826, 2.1597377929896875, 2.288321550282672, 2.4073781267531897, -2.9327047775340573, -1.8092845246385696, -0.7590418223226215, 0.08822751665487508, 0.5678059627585806, 0.5731138124470759, 0.5102761519582402, 0.5262221287533968, 0.5140016019577046, 0.5233543471881547, 0.5231317433409538, 0.5392603184102017, 0.5697523882196054, 0.6126131006733025, -2.57104660465192, -1.562018185383625, -0.6184939959804158, 0.14422411661268955, 0.5755584644653122, 0.5732977551957147, 0.5107392584724887, 0.5299427734594259, 0.5155941643961177, 0.5265294656027371, 0.5265742420926397, 0.5482943837339526, 0.5869672586873458, 0.6397519349328463, -2.216388282647219, -1.3195163241853627, -0.4819139680734435, 0.19362685784130787, 0.5762800123028339, 0.5737248460529565, 0.5171904770258353, 0.533355719947975, 0.5201407546519761, 0.5301303077192396, 0.5324564447572533, 0.5591736290727322, 0.6054966293397795, 0.667760853768275, -1.8789147500528367, -1.0883579995774846, -0.3504539480465294, 0.24452105139425753, 0.5811158031560746, 0.57581767639419, 0.5261075321593787, 0.5409474849925124, 0.5267198509197323, 0.5357355993346499, 0.5408783298462163, 0.5754299911631107, 0.6314307404060131, 0.702690175921908, -1.5671552937343811, -0.8737180093122888, -0.22646887182691983, 0.2949754591547751, 0.5881819024920806, 0.5831655171614654, 0.5398845808398629, 0.5508619277744708, 0.5364848018250298, 0.5486668285294519, 0.5630434775702462, 0.6102085386006787, 0.6771409022950099, 0.7557091818295959, -1.285605823915325, -0.6785518514970657, -0.11165814843301071, 0.3458814764387009, 0.6042612404627414, 0.597193885578958, 0.5574111788758372, 0.5664946621279948, 0.5615162426877137, 0.5862509879395469, 0.6199292781861352, 0.6788743318141561, 0.7521742579332589, 0.8350747536864724, -1.0345183237376856, -0.5030256820977832, -0.005955611929760536, 0.3974076137004314, 0.6284774719698765, 0.6199752088709244, 0.5839052434713083, 0.6027154383067829, 0.6179873648304024, 0.6585520261999837, 0.7100179608822222, 0.7764004100479455, 0.8512380042717927, 0.9348920221290447, -0.8108704095302103, -0.3451660030558549, 0.09147917780119641, 0.44882497199049115, 0.6595569245440938, 0.6612778419612486, 0.6353339916138506, 0.6683975938563173, 0.7034509153058296, 0.7563152534197429, 0.8164966117404238, 0.8844168805057376, 0.9574642392966438, 1.0391457435540852, -0.6098112965184912, -0.20182759729451558, 0.18179695053189313, 0.49863009579701145, 0.6908634487724523, 0.7060819599488888, 0.699996099536279, 0.7461796173175158, 0.7948224227554797, 0.8548589359737847, 0.9179074677057563, 0.984296793969501, 1.0549090312382299, 1.1333284302262618, -0.42596553439459545, -0.06976859199854943, 0.2659902389274278, 0.5459958495192225, 0.7232803937335339, 0.7530138370653267, 0.7644799791391141, 0.8190688540888581, 0.8753090640565487, 0.9385490542199064, 1.0024543769130418, 1.068471805721066, 1.1388306756376665, 1.2143073418608716, -0.2541047381527289, 0.053950199978900465, 0.34539433016285076, 0.5923664715115667, 0.758561765043108, 0.8058837788934223, 0.8312928672362141, 0.8849074113067377, 0.9426076199041312, 1.0070426377025046, 1.0719718905958429, 1.1399024851017923, 1.2131332975136753, 1.2903707211130329, -0.08927430578277412, 0.17233204552893325, 0.42096198751957686, 0.6350743962008826, 0.7866476627919627, 0.8483902221140144, 0.8859239421952375, 0.9365358557683555, 0.9942286970077425, 1.0615395522481479, 1.1301761492782805, 1.2014177035043399, 1.2792664770989912, 1.3648226136313473, 0.07259753639761063, 0.2877499415657533, 0.4929750099029484, 0.6719816656311455, 0.8043621097758706, 0.8707168421123145, 0.9148919793078236, 0.9647731095241449, 1.0240575241738545, 1.0972034972045241, 1.172510476299161, 1.247716732518257, 1.3300394470150527, 1.4240090637560154, 0.2340064565169727, 0.40193701450694946, 0.5626453290841825, 0.7045887290375096, 0.8140081461178231, 0.8743757137787126, 0.9213243000653143, 0.9732276907727466, 1.0348843274924735, 1.1118919307720303, 1.1931205291089675, 1.2736054185417518, 1.3603982369608798, 1.4571973816478838, 0.3962736534625194, 0.5163846492427835, 0.6320363208353665, 0.7362628379030707, 0.8209548566891864, 0.8757643323623888, 0.923572388784465, 0.9769299841417866, 1.0403638019885428, 1.1180809293766898, 1.2014491893311992, 1.2861744237052062, 1.376468936875399, 1.4731530927386811, 0.560390114103207, 0.6325639804516928, 0.7031353219353961, 0.7698877342380764, 0.8301151878580425, 0.8774722638331502, 0.9254043172558377, 0.9799548374719699, 1.0443786641075996, 1.122740321291714, 1.2073622718116883, 1.2943989283860686, 1.3864682123148175, 1.4841631874412058, 0.7273750044137702, 0.752012633924397, 0.7775921052707099, 0.806124364655664, 0.8399116261282988, 0.878756662944039, 0.9266118076862344, 0.9822362265261213, 1.047334594492221, 1.1264795926930247, 1.2122818726181441, 1.3012743293027855, 1.3949202080834457, 1.4936280332301153, 0.8981424886330197, 0.8761448015303744, 0.8570729949759198, 0.8466044128158936, 0.8523684557760801, 0.8808720134792175, 0.9283386000050561, 0.9854027575990989, 1.0519215294125617, 1.1326435592524604, 1.2196831007591975, 1.3106365792511812, 1.4052959642079499, 1.504201321246929, 1.0735246597187402, 1.0061615029758437, 0.9434105797002114, 0.8938552504247204, 0.8694493290820734, 0.8846722798615407, 0.931392931794716, 0.9917320693031709, 1.0624094660548744, 1.1469028041111837, 1.2348135803110183, 1.326486357333605, 1.4200208625371964, 1.5165516709234277, 1.2548803082669802, 1.143013206121722, 1.0377899763102796, 0.9509855257936645, 0.8980941560651978, 0.8981474620748904, 0.9431430704026927, 1.0109047352447198, 1.090792339121323, 1.1800758784735408, 1.2670195367549895, 1.3545846373118433, 1.442637085532823, 1.532274122436597, 1.4448847581673279, 1.2879098097365822, 1.1402875753328934, 1.0178714470396313, 0.9401583549443063, 0.9293589137205546, 0.9782704197340474, 1.0563947807845162, 1.1453357056855373, 1.2364606514023928, 1.3178662140762933, 1.3968339302619772, 1.4767463812742911, 1.558292076969251, 1.6476442257353416, 1.442494032408977, 1.2500821344690234, 1.0921848876086873, 0.9954926670996584, 0.9799107156849503, 1.0342829509332438, 1.1193110043083794, 1.2130233141545628, 1.3031967339543657, 1.3781381734009117, 1.449567316812892, 1.5249440941948427, 1.6050068617186737, 1.86790255277152, 1.6088671568288198, 1.3664202724663614, 1.1685896437311394, 1.0492096854667567, 1.0305382108161862, 1.0936195252102872, 1.1826917037801847, 1.2784637673180996, 1.3676169196600012, 1.4392729330527039, 1.5086825411344151, 1.587474146774331, 1.6771968853099135, 2.1096706265857605, 1.7884310528670446, 1.487936685624295, 1.242841870338363, 1.095209124937097, 1.0751842414460446, 1.14542048090256, 1.2374169721244739, 1.3357763022609663, 1.4259406570433253, 1.4992172010322975, 1.5739865129129689, 1.6619394793691207, 1.7629711530354377, 2.374984066744222, 1.9808988541607961, 1.6124567958795533, 1.3120074019486787, 1.1324448104084117, 1.1121979605340362, 1.1911546444796315, 1.2871048325049772, 1.390234617174962, 1.4851438032067645, 1.565413085127151, 1.6518345733524196, 1.7498015760389551, 1.8545193317862823, 2.663388400152678, 2.1840689847776, 1.7366025153814897, 1.374328434230402, 1.1630245372857506, 1.141430773864418, 1.2318499954402062, 1.3349922140828072, 1.4483789332259818, 1.5552226082588778, 1.649345867566843, 1.7501837554029451, 1.8568627118042065, 1.9641729832446335, 2.9717755911712964, 2.394687697635248, 1.8554337783367398, 1.4213259629542816, 1.1833566837218377, 1.157896144772089, 1.2630613670977602, 1.3754647824021462, 1.507451522217618, 1.6358101190147392, 1.7511557333028893, 1.864875665753553, 1.9794912217358172, 2.0988919892415487, 3.294029567647653, 2.6094420111260037, 1.9674424601204852, 1.4496227722881894, 1.1968805228309791, 1.1580822553114056, 1.2775690706494722, 1.396603345224666, 1.556818149647876, 1.7107990230352406, 1.8494582672728137, 1.975847628760783, 2.0993474418233236, 2.2289603674653513, 3.62220960085019, 2.8254361485558355, 2.0773311382882502, 1.4761899400622855, 1.1971129797535198, 1.1581109468008108, 1.2776658538970969, 1.4055722688995247, 1.5952395440490723, 1.7740492720832952, 1.932622323288344, 2.073654894531271, 2.2079550010492666, 2.337795075317763, -4.0484377922001356, -2.760619975197274, -1.5342408827240592, -0.4763522880532293, 0.27576717626057806, 0.5642627273471896, 0.4915709143731371, 0.47598397995233394, 0.4682995173320879, 0.47788608333080257, 0.479312397367269, 0.49539811316678706, 0.5309132084694358, 0.5798591283799186, -3.5826642492374137, -2.423872655680742, -1.3202167377000473, -0.36750750124211606, 0.3100644009870945, 0.5656817234099034, 0.49177767279483864, 0.47784997916334815, 0.4691535353579056, 0.48010859657551613, 0.4829796986464112, 0.5037668598598565, 0.5484077751464108, 0.6087762683239009, -3.125637904621029, -2.093272889415215, -1.1103044474710482, -0.26308486546055543, 0.3360388843302495, 0.5665580072233318, 0.4960153818476462, 0.4824671267109373, 0.47851955444985744, 0.4843815040169032, 0.4886913886879703, 0.5142022479392908, 0.5671763840025418, 0.6389689045182416, -2.689619098099359, -1.7776575553556024, -0.9096841961094907, -0.16207022738466412, 0.36679355871168245, 0.5690235203381304, 0.5008336347511211, 0.4905496552201349, 0.4902554362198795, 0.4889868056112207, 0.49708462959019156, 0.5299624440933065, 0.5933851852354182, 0.6770889679888527, -2.285532819353827, -1.4845548090917833, -0.7222923497783238, -0.06595727874114818, 0.3976912908150948, 0.5732670877215291, 0.511163620004847, 0.4996229921374494, 0.5011900979024143, 0.5022352635683387, 0.5200391958198843, 0.565673877777001, 0.640751785562151, 0.7347116666684669, -1.919826459818152, -1.2185103877640837, -0.5508341748924024, 0.024355252761928223, 0.43056886627124247, 0.5857826097808215, 0.531565071662176, 0.5157322694503781, 0.5270471461015943, 0.5439343712321754, 0.5794756968960784, 0.6380431525378408, 0.7201506722941244, 0.8194648976819217, -1.5936378686901926, -0.980548176307305, -0.3962365085623269, 0.10845196905849581, 0.4658887919652124, 0.6048237730424665, 0.5683125724618028, 0.5620098922725473, 0.5861290071100242, 0.6225283939832047, 0.6749196564175312, 0.7424957297904445, 0.8253495193304659, 0.9236038847538465, -1.3036419456758679, -0.7685576548810558, -0.2578996347873238, 0.1857224658947154, 0.5063023899034215, 0.6386063456209178, 0.6198252368955722, 0.6305566873529591, 0.669279500445824, 0.7205490958749061, 0.7819364053192982, 0.8527556717745293, 0.9333074292808433, 1.0274850669419031, -1.0437481995232094, -0.5781566883585875, -0.1333682014246622, 0.2545229499444963, 0.5385466107440863, 0.6653935375730291, 0.6693242773184557, 0.6961348209004162, 0.7472047897337127, 0.8085229374284526, 0.8748198164902639, 0.9465031921867255, 1.0256389943815483, 1.1158719344584414, -0.806784261336046, -0.4042549341955136, -0.0194925577910021, 0.3168364626701846, 0.5656358457874615, 0.6907121831181672, 0.7240004836983822, 0.7610014193288643, 0.8152824582751226, 0.8809755458972317, 0.9497280785523255, 1.021955750082628, 1.1010570925818124, 1.1887490271297656, -0.5856217960081224, -0.24177041829341123, 0.0872018835699788, 0.3767412891906689, 0.597738704426105, 0.724372130140068, 0.773587258329551, 0.8170707677462691, 0.8723399412966227, 0.9399355358487148, 1.010500431214688, 1.0840749547638866, 1.1649509932384274, 1.2540442493072732, -0.37385460788133523, -0.08585961424835907, 0.19011227923686772, 0.43510897631642004, 0.6279396641042732, 0.7498501742817584, 0.8087975924934898, 0.8571494850527188, 0.9147836802422478, 0.985711909835499, 1.059665563819313, 1.1354183732208012, 1.2193314831573807, 1.3140094542022949, -0.16640856726661307, 0.06722969731947201, 0.29159111176760383, 0.492448216695144, 0.6542764385527994, 0.7635808197909948, 0.8250845189641359, 0.877195559766275, 0.9381949011930675, 1.0145036146546769, 1.0940175868944857, 1.1729558941701292, 1.260269527507617, 1.3608929213050174, 0.04013600282579863, 0.2199006214916366, 0.3929733437462473, 0.5493322258161892, 0.6783959398910845, 0.7709650992157131, 0.8279739969438813, 0.8822634537664658, 0.9462445872751163, 1.0261488721551995, 1.1106313361473725, 1.1941297130264328, 1.2852438722793684, 1.3884998957509698, 0.24775652808815682, 0.37357373878110456, 0.4951537817111529, 0.6063860986191205, 0.7011511054367464, 0.7746636628908667, 0.8288306792758949, 0.884194010910717, 0.9500843044938984, 1.0308342979227476, 1.1172471421646937, 1.2046739694051138, 1.2990460128056514, 1.4024104924951164, 0.45755082578972217, 0.5292547199148726, 0.5990303089264969, 0.6646670096098932, 0.7248188303567527, 0.7790742657127003, 0.8296988134442151, 0.8859418857645172, 0.9531481455629893, 1.0347702886418533, 1.122548257780098, 1.2121730189660769, 1.308292012842572, 1.4126818346628771, 0.6702767770428912, 0.6880241402011088, 0.7059376154233411, 0.7254407374678173, 0.7497009430886138, 0.7830772773680224, 0.8303423508504482, 0.8873365563882943, 0.9556482371177538, 1.0383438831872807, 1.127486933894143, 1.2188134326708917, 1.3163576681177034, 1.4219363997127754, 0.8867769564693099, 0.8511324313976132, 0.8174928304601947, 0.7905659285682292, 0.7779046859681061, 0.7888663318440254, 0.8312345640637595, 0.8892000687163427, 0.9592810427943784, 1.0437459046504465, 1.1343473778687607, 1.2272025809822904, 1.3256384229438523, 1.4317186136651532, 1.1084431351402604, 1.020075571550576, 0.9354373559720536, 0.8622296179664284, 0.8118454045992602, 0.7981320958637248, 0.8326521494504174, 0.8924937808861554, 0.9665046617869759, 1.054568018590683, 1.1465705191759032, 1.2400095439767091, 1.3376827308944303, 1.4422795087199605, 1.3378158016172388, 1.1968029023933027, 1.0613821603065579, 0.942283542893631, 0.8547269384248223, 0.8166890318277856, 0.839720446313487, 0.9031963573562467, 0.9855262501776239, 1.0787579288820388, 1.170819181355899, 1.2615987844530387, 1.3552377138239273, 1.4544436917200945, 1.5790752666972612, 1.383985809602114, 1.1968390405989076, 1.0317610132745192, 0.9068865191515656, 0.8440675340368586, 0.8623211213390312, 0.9335374527970275, 1.0254913315897427, 1.122498669253433, 1.2109948445354402, 1.2952375615746416, 1.3823649523467187, 1.4744401434765717, 1.838051198382036, 1.5850356994739132, 1.3427908564980426, 1.1300495949408202, 0.969805716835477, 0.8882078024972165, 0.9004410953529193, 0.9802742840587652, 1.0805792387715525, 1.178764496557592, 1.2620420731053503, 1.340013845083026, 1.4234952062593014, 1.5134785914092703, 2.121351782496717, 1.803802950980691, 1.5001923159255466, 1.2346690075647377, 1.036850732423284, 0.937879484284741, 0.9530050935823612, 1.0393075319125424, 1.1420253890427405, 1.238889452991835, 1.3185465966821985, 1.394427497860124, 1.4814240886025092, 1.5814057374176187, 2.43482855406843, 2.0433253765712616, 1.6693443069647909, 1.3429943030296279, 1.1015505266038628, 0.9819124382059624, 1.003414211625435, 1.0969224782097524, 1.2016343664331905, 1.298169473715285, 1.3786159954428496, 1.4586210547109726, 1.5539627449312272, 1.666209008096576, 2.781905952664829, 2.304461473269643, 1.8489737470326133, 1.4523144737062224, 1.1598335896359544, 1.0186714545132147, 1.0442926381022963, 1.144156173480224, 1.256579914536116, 1.359313230245813, 1.4465950474287201, 1.5361037235982435, 1.6397893519815403, 1.755732773890824, 3.1622940907161126, 2.585204600671141, 2.035855689559122, 1.5602773722956607, 1.2123279127796633, 1.0450775859878854, 1.0759908078818659, 1.1887269102221494, 1.3138321388525152, 1.4290755631180232, 1.5291068641457526, 1.630741826499342, 1.7422574896805687, 1.861737637832689, 3.571325734765002, 2.881180478011862, 2.2252668241642417, 1.662264761208379, 1.2577937687366716, 1.0619404422928367, 1.1019882680100472, 1.2352923318898474, 1.37220037330533, 1.5048091137713915, 1.6234286886869544, 1.738045225484046, 1.858374095470954, 1.988783478498518, 4.000094326422219, 3.186909397038021, 2.4138116223773682, 1.7534213820783868, 1.285954023598621, 1.0621635049184062, 1.1058487672996413, 1.2688177115843595, 1.4151333818362255, 1.5725713690880292, 1.7140445856904327, 1.8440062831281177, 1.9751262867205126, 2.1159219699960943, 4.437508350534781, 3.496960371037279, 2.601280847665141, 1.8330323642140158, 1.2867717458540209, 1.0621878316234652, 1.1058725534452372, 1.2690558961742564, 1.4389122289717362, 1.6280350873475755, 1.7942507686071636, 1.9421816904499973, 2.0857201214930776, 2.230747640848251, -5.019610739792183, -3.656669313830527, -2.339641377532932, -1.15097087865483, -0.1994910086266206, 0.38943743464899644, 0.48964433410847996, 0.4024414573871593, 0.4133127779340111, 0.4169751493536509, 0.4166462228902403, 0.4351054617699428, 0.47245839785450855, 0.5260974104783067, -4.466598335719621, -3.237791897356774, -2.0504319325909686, -0.9778440183485493, -0.11469277144209648, 0.4254995530134538, 0.48989587515302324, 0.40262659108104953, 0.4158329957719149, 0.4195659581789708, 0.41989199698067725, 0.4438448475697341, 0.4904785252096235, 0.5566885440807005, -3.9234874849963175, -2.8262817992139992, -1.766179904520075, -0.809011373810813, -0.04059800319594491, 0.4354147135181257, 0.490218371901667, 0.4065358771095272, 0.419308983785971, 0.42305249764253966, 0.4258041046533559, 0.4537181995022393, 0.5095363037265348, 0.5891177872966429, -3.404078294889898, -2.432822184910833, -1.4946861279593284, -0.6482929079426991, 0.030500169408418713, 0.45049690355788446, 0.49161711037640193, 0.4165841518092024, 0.42909869284447916, 0.429838418349893, 0.4339927887905626, 0.46784977386126386, 0.5362062820983347, 0.6308393011786554, -2.9209800937041352, -2.0669926359471984, -1.2423171671104176, -0.498536368574956, 0.09791601629401689, 0.46649902906996155, 0.49844918435052615, 0.4282053014393517, 0.4377383879506911, 0.4450238402202406, 0.45813425680130687, 0.5030315829198111, 0.585923036397899, 0.6933859970836237, -2.4821092427158535, -1.734707315376236, -1.013006339349832, -0.3620499443432199, 0.16061243353511145, 0.48508350378240417, 0.5130729339149951, 0.4498330021854588, 0.4652703681062065, 0.4901887803610057, 0.5213363527815461, 0.5803749464051059, 0.6706706852183765, 0.7825382057215499, -2.0894299127255374, -1.4374903029337058, -0.8079050822696152, -0.23977481438545972, 0.2176131447805644, 0.5072060166488002, 0.5492505469731583, 0.5088062230649275, 0.5315880306087217, 0.5728820514162374, 0.6224785385969945, 0.690460001418557, 0.7787188566986651, 0.8869969676121272, -1.7396194963914664, -1.1729307805350673, -0.6256069873667189, -0.13110476481970496, 0.2688204940826172, 0.5263265604711667, 0.5799926475768077, 0.5682431491998917, 0.6019627922411555, 0.6560274423532794, 0.7183761632471617, 0.7924382657291367, 0.8801218049433197, 0.9851193747425717, -1.4258444422587053, -0.9357741385536718, -0.46263114186694465, -0.035061894800776275, 0.3123699358526005, 0.5419302409537204, 0.6072668338252988, 0.6192189814454562, 0.6640586437392239, 0.7269192255719995, 0.7963308967256967, 0.8738065817430863, 0.9622969360190338, 1.065094418735163, -1.1397637697430454, -0.719492037240052, -0.3141066026668232, 0.05184130867289542, 0.35083257406731444, 0.5580620332717752, 0.6415668815810438, 0.6711910163432084, 0.7193302113344621, 0.7856405016027248, 0.8586199562121342, 0.9378408187711812, 1.027255143445647, 1.1290011012042889, -0.8730582539119621, -0.5174768688733138, -0.17469235437872657, 0.13479699540881607, 0.3888579533787173, 0.5695834510636311, 0.6632833160395071, 0.710464168025195, 0.7632108074228396, 0.8324228775103336, 0.9082707721113262, 0.989240311696687, 1.0802556100075267, 1.1833006342370058, -0.6183614615263452, -0.32381804660005126, -0.039848162991261, 0.21708739519668505, 0.42962272647898503, 0.5845690695194431, 0.6778209732904563, 0.7351527165383216, 0.793669664528355, 0.8669654017783608, 0.9466390304746553, 1.0300078565146502, 1.123442338622371, 1.229812242825895, -0.36980980983382594, -0.1339309097116294, 0.09363289780549805, 0.300286201354459, 0.47314930846719955, 0.6029643724133963, 0.687730014139676, 0.7463518331978881, 0.8092883062528047, 0.8879189402369666, 0.9727501360454839, 1.0592455648034, 1.1554835905758, 1.2658116134710207, -0.12323559207202575, 0.05521229033009996, 0.22749835842655156, 0.38459342170972527, 0.5177938701365409, 0.6214146374518387, 0.692498357616269, 0.7485309989254108, 0.8142128011707072, 0.896316518802013, 0.9855595960886826, 1.076050691092397, 1.1755385542053918, 1.2882332923255218, 0.12395768852300107, 0.24533516696615154, 0.36250449853504957, 0.469639718214813, 0.561640142529682, 0.6359635746068245, 0.6937187974766489, 0.7490390922656818, 0.8159510536905433, 0.8993101310050596, 0.9905832249677854, 1.0847219263130712, 1.1871907913729487, 1.3000881155809236, 0.37320479167364007, 0.4374350991158324, 0.49916516453675724, 0.555560125825165, 0.6054050797008474, 0.650511629419884, 0.695337714456839, 0.7495421874915161, 0.8177129482067484, 0.9025637611588719, 0.9954872778102537, 1.0916168537616897, 1.1956648719353518, 1.3095793161399318, 0.6254017982996612, 0.6324430767096688, 0.6385340993017276, 0.6436793968705676, 0.6504774869661681, 0.6650775005830384, 0.6966101062761059, 0.7499548546778474, 0.8193947180281107, 0.9060880070587302, 1.0006928208980215, 1.098189778884291, 1.2033452548704187, 1.3185708881827114, 0.8816718485344205, 0.8316684911422395, 0.7822047175589909, 0.7360037980241868, 0.6992709170241237, 0.6823163259579804, 0.6985809346466949, 0.7504473051438619, 0.821677183981724, 0.9110172366123138, 1.007437606067381, 1.10604493755277, 1.2118288584481673, 1.3277790089018768, 1.1441325728646217, 1.0371270974583757, 0.93216206083081, 0.834666921562528, 0.7542482336004872, 0.7044903293138899, 0.7020911609470335, 0.7510819030954777, 0.8253613295921063, 0.918918993007623, 1.0174202426592944, 1.116630948794413, 1.2219332090818853, 1.3371263416006762, 1.4165106584879386, 1.2518479744291027, 1.0907667754162833, 0.9414165347618325, 0.8170113659628561, 0.7348183563164133, 0.7126084702125194, 0.7546229921688333, 0.8346958765011901, 0.9337990663217585, 1.0340111408401143, 1.132382624339143, 1.2352975025062962, 1.3466582212044973, 1.7044193351895098, 1.4799831197341562, 1.260844122902231, 1.0578706605981651, 0.8875436917545545, 0.771629823432474, 0.7331822718000938, 0.7715739084808446, 0.8576401579785291, 0.9622356077266395, 1.062183999837389, 1.1571006052317545, 1.2555808407828513, 1.3612786399312307, 2.015128140943326, 1.726531878186251, 1.4452234826131714, 1.1852302830272259, 0.96628754925785, 0.8127155424922634, 0.7573826585979513, 0.8005390165067802, 0.8953416911360895, 1.0034368891533179, 1.1010262147680174, 1.192013886400683, 1.2877440016020145, 1.3907448608172035, 2.3565905668472285, 1.9966856212513886, 1.6463070305456828, 1.3233104058947756, 1.0523864563215728, 0.8637384566012707, 0.7986511371884505, 0.8449119734562615, 0.9466802540616094, 1.0539762811413824, 1.148552444065236, 1.2379584412060678, 1.336912106048698, 1.4487108671856388, 2.7357713508438986, 2.2946271966389147, 1.8656781467250574, 1.4712600222768355, 1.142076916026288, 0.9169226417001635, 0.8430285352415323, 0.9058868316523315, 1.0075001793401193, 1.1112317111786365, 1.2049277888972987, 1.2966916086683236, 1.4034949414242703, 1.531078240144373, 3.1566981602669975, 2.6220642003167387, 2.1031140594304096, 1.6275882936938861, 1.2323557402148857, 0.9639941774421169, 0.8826202172571327, 0.9474391987110043, 1.0607348956042106, 1.173206952313171, 1.2722791413705048, 1.370286317834936, 1.4839563982284232, 1.6155475719695636, 3.61877366331152, 2.9772318132813242, 2.3558966545421667, 1.7894069734196505, 1.3212738654876928, 1.0040054495846615, 0.9093702887123316, 0.9788941073053737, 1.112971650317249, 1.2416918769313123, 1.3515472061499605, 1.4587314314998412, 1.5792461242066627, 1.713979073348595, 4.1158938158268885, 3.3549250777901745, 2.6191978125378648, 1.951742808499739, 1.4047265066191352, 1.0372591391812267, 0.9214519444405436, 1.0220337665125718, 1.1759575099807789, 1.3131589332039217, 1.43710707101746, 1.5569403746382093, 1.6874313513213235, 1.8326408945356787, 4.636956872801814, 3.74754204011805, 2.887748072568831, 2.108651293391671, 1.4712753281741036, 1.0420004079001395, 0.9215430463687473, 1.0314005084174944, 1.2269893045354696, 1.3710482529563583, 1.5176015487466366, 1.6559293488172004, 1.7999121259857, 1.9574008417952868, 5.168520107981021, 4.146699643928881, 3.157430870596887, 2.2575957252019805, 1.5204862475968897, 1.0420643898334268, 0.9215573997991802, 1.0314309156589045, 1.2350573471258173, 1.411474583695484, 1.5900833178119054, 1.7514139219217926, 1.9107135054335045, 2.0772050572536838, -5.774922117478222, -4.423915710493454, -3.101176863489763, -1.8643406784577625, -0.799551069295184, -0.014790128142907295, 0.38211936996385637, 0.37490052188185213, 0.3257067854788681, 0.334482853074452, 0.32876796053512297, 0.34818020503206193, 0.39013535311171715, 0.45003699765683924, -5.156592435203347, -3.9362569878549643, -2.741656398762664, -1.624651860642016, -0.6624032153334772, 0.04600621814157218, 0.3947870855701139, 0.375161236889433, 0.3297560406608702, 0.3381610343238006, 0.331346719281, 0.3566132187263001, 0.4082983630074052, 0.4815623290492869, -4.54880500974992, -3.457020196483919, -2.388494663095224, -1.3901532405168484, -0.5324081894052948, 0.09386047526060458, 0.39760338266333267, 0.3777827861327061, 0.33692826500590756, 0.34043785869610227, 0.33771055084205737, 0.36656407220304527, 0.4277650526971472, 0.5155785955254836, -3.9663272427524205, -2.9982551958627908, -2.0511615750527135, -1.1673298030994261, -0.41013574386793156, 0.13932426271389975, 0.4019571815254002, 0.38266087956608, 0.34218945147862834, 0.34633269295730285, 0.34667875083508404, 0.38064667915877626, 0.4561222176230733, 0.5606853046408761, -3.4228126551502145, -2.571002001178565, -1.738013814567749, -0.9613053588432281, -0.2965027157737976, 0.18485807888365535, 0.41126038847350843, 0.3893600495173351, 0.351045307658256, 0.3627011201203557, 0.37031205304884396, 0.41440958056407784, 0.5091899468590697, 0.6276469365348076, -2.927138278338567, -2.1821921110455933, -1.4540688760286689, -0.7755348475190655, -0.19413475820369358, 0.22977273357428976, 0.43297725149506816, 0.4113390725845943, 0.38409414269776554, 0.41653135893001986, 0.44455379478535206, 0.5026006502212217, 0.5996212512502119, 0.717973695569888, -2.481939392454414, -1.8336720772927815, -1.2004335885383959, -0.6108283871030998, -0.10517047943738168, 0.2668194862210835, 0.45414703654272126, 0.45658316416050815, 0.4460625797058551, 0.489975795712606, 0.537911308574841, 0.6076535583713579, 0.7010993755894348, 0.8160721245121171, -2.084123529447278, -1.5227794136797452, -0.9749015101017652, -0.465517062491913, -0.02896279136396141, 0.29391908734010297, 0.4647580434422648, 0.49106442903798936, 0.49708836871410905, 0.5489177767991972, 0.6121885414594707, 0.6918318419191537, 0.7886753148477087, 0.9034410352343425, -1.7266211867865664, -1.243692723744692, -0.7729360590059898, -0.3362252765969213, 0.03774808658026734, 0.3170035252339991, 0.47428862092223734, 0.5172490116606144, 0.5415405093446506, 0.6007890567861714, 0.672922781374758, 0.7582959522136241, 0.8583360230502531, 0.9729792007289088, -1.4005005407004465, -0.9890139726399484, -0.5885305838639485, -0.21804728253079525, 0.09886827946923535, 0.3373907187488174, 0.4783044273861159, 0.5370529212487272, 0.5808030365754762, 0.6447171362610236, 0.7215972380119456, 0.8104247370936488, 0.9126751472150428, 1.0275059673694071, -1.0967163242755458, -0.7512210597138864, -0.41547272422726655, -0.10578967647003457, 0.15848300251367634, 0.3587913684402722, 0.4841420551978527, 0.5509336365127206, 0.6067733199329454, 0.6770878489371863, 0.7590815052198793, 0.8513160496848157, 0.9558491774371531, 1.0720447636344563, -0.8072297160604482, -0.5237311290816623, -0.2485570065241715, 0.004749196229840607, 0.22087014017434728, 0.38675860824910435, 0.4972195917832605, 0.5644506475631379, 0.6234094513246294, 0.6975734437393458, 0.7860446570468006, 0.8827419120305899, 0.9900510328948063, 1.1084851050692555, -0.5255811968444112, -0.3014151135630737, -0.08404493562265396, 0.1158722747846368, 0.2869757573570292, 0.4205266634855619, 0.513346195825692, 0.571158833070353, 0.6307722914608588, 0.7086967683318238, 0.8037315386187709, 0.9050904305887599, 1.0153538031406084, 1.136626491396642, -0.2470633190466285, -0.0807362849057032, 0.08027509158921338, 0.2280026634632733, 0.3545427585572546, 0.4546309863699371, 0.5268309574377122, 0.5724390359324967, 0.6336321042223216, 0.7137357360400686, 0.813078113128833, 0.9183968815941068, 1.0317489746315736, 1.1552729875442653, 0.03138805988720115, 0.14042824857646705, 0.24543479131212823, 0.34075644817425277, 0.42131994108539844, 0.4843342189170375, 0.5309998463414234, 0.5726057731902722, 0.6341271751026369, 0.7168871360773285, 0.8177873899591384, 0.9259192589938152, 1.0418498553960756, 1.1663072192216388, 0.31157500478461175, 0.36330944416594424, 0.41202636010514404, 0.45407595747490825, 0.4873256353419802, 0.5128824457763586, 0.5366665388406026, 0.5727905649397912, 0.6347612097475744, 0.7205963140379554, 0.8226324535469383, 0.931913147693009, 1.049313504967411, 1.1752906618025243, 0.5947147664148649, 0.5889624555293616, 0.5810785063619398, 0.5693031681800778, 0.5545157213828787, 0.5419501751502256, 0.5422974015039058, 0.5729755095903235, 0.6353335822761922, 0.7242366526184921, 0.8276665562432329, 0.9376270369826227, 1.0560273378693419, 1.1835380523187664, 0.8823658856652645, 0.8189392060179802, 0.7543090314262585, 0.6886348823997788, 0.6256344417637947, 0.5741330724228588, 0.5492344690737704, 0.573185881981124, 0.6361203370405171, 0.7293693441823554, 0.8340445783216126, 0.9442874301257723, 1.06327168235305, 1.1919438459871639, 1.1773542028139758, 1.055816237388817, 0.9340947714633402, 0.814410874397865, 0.7032910600368552, 0.6123730932536064, 0.5594589370073525, 0.5734654051162472, 0.6374285610009754, 0.7363729966714818, 0.8423207434139577, 0.9527635308346201, 1.0716809708789652, 1.2003769320102293, 1.4844048294420453, 1.3035642549156188, 1.1235685812645635, 0.9487802695649834, 0.7889023537061156, 0.6591945399337988, 0.5797442362837615, 0.5761383790684805, 0.6406808243766395, 0.7432818789741279, 0.852769096562745, 0.9642942253993201, 1.0823174051759659, 1.2085652488348466, 1.8102791298500844, 1.5675719649520372, 1.3267175231580897, 1.0941295970566758, 0.8827331650339806, 0.7120448795732368, 0.6052242798894866, 0.5844571224083814, 0.6477873264094071, 0.7561794084650673, 0.8699181299201885, 0.9818801511870214, 1.0974091665620742, 1.2192833902699272, 2.1633277861822187, 1.8541527894985532, 1.5479118853088814, 1.2529883373415003, 0.9850600201485432, 0.7676744497806093, 0.6303270119988459, 0.5999826253338455, 0.667712457065733, 0.7796500057414106, 0.8957338720441775, 1.0072727973462252, 1.1204617801441632, 1.2381363524064455, 2.552378832645306, 2.1695752783538778, 1.790987473817883, 1.4272765006062211, 1.0971217092134662, 0.8278381347812869, 0.6558875226249232, 0.6216628341806644, 0.6981491142762105, 0.8152852134766558, 0.9316745955983938, 1.0428411990779687, 1.1569828699995894, 1.2758839080777915, 2.9849773671199142, 2.5187852434584683, 2.0584535992639963, 1.6176021616824854, 1.2190683502408926, 0.8960570784364953, 0.6952226770374199, 0.6592222524267999, 0.7497574447138373, 0.8651046779179655, 0.9800539323527643, 1.091840842524014, 1.2116163622184266, 1.3431209445376477, 3.465282725698521, 2.9039695649799375, 2.3506882951570014, 1.823055393249845, 1.349808007823911, 0.9723286333531544, 0.7421641438624021, 0.7029804969978213, 0.8057233723259124, 0.926502263272007, 1.0421375758356233, 1.1562729643904521, 1.2831006471417732, 1.4265756994104835, 3.9921845087552943, 3.3234349441362614, 2.6653494802936115, 2.040501332046974, 1.4845168916567406, 1.0460870527963222, 0.7789154871534585, 0.7283462275235071, 0.8494750391844558, 0.9904597599278234, 1.1142902062442988, 1.2347523870294599, 1.3690781996615382, 1.5182693595391865, 4.558352025116391, 3.771256401763603, 2.9973632142775624, 2.2642594247635346, 1.6150070356900068, 1.1068575837146326, 0.7983295116693327, 0.7406674740649711, 0.901056048444407, 1.0565014004930682, 1.1901637545403423, 1.321853437613325, 1.468337955335383, 1.6304927461799303, 5.150994903981286, 4.238022479305937, 3.340037693079086, 2.48836091077479, 1.732581525974461, 1.1420569466492667, 0.7984794336322333, 0.7407422044692155, 0.9180774792694751, 1.1065068241780425, 1.260637527917526, 1.4113533635678117, 1.5751161786144148, 1.7546173512419643, 5.7550646626435125, 4.71296166264344, 3.686833543222522, 2.710314553531384, 1.8381356204486545, 1.1545440548363168, 0.7985036101345212, 0.7407566111808656, 0.9181242634416739, 1.1304153807383948, 1.3206454412558506, 1.4998049024152749, 1.6836039679990606, 1.8783676417404058, -6.289045561082991, -5.0234305441406075, -3.7680497355101825, -2.5551939867636877, -1.446882657249512, -0.5332045548386386, 0.08081329468274895, 0.3002949006587218, 0.23944642689669163, 0.2191921743003926, 0.22103866619556542, 0.2378206709177426, 0.29004384116124937, 0.36260749467664105, -5.628227255138561, -4.483249995907958, -3.3480771001754923, -2.252794251862546, -1.2545433112120705, -0.43540225014429845, 0.11070388893605614, 0.30059248249589626, 0.2398811012662293, 0.22073060956405668, 0.22414197411419604, 0.24442077192489084, 0.30725980679062775, 0.3941456375627781, -4.978214346707456, -3.952263618482595, -2.9356652914960715, -1.9563968224954629, -1.0671850988909457, -0.34338599052408236, 0.13173539878530188, 0.30079545846832034, 0.24419481680508484, 0.22742405302200155, 0.23053390843405808, 0.25412699266766753, 0.32583739902910264, 0.42771297950963166, -4.35421756517248, -3.4434187839141157, -2.5415218651169225, -1.6743597586781038, -0.889930012770425, -0.2557767216444511, 0.15613575854251185, 0.30134125661923994, 0.2514778328393287, 0.23268756358119608, 0.23763793081754175, 0.2663048983735632, 0.3526454722137663, 0.472659881751167, -3.7704129525199694, -2.968635153684305, -2.1752874558458046, -1.413769923623147, -0.7265877527327103, -0.1727629281433484, 0.18532970278118138, 0.30827655211897065, 0.25971088677439486, 0.2506945183752603, 0.2655722233553925, 0.30604068954498453, 0.40793856603485573, 0.5401697302283747, -3.2362320438399093, -2.5355331598262985, -1.8427918516192887, -1.1788738949836448, -0.5805127435475168, -0.09795855419827133, 0.2154145285973657, 0.32520859502088, 0.29733071331530314, 0.30728045201291304, 0.34302835740171894, 0.4002772986793796, 0.4995169130308902, 0.6282049029272706, -2.7548080660678647, -2.1462652512668625, -1.5452678249244765, -0.9704400659656596, -0.4533590451808702, -0.03591473599409347, 0.2394181586440966, 0.34476850066485015, 0.33433866484356756, 0.36128444540643523, 0.41034942825157605, 0.4852534291863717, 0.5894985886553371, 0.7178392509757084, -2.32338124283201, -1.798094187507064, -1.280031938663715, -0.7859746496399012, -0.3431287444654346, 0.013860592586629136, 0.25152824739982066, 0.3507516085019241, 0.3630438178571319, 0.40323361275669034, 0.46618919385277974, 0.5545487804203386, 0.6656167814388619, 0.7938388671916685, -1.9349666789102196, -1.4848761172932987, -1.0417340773369201, -0.6207131055327763, -0.24519213920685126, 0.0566869721378514, 0.2602187544072084, 0.3554640109440306, 0.38822764887151534, 0.439794115774173, 0.5138273331948909, 0.6104308392826044, 0.7254852948804328, 0.8527460573644191, -1.5804372185059368, -1.198770304632369, -0.8237110385447797, -0.468872489524371, -0.15427757124207378, 0.09714571267087975, 0.2683502364740961, 0.3599725952038423, 0.40879847040280065, 0.46953079167944445, 0.5515693668697089, 0.6533697657783549, 0.7710453844078455, 0.8982781195493232, -1.2503499819311577, -0.9317934926465575, -0.6193699813678527, -0.32506174867523063, -0.06562002583820872, 0.14080755096507902, 0.28234702428535263, 0.3648212431740039, 0.419413675315199, 0.4877554896534771, 0.5787739096580882, 0.6858347504574664, 0.8063266085346473, 0.9348589752632029, -0.9362047060513902, -0.6769250411101985, -0.423145130417542, -0.18503317798291166, 0.024039547343048168, 0.19050823301853903, 0.3061300338028745, 0.3754777543811381, 0.4216990518223433, 0.49356653609847007, 0.5964685765607853, 0.7104883183541334, 0.8340888921939463, 0.964603372506384, -0.6311086000558657, -0.42863492890770655, -0.23092878759314658, -0.046254255147830894, 0.11529008288123765, 0.2440018757124944, 0.33326115981374993, 0.383980165226076, 0.4219757580272452, 0.4941610954125896, 0.6074104512886791, 0.7284845560242994, 0.8548862149802012, 0.9876406386812828, -0.32998721115214924, -0.1830029362160557, -0.040101013892647364, 0.09213572955951675, 0.2063311949221621, 0.296121425991748, 0.3575747267634677, 0.3880590883028025, 0.4220877097016182, 0.49433252034069075, 0.6141607814265986, 0.7400961795671535, 0.8688477598970761, 1.003729543970562, -0.029470642878578358, 0.06245426101465058, 0.15078754965305746, 0.23024821230296721, 0.29557751496193607, 0.34286736703233267, 0.37121113168715686, 0.38828973333578054, 0.42225963676588224, 0.5013993670748687, 0.6186506677418365, 0.7454907326673885, 0.8774232963204763, 1.0146542687366105, 0.27251842660680137, 0.3092776006087704, 0.3426812381737315, 0.36840289209971383, 0.38328147018061737, 0.3870994571878001, 0.3845830631724306, 0.3886159279356771, 0.42308411337919644, 0.5071837315716589, 0.6224918811970798, 0.7491901325520237, 0.8833749173213501, 1.0234835870983734, 0.5774925986210416, 0.5587852401641087, 0.5368458642469752, 0.508196805632615, 0.4718640281550899, 0.4316858152811614, 0.39805306381765626, 0.38892768907493924, 0.42408174788814057, 0.5110265481656948, 0.625712596747734, 0.7524334896587753, 0.8884915334871885, 1.0310034562228378, 0.887391476841233, 0.8128444913602559, 0.7352734983207864, 0.6521561439629444, 0.5646023932634301, 0.4798721193978388, 0.4133499234018253, 0.38936728097162737, 0.4252502742301302, 0.5170934637461088, 0.6300044821824601, 0.7561598422408913, 0.8938447257169783, 1.0385207354760178, 1.2055712765736193, 1.074522727185862, 0.9407949789013211, 0.8030532371229382, 0.6645714273638348, 0.5353412808944694, 0.4339091603463534, 0.3907512368603443, 0.42652764694648115, 0.5275459250742374, 0.6359195439199468, 0.7614174837200802, 0.9004012395038579, 1.0462779049310957, 1.5374463442884287, 1.3485065373773242, 1.1572579185520688, 0.9637036890580938, 0.7736740228124038, 0.600410803334227, 0.4649579905817793, 0.39710105624950587, 0.42664882965775963, 0.5277735641564529, 0.6427953275123758, 0.7714539602145876, 0.9098379554993147, 1.0539210026080494, 1.890552019491649, 1.6410863031343614, 1.3896077468356633, 1.1373760047508386, 0.8928893263992292, 0.673015672162258, 0.5012461476341903, 0.40780731352910055, 0.42755213958605687, 0.5286886636662319, 0.6528075229639094, 0.7851510274809594, 0.9219267502744253, 1.0622927508920619, 2.2739559965527487, 1.959543248604891, 1.6433765795478974, 1.3277164041882197, 1.02324481417476, 0.75052126353477, 0.5383700210158815, 0.42383168562542545, 0.43687486996132596, 0.5369002077450276, 0.6680710812493901, 0.8029862312521434, 0.9376766915731726, 1.0730051557020066, 2.6970105210734863, 2.310985362959283, 1.9235796321064589, 1.5380550809334308, 1.1669067975261076, 0.8336163562564599, 0.5722337887785787, 0.4327559838023395, 0.4486158928454986, 0.5557722401362647, 0.6914710714196027, 0.8282375869474257, 0.9614738871737515, 1.0913954188223314, 3.1675050486816807, 2.700911317353749, 2.2335442022827796, 1.7701357309693009, 1.325642360209357, 0.9271280054769218, 0.614352262323659, 0.4524646627651025, 0.4663120881469729, 0.5903550540764778, 0.7283633407800861, 0.8655514256230578, 1.0001488070406603, 1.1313785489588972, 3.6894779533338204, 3.1317388121503695, 2.5740479925644304, 2.0233983518866006, 1.4987919118686372, 1.0329029724969008, 0.672114330017821, 0.4848233982165599, 0.5129250133848763, 0.6479698272267971, 0.7798979431951595, 0.9167551572004875, 1.057930607639158, 1.2031901339312363, 4.2612565395413124, 3.6016030327361257, 2.9427794872581465, 2.2945943090067056, 1.6816037353470001, 1.1433446152756213, 0.73011201185148, 0.5101137869716394, 0.5490491600694568, 0.7013515113231236, 0.839235982480132, 0.981320802260313, 1.1328820332860874, 1.2909946351616064, 4.874541132483096, 4.10383326087979, 3.3342545771632093, 2.578049528758077, 1.8659793694881135, 1.2471835237462456, 0.7792540856902439, 0.5213287502045835, 0.5575704463391044, 0.7493294953118725, 0.8997319860605281, 1.0545899701196442, 1.2226134037361807, 1.3988823358217453, 5.515428522596813, 4.6276471644973585, 3.7406080306689877, 2.8678596706113977, 2.045603182098294, 1.3329285715586447, 0.7922227561359293, 0.5213889436853124, 0.5576084920511896, 0.7859123098392555, 0.9532279373686511, 1.1305303070540886, 1.3219242609345545, 1.521160491303896, 6.168041476514977, 5.160711962199576, 4.153324943997056, 3.1596154878026335, 2.2192558666076487, 1.402022471599033, 0.7923360622569854, 0.5214061937095746, 0.5576217171150177, 0.7861846578227214, 0.9950922724968497, 1.2070950901416657, 1.4253165518849995, 1.6475728407554746, -6.5761801934512105, -5.448344762638227, -4.313369220859365, -3.178427889310753, -2.0811835204199043, -1.0949183511632465, -0.32126384152529863, 0.12199773049025868, 0.15565136665323745, 0.10687523055161599, 0.10492559707482065, 0.12196551489123388, 0.19277047948548856, 0.2825136725592187, -5.89346994110525, -4.8719513577258375, -3.8448393428751833, -2.8199643328325634, -1.8325096614506124, -0.948104672169509, -0.2547890523784973, 0.14248212182331044, 0.15652294906045197, 0.10811781925369394, 0.10585555347962011, 0.1252924558510926, 0.20960152695724232, 0.315756843964045, -5.221556285426729, -4.30516349092963, -3.384630287835913, -2.4682638955550043, -1.5887826968844978, -0.8055691361556451, -0.19696084737460046, 0.14822685165509006, 0.15870317404973408, 0.11458706989831915, 0.11498104993960685, 0.13813977889588672, 0.22666754158175942, 0.3480054105042155, -4.57569221792153, -3.761419078059151, -2.9443214238129674, -2.1329838656006475, -1.3574681423626607, -0.6705835827119286, -0.14032978714472244, 0.15696973222548524, 0.15942862958182485, 0.11843476764410625, 0.12031293458629594, 0.14799541791246923, 0.2474022692040968, 0.388167263960831, -3.9701911032836055, -3.2531213731734385, -2.534373961758845, -1.8225462750216526, -1.1447491458217602, -0.546916894287164, -0.08639579381253384, 0.17177397577915113, 0.1684406995047993, 0.14170983157541203, 0.15279094212048983, 0.19666895628277103, 0.30190376797672736, 0.45248271304366494, -3.4147446892460156, -2.788349899801935, -2.1612453961380638, -1.5418151517336156, -0.9542062524797741, -0.4384332214089755, -0.04432250911107299, 0.17308462028341817, 0.18353557222134353, 0.18592665535587058, 0.2257649819773161, 0.28707002891557903, 0.3908099997628356, 0.5384297447726267, -2.912833792674876, -2.369573698549829, -1.8264478399189414, -1.291621229622916, -0.7866302385302824, -0.3462582965819638, -0.01260296657634459, 0.1732880321436471, 0.19671522691994603, 0.2208551154996674, 0.27265596358961536, 0.3504739003695518, 0.46904098431434316, 0.6202053698799554, -2.46204277991023, -1.9941397122730857, -1.5271390445191595, -1.0690703472080727, -0.6391693898770712, -0.2672333438808702, 0.012745017993410719, 0.17353996190449972, 0.21407526862961504, 0.25516911528979286, 0.317492358396122, 0.41164219171613087, 0.5382964931711005, 0.6852944639157657, -2.055616771112373, -1.655789706526429, -1.257521767646618, -0.8687095833434946, -0.5064844839205588, -0.19587838048420841, 0.0367308652250432, 0.1739911627917966, 0.22176123856615257, 0.2822365162605184, 0.3566295392684177, 0.46211521375184095, 0.5923156029673817, 0.7338460232846243, -1.6844585060030453, -1.3464816594616402, -1.0105337475074232, -0.6842334752584492, -0.38271658114957097, -0.1268045083392111, 0.06325178666843664, 0.1763925770057919, 0.22450708448752033, 0.3012399966123502, 0.3861969177989911, 0.4981063705408153, 0.6307003736472331, 0.7705524732488136, -1.3389504377910326, -1.0580014725586597, -0.7793399484049779, -0.5100488668859208, -0.26317550175353904, -0.05581321141350849, 0.09648858919916338, 0.1870046179266364, 0.22640640048035088, 0.30724354609208515, 0.40562481530174965, 0.5237584248601784, 0.6591154294657133, 0.7998808488886119, -1.0102904718417842, -0.7830664275191485, -0.5582261971979646, -0.34207475157520245, -0.14537448302884634, 0.01829630604059157, 0.13670901711146335, 0.20444914903633993, 0.23101732608431855, 0.3086462722345623, 0.41657025488876087, 0.5428425539003943, 0.6816639119668831, 0.8242796795448557, -0.6912701442984597, -0.5158752463836626, -0.3429113636727344, -0.177855742820033, -0.0291952969243044, 0.09285938811054342, 0.17894419557191107, 0.2238588407544241, 0.23169961549029341, 0.3103991950916412, 0.4250765491677924, 0.5579510348339838, 0.698559298862645, 0.8432485287277262, -0.37656637875083626, -0.25223605700511503, -0.1304759173431459, -0.0161491443175884, 0.08417555427151002, 0.16334365857286615, 0.21513118336600684, 0.23559746951745306, 0.23175173935415835, 0.31110387536428735, 0.4310722799182347, 0.5707935667979771, 0.7100649107919351, 0.8569262119197636, -0.06263834356929864, 0.01062317612759438, 0.08096540245501117, 0.1437845609698987, 0.19399444273918173, 0.22706571536873618, 0.24014180959901754, 0.23559746951745306, 0.23175173935415835, 0.31110387536428735, 0.4310722799182347, 0.5707935667979771, 0.7167849623795504, 0.867966635039793, 0.2527221987616504, 0.2745366268321202, 0.29284071299591014, 0.30293509137857855, 0.301069837687709, 0.286172517082732, 0.26124842647622315, 0.23559746951745306, 0.23175173935415835, 0.31110387536428735, 0.4310722799182347, 0.5707935667979771, 0.7214179481313236, 0.87685655696375, 0.5711663882076696, 0.5410945031966674, 0.5068175016948252, 0.4634100371445199, 0.4084607520223141, 0.34473097176152795, 0.2817066061410108, 0.23559746951745306, 0.23175173935415835, 0.31110387536428735, 0.4310722799182347, 0.5707935667979771, 0.7252393313403783, 0.8839282109113789, 0.8948145737474874, 0.8124420965500744, 0.7252644501368916, 0.6282738271915427, 0.5203681480322122, 0.4074984976299986, 0.30456281927529016, 0.23559746951745306, 0.23175173935415835, 0.31110387536428735, 0.4310722799182347, 0.5707935667979771, 0.7290199882633881, 0.8908171843291757, 1.2272763915096807, 1.0920063951594225, 0.9514861271288074, 0.800910217942011, 0.6407052719283564, 0.4794750811644298, 0.3349734584328583, 0.23559746951745306, 0.23175173935415835, 0.31110387536428735, 0.4310722799182347, 0.5707935667979771, 0.7338532947719643, 0.898034996235141, 1.5743084414184154, 1.3849544151867763, 1.1899628366362598, 0.984889370497479, 0.7720398274981451, 0.5634031168006344, 0.3806142467827147, 0.2545103197972115, 0.23230841847045575, 0.311625111683926, 0.437603451546238, 0.5833526264338518, 0.7428090947927115, 0.905351684429029, 1.9438572668454315, 1.6981542833712198, 1.446381337807208, 1.1843966642009238, 0.9164620843440251, 0.6584878711598234, 0.4374139755474759, 0.2870311340269755, 0.23340915083327543, 0.31172337320620147, 0.44518832226351285, 0.5948664488994844, 0.7528824928186488, 0.9124596758883187, 2.345398220888959, 2.0395174462987087, 1.7270809614933564, 1.404015069059367, 1.0761033877693946, 0.7626836989322073, 0.4953617901708305, 0.31092516038264434, 0.2382801708869545, 0.32304707166697133, 0.4546149188122402, 0.6067249062679448, 0.7637214770089737, 0.9188362856583278, 2.7885741284622263, 2.4167498537985015, 2.037901508503908, 1.6478414407547801, 1.253251085933187, 0.8759025701257683, 0.5524729676782614, 0.33045072896589134, 0.2520336465496068, 0.3266880256141482, 0.46753856190451154, 0.6241572906077684, 0.778645630683623, 0.9255389299498715, 3.2812369163745445, 2.835768613680735, 2.3828553505586925, 1.9183214412622314, 1.449856812312628, 1.0015813846886592, 0.6148320912883235, 0.34762503583083615, 0.25871500950378007, 0.3375208731237315, 0.4899692985911429, 0.6508070486132045, 0.8032552223370709, 0.9395422353171233, 3.8271934409654182, 3.2991129131178094, 2.763103135872422, 2.215334598969476, 1.6654438088279397, 1.1411821257503705, 0.6901459847128562, 0.38313064434204214, 0.28142083029173204, 0.36483086058663394, 0.5232327703856238, 0.6880589875460876, 0.845482747714574, 0.9856263692636456, 4.424258681799162, 3.8046524140827684, 3.176300997927673, 2.535852419364128, 1.8961708467997003, 1.290834896068585, 0.7736550776125012, 0.41989745147747326, 0.3091982778440907, 0.4130590448417167, 0.5670707418046324, 0.7372495992858719, 0.9084145432314146, 1.0698403939334298, 5.063476692793224, 4.345038365123638, 3.6164687827635236, 2.8743903876755437, 2.13526720482385, 1.4408179428099612, 0.8559413426195863, 0.4609656985700057, 0.3200463021524399, 0.4276010038888119, 0.6054979434801936, 0.7954893083286664, 0.9883020073625588, 1.1733794010599774, 5.730408275507952, 4.90852566156292, 4.074605388270086, 3.2243649319890775, 2.3768394267418933, 1.5812627727050845, 0.9166664575894558, 0.4836678926113878, 0.3201178665507576, 0.4277390690627248, 0.6336869010439486, 0.8546932777076497, 1.0790464852672177, 1.2929588061212793, 6.408982748412475, 5.481838480529252, 4.5405141653348355, 3.5791623666133883, 2.618074162320701, 1.7121543707543763, 0.9543051030455231, 0.4837636511937906, 0.32013508916567124, 0.42778374221477655, 0.659595238418513, 0.916331382872935, 1.175890946162474, 1.4232000795883513, -6.676581366640233, -5.71541674509433, -4.731443597572182, -3.7085975829213416, -2.6619175517252582, -1.6508481987368184, -0.7781073458497441, -0.17126235507145335, 0.06787595246676849, 0.055452279745815236, 0.02895259167922375, 0.046894264637228296, 0.12076018312179171, 0.2190860196078816, -5.988409692342832, -5.116956656762934, -4.2258095353717735, -3.301697230864583, -2.359032843405164, -1.4510725159125635, -0.6687551109551131, -0.12677453883248768, 0.07450324847091712, 0.05557347498969686, 0.03136075800920858, 0.054363559281063074, 0.1394685203809516, 0.25653790154902945, -5.310843787184537, -4.52822522175033, -3.7289316116763342, -2.9023407751621493, -2.062227508420287, -1.2563389347382696, -0.5658140363216209, -0.09291998143781943, 0.07935283727771002, 0.06074872756310895, 0.03886032194734964, 0.06448601224853961, 0.15558076108179014, 0.289384316099322, -4.658917695569186, -3.9628545870784735, -3.2529589479594727, -2.5210894097027214, -1.780392587410098, -1.0731698281192217, -0.47002937091098884, -0.0593802951179994, 0.08507504876465669, 0.06378522773430305, 0.04182004621731778, 0.07328322287136826, 0.17120827849345976, 0.32276903995061973, -4.0468278761065894, -3.433496519003509, -2.8089274083674054, -2.1672374129011844, -1.520963942079528, -0.9071436634130031, -0.38578414665537364, -0.03150069041656048, 0.09119136152880525, 0.07806081429739226, 0.08083337764639519, 0.1291241944197734, 0.2262615651499696, 0.3842491170779283, -3.4843224073967423, -2.948533936649895, -2.4038028848920447, -1.8462050733345783, -1.2877570550495538, -0.7612163153653559, -0.3177687310957329, -0.016671815284173136, 0.10217884970021744, 0.10678471411641101, 0.13745173920810297, 0.20074402484753864, 0.3084581095606453, 0.47066412901444754, -2.975104052381916, -2.5107183678803295, -2.039405318549631, -1.5589219670397791, -1.080775716229633, -0.6339277019157935, -0.26144901573621043, -0.008345633334427022, 0.10342738347351113, 0.1319256248066428, 0.1749230583599932, 0.25125932512933874, 0.37704412447516333, 0.5443826368119564, -2.5170643375176485, -2.117551146388111, -1.7128839735320052, -1.3022553698088815, -0.8965206801299282, -0.5207955786537412, -0.21056940984136152, 0.0004278412923299009, 0.10395470053816681, 0.15735767687488664, 0.21056347872826028, 0.3025940114711655, 0.4383032645241384, 0.5996291794140584, -2.1037235625326454, -1.7627811649798129, -1.4181969365908484, -1.070350222961707, -0.729354060422123, -0.4165820235890946, -0.16061815596666518, 0.013682157439531968, 0.10635880319226587, 0.17079290723181445, 0.2387962283942119, 0.34574211145290545, 0.4863102601326538, 0.6395426315544382, -1.7261232278442789, -1.4382866563614147, -1.1480106104802807, -0.8565651467237041, -0.5733392887099993, -0.3165248956385802, -0.10904741419482071, 0.031031433992513822, 0.10934262856976824, 0.17788299625960102, 0.2578820667953269, 0.37438026703587396, 0.5176557013457055, 0.6684011060959453, -1.3746013014532554, -1.135735696364371, -0.8953384530996806, -0.6552367658202867, -0.424061350051977, -0.21748038829288135, -0.05404468908006109, 0.05407184557954145, 0.11621524307157662, 0.1782324781627845, 0.26758101115921373, 0.3943058698190262, 0.5392106043236397, 0.6910612615180395, -1.0401627996909422, -0.8477025749613604, -0.6544538524361685, -0.46254093558600395, -0.27958137081440415, -0.11878545373586501, 0.004421827326268792, 0.08033132642518286, 0.11892611530722504, 0.17826249500673375, 0.26852108272387687, 0.40671503614318893, 0.5570746586073957, 0.7108520089273125, -0.7153623224503747, -0.5682200949585275, -0.42105257467993357, -0.2762520508066632, -0.1402054927436354, -0.02306744314565738, 0.06340342547053965, 0.10976037407095574, 0.12051944981083845, 0.1782850484702848, 0.27690955591215866, 0.4158795220287588, 0.5694196142359743, 0.7268333784474218, -0.3946999738041395, -0.2929087870736879, -0.19201971348216879, -0.09489561090744389, -0.006842220182223789, 0.06519125843887041, 0.11482997085909208, 0.13770457286178764, 0.12183633911858685, 0.17830216642686833, 0.2778847120886646, 0.4214419570455013, 0.5765284069002252, 0.7389647734424776, -0.07456010232161168, -0.01878437329018162, 0.03491081677260832, 0.08289006834385174, 0.12068631122393665, 0.14398384187735236, 0.14963573323347618, 0.13770457286178764, 0.12183633911858685, 0.17830216642686833, 0.2778847120886646, 0.4214419570455013, 0.5821070090934627, 0.7496097152328012, 0.2472530874742807, 0.25621011736536947, 0.2616490018861193, 0.2587816156115467, 0.24371132278336993, 0.21529380358119363, 0.17664446401431008, 0.13770457286178764, 0.12183633911858685, 0.17830216642686833, 0.2778847120886646, 0.4214419570455013, 0.586727307326307, 0.7582488017704794, 0.5723273922868485, 0.5338559848961865, 0.4903097973838539, 0.4355659395889846, 0.36621442965832846, 0.2847678920227743, 0.20198048132857438, 0.13770457286178764, 0.12183633911858685, 0.17830216642686833, 0.2778847120886646, 0.4214419570455013, 0.590548765744999, 0.7651094752283795, 0.9027065512248358, 0.816465754336914, 0.7236893969416642, 0.6170817706441408, 0.49374544895846934, 0.3591794515648002, 0.23029707693066775, 0.13770457286178764, 0.12183633911858685, 0.17830216642686833, 0.2778847120886646, 0.4214419570455013, 0.59419999699675, 0.7719073312497192, 1.241955342740069, 1.107669316579839, 0.9655676141474457, 0.8075045309269159, 0.6314312271525324, 0.4454702599170684, 0.26938030633168947, 0.13770457286178764, 0.12183633911858685, 0.17830216642686833, 0.2778847120886646, 0.4214419570455013, 0.5983491331030887, 0.7789859271782696, 1.5958597624347863, 1.4129035777965557, 1.22097061362957, 1.0112210503660022, 0.7827279964536932, 0.5473913741270161, 0.3316349161948811, 0.17577048658721198, 0.1247190905057809, 0.17835958493229234, 0.2819181861136408, 0.429567302250508, 0.605137878817024, 0.7864005976537415, 1.9724894842681935, 1.7393556356819013, 1.4961253557204865, 1.2332878753372307, 0.9510989416914778, 0.6652182164022111, 0.40684603613775183, 0.21597215919338597, 0.13095287096234567, 0.17921143256124325, 0.28220686250912835, 0.4352972083916629, 0.6124115114095423, 0.7935199439711341, 2.381505224096064, 2.0953008810594844, 1.7978660763401477, 1.4788411549332445, 1.1391271347249223, 0.7970030224926367, 0.48728588907941073, 0.25291646848856825, 0.13810407966883892, 0.1792308737794473, 0.2823301921624454, 0.4417734826475916, 0.6204650775010193, 0.7997517881388972, 2.8326976604392016, 2.4888182415837874, 2.132490325990462, 1.752215119253901, 1.348921008547921, 0.9428816807679312, 0.5736648791897077, 0.2923551077707649, 0.15008003787641958, 0.17973183570169776, 0.29724145580487543, 0.45808475269798005, 0.6321596206814597, 0.8056872459670139, 3.3339008502696332, 2.9261162622615373, 2.5044958289236905, 2.0562306397127195, 1.5822023073796394, 1.10477559649681, 0.6685973057513706, 0.3333770269091811, 0.16222404024730247, 0.19202713887132736, 0.31370084697856626, 0.4777235704508164, 0.650051005788938, 0.8172079159066317, 3.8886815085481383, 3.409825562963658, 2.91544659044919, 2.391338799124283, 1.8388011876440349, 1.28320414722209, 0.7749496770122057, 0.38220714124920724, 0.18451105906996496, 0.20264751394450328, 0.32886564041287375, 0.5029150989712222, 0.6814000336928424, 0.8503236811781398, 4.4944696152529025, 3.9376134232052773, 3.3630843970802653, 2.7550223459599334, 2.11565011897159, 1.474774505403898, 0.8905706300118729, 0.4420221171551943, 0.21757339466968248, 0.23140044794515116, 0.35900492520307087, 0.5410057291635534, 0.7323549599437976, 0.9153748754079292, 5.141977303247485, 4.501639740992693, 3.8409466620166777, 3.1418003178557825, 2.407260190259242, 1.6725032091363339, 1.0049481630619481, 0.49288303740496553, 0.23107198582277613, 0.24367641478443913, 0.38629993611684227, 0.5883602011579492, 0.802348413766363, 1.0088890805699338, 5.816691110544104, 5.089545039764879, 4.33895971231159, 3.543891131326979, 2.7073239817516934, 1.8689803548003374, 1.1053771020344156, 0.5169620147588629, 0.24330648378042263, 0.24413343299968981, 0.39789560592088524, 0.6345303448665359, 0.8851275465809131, 1.12740637184991, 6.502757492996422, 5.687538337100148, 4.845632410474699, 3.9525999951263135, 3.0104152465887086, 2.062074684981545, 1.1942798607067893, 0.5290530045292551, 0.2433682993709604, 0.24418226962588216, 0.4086313279815332, 0.68445936060285, 0.9764326281412953, 1.259826050275433, -6.641425069670827, -5.85472962699615, -5.032483892364351, -4.138980775813121, -3.1688976240725935, -2.166315663819766, -1.225838954612577, -0.471879559126168, -0.02302313471057609, 0.02031367168444821, -0.024536603373391194, 0.0013542606089528037, 0.07119806774806679, 0.17151263438517658, -5.95931438921814, -5.245101977346145, -4.499576249633159, -3.6915388972818852, -2.8170059060583843, -1.9161373174928005, -1.0742656056980864, -0.40288464413878705, -0.007024593266925095, 0.02079969651248741, -0.021528316973555218, 0.008472635197262417, 0.0897054353995003, 0.21126994791802847, -5.2875299203281685, -4.645177319094688, -3.975688906894079, -3.252311724415704, -2.472351672664055, -1.6720407646012194, -0.9279264511264532, -0.34086188185986027, -0.004125810463175895, 0.02416837470158411, -0.012747388578735508, 0.01469305141344953, 0.10548721326754124, 0.24573915015148462, -4.640753572135837, -4.068612210559421, -3.473353927303282, -2.8325556822000624, -2.1448695400539086, -1.4426356833913783, -0.7927211472665711, -0.28212035708530225, 0.009552258328510898, 0.024926910431198216, -0.011300223834468374, 0.023945740192945528, 0.1240687111985741, 0.2804431801024445, -4.032919063231405, -3.5281660581690084, -3.0040412983602205, -2.442208835619323, -1.842694899526166, -1.2341739882350318, -0.6736296161178243, -0.23303311039935046, 0.022334408264913373, 0.03630398788177668, 0.02992207055822988, 0.08270658091431843, 0.17874780531631795, 0.34152239925922323, -3.473691368317047, -3.032404454855132, -2.5751278293326054, -2.0871930265235243, -1.5698531260352595, -1.048566472159035, -0.5716134761574104, -0.19739156516317188, 0.024094860112696775, 0.058595431899567445, 0.0766325109756375, 0.14171043626491825, 0.24741614172074916, 0.41824869524079966, -2.966882793834042, -2.584277219795757, -2.18868171594909, -1.7685887358805374, -1.3261057628591757, -0.8835903897931758, -0.4817168609570972, -0.16721235183420752, 0.024520034358391705, 0.07139307735063481, 0.10859211956997464, 0.18700211376348375, 0.313421910456443, 0.4844585741709521, -2.510625901906168, -2.181422481597117, -1.8418583007515974, -1.4831121175928939, -1.1077241134551652, -0.7346734606561018, -0.3975222178404901, -0.1346354321676118, 0.027137272828819534, 0.08944079569305487, 0.1382050112231, 0.22893342857763282, 0.3692845418076169, 0.5356137482047483, -2.0987070255894062, -1.8176410860128944, -1.5284438078518472, -1.2245659799624378, -0.9088515912598063, -0.5971211683122586, -0.3159839587230865, -0.0950624341816645, 0.043433323062008804, 0.09359670278291944, 0.15904187228494165, 0.26951878210684355, 0.41243142592678733, 0.5712734752347332, -1.722349411620528, -1.4848012752442232, -1.2409110290784997, -0.9859920581576411, -0.7233104592921697, -0.4665749177948168, -0.23724841006929173, -0.05723824007984671, 0.058245112079107125, 0.0941005719049219, 0.17154240779304267, 0.29628501960156006, 0.4389484461823285, 0.595268025775149, -1.3719198860687747, -1.1745226083714735, -0.9721857338244403, -0.7616887803639318, -0.5468172284578924, -0.34036023547549915, -0.16096546765097217, -0.024593205142344858, 0.06292740756656995, 0.09414283069530399, 0.1715939764249231, 0.31485193207400564, 0.45513902612166335, 0.6136610636222368, -1.0383058225269386, -0.879300614465484, -0.7165833653610372, -0.5481288864017546, -0.377973637072862, -0.21802830791399966, -0.08532336565217784, 0.007412152206046655, 0.06394138001976993, 0.09414419575277734, 0.17159587846052873, 0.3148916251001303, 0.4668135321764695, 0.6303345047408982, -0.713881890905547, -0.5930545614919709, -0.4698391410237799, -0.34341284774505415, -0.2176263423711294, -0.10207645525074936, -0.010369602636417556, 0.044693172552960216, 0.0639547606748897, 0.09414448798904493, 0.1715962624464097, 0.3148967308663632, 0.4755306021633519, 0.6450253206418762, -0.39301569411245146, -0.3112612460152779, -0.22871416036059947, -0.14600753141386094, -0.06677163664564095, 0.002613577899879986, 0.055761160399631846, 0.08656193379285139, 0.06445952141283415, 0.09414472112949332, 0.17159653743458766, 0.31489962868206994, 0.48275237775646607, 0.6570157134687299, -0.07207741061569833, -0.030787472400398905, 0.009351199599427993, 0.04592575985248794, 0.07541566805690267, 0.0939097765117748, 0.09818149912645589, 0.08656193379285139, 0.06445952141283415, 0.09414472112949332, 0.17159653743458766, 0.31489962868206994, 0.48692564871334976, 0.6658550270170873, 0.2510070254392252, 0.25054693285762947, 0.24664934251777587, 0.23465356247583724, 0.2108282068077924, 0.1743618140373068, 0.1292599251276979, 0.08656193379285139, 0.06445952141283415, 0.09414472112949332, 0.17159653743458766, 0.31489962868206994, 0.48972030098510794, 0.6737720080114822, 0.5775880557856237, 0.5345842863178615, 0.4856865685033434, 0.42373358707530195, 0.3446861583961682, 0.25157663632368726, 0.15766697660070605, 0.08656193379285139, 0.06445952141283415, 0.09414472112949332, 0.17159653743458766, 0.31489962868206994, 0.4923662784721962, 0.6812118185613134, 0.9094089669817483, 0.8236596948598454, 0.7296705182856777, 0.6179642701880474, 0.48423637288176685, 0.3345945216831497, 0.1897048440879261, 0.08656193379285139, 0.06445952141283415, 0.09414472112949332, 0.17159653743458766, 0.31489962868206994, 0.495287386496491, 0.6885888422391134, 1.2497489235053771, 1.1214511290792186, 0.9828257976123969, 0.8224717451492514, 0.6361560594237567, 0.4325200136061877, 0.23542083548843817, 0.08656193379285139, 0.06445952141283415, 0.09414472112949332, 0.17159653743458766, 0.31489962868206994, 0.49879585247788977, 0.6961618553778555, 1.604196727860784, 1.4335024959197185, 1.2506354243119282, 1.042479179423351, 0.804993523544085, 0.5503966132349114, 0.3103205884038434, 0.13306155309625572, 0.06445962289993086, 0.09414482132237104, 0.17159663774200326, 0.3148997323647825, 0.5025895541495375, 0.7034432726848261, 1.9807542473263338, 1.7671523809112286, 1.5397090944650498, 1.2837133702792625, 0.9951901181273775, 0.6890413384621669, 0.4009566271721284, 0.1790156596089227, 0.06445973511631968, 0.09414492220163803, 0.17159673940246933, 0.3148998592877205, 0.5066733003550802, 0.7109003204821001, 2.389126243436709, 2.130862707096435, 1.8571307731453095, 1.5515056404057745, 1.2094290984838152, 0.8467812530096915, 0.5017345314253655, 0.22937812016157177, 0.08898519534266995, 0.09480558480067142, 0.17160294543805976, 0.3149564936308354, 0.5120452680808328, 0.7184029192343567, 2.8391656987928067, 2.532913181973905, 2.2093768482832252, 1.8500777225604634, 1.4494851036736613, 1.0245206396782773, 0.6168050167399534, 0.2852558534122043, 0.08983822904603292, 0.09484240514461381, 0.18972900817254632, 0.3355518415483891, 0.5222750000997056, 0.7258990383604772, 3.3386645371373582, 2.979687083132256, 2.6012265893990767, 2.182382998469617, 1.7167008144097968, 1.2229086734839734, 0.7479638988743369, 0.36027248076769625, 0.1302717300927746, 0.09638629957610058, 0.19685773719734592, 0.34941531214703175, 0.5367035249952896, 0.7383912982563153, 3.891004107629545, 3.4738895131858114, 3.0345946021450656, 2.54941744632681, 2.0112617426476085, 1.4417608914565072, 0.8940464990125204, 0.4435302925877271, 0.16528942566672467, 0.10006632297594192, 0.200291888544586, 0.36865863878421073, 0.562611233223081, 0.7654338949331777, 4.4933927880184505, 4.01309372751848, 3.507386849066344, 2.949228071503858, 2.330731752596059, 1.6768589346572722, 1.0481798561244091, 0.5304771463243744, 0.21011238628015208, 0.12838315327943411, 0.22650239892342158, 0.40265003794976445, 0.6059376467201911, 0.8167845809943199, 5.136480151895643, 4.589196447282388, 4.012792719119427, 3.3761682752296283, 2.6699458711052393, 1.9220648043763577, 1.2012019364455768, 0.6058002813740139, 0.2352692193673969, 0.13473739502500526, 0.2491278746530182, 0.44652759654580787, 0.6688681573101435, 0.8982077023200594, 5.8059724727372215, 5.189515454563347, 4.5398836339943935, 3.821236466357659, 3.0217332548789035, 2.1713263397219515, 1.3467098424868897, 0.6623254425967636, 0.24159243160588043, 0.13547616903115575, 0.2616202104902139, 0.4938065672068769, 0.7472031312376766, 1.01114092599669, 6.486442094058414, 5.800019833575553, 5.076220931002742, 4.274080548540485, 3.378614386267632, 2.4211140659325334, 1.4869307055977894, 0.7099771630187051, 0.24178304943022674, 0.1355337055966393, 0.2625479332904363, 0.5377012120499803, 0.8337137429462054, 1.1426149438419053, -6.520306929037162, -5.9001752445975395, -5.235546920672891, -4.47556472520537, -3.596601357333478, -2.6247817945719136, -1.6418686448192576, -0.774179342897218, -0.17338430358550505, -0.0007193501361712111, -0.07613702910681634, -0.039288795460121956, 0.027793735778422916, 0.12870256109256487, -5.851163521129243, -5.2870114325916795, -4.683362601116706, -3.995292076123285, -3.202492881815869, -2.3294492016056467, -1.450248138572246, -0.676640124706719, -0.1401216353086811, -0.00024049830598397707, -0.0742621942320603, -0.029113381344879802, 0.047020702790292364, 0.16881034322863855, -5.192058494106438, -4.683477909966178, -4.140363310360954, -3.5236873192877978, -2.81637138902233, -2.040984002962536, -1.2640804757474493, -0.5861887024659922, -0.124180593599354, -0.00011054420396066962, -0.06193395025125775, -0.02599583293965525, 0.05978293297042455, 0.20411755894566308, -4.557288421888429, -4.103179557218358, -3.619351328559929, -3.0725458589898227, -2.448897536461734, -1.7689826988864388, -1.0909465097391347, -0.5013478238611654, -0.10118339172885785, -3.946770610328157e-05, -0.06158543296678328, -0.01597752931722753, 0.07932971112054506, 0.2426931367013711, -3.960459152478817, -3.5588931623884963, -3.132127890705525, -2.652333110055872, -2.1087054195362716, -1.5199871805881824, -0.9360692472745054, -0.4286578328404076, -0.0807078899450828, 0.003884087396128064, -0.018252615137483195, 0.040847937392217946, 0.1380468974244215, 0.3052688826947853, -3.411060143188778, -3.0592638476899428, -2.686383668770109, -2.269435560562582, -1.8001922649547117, -1.2956498868818032, -0.799005258720566, -0.3707523786968204, -0.07607205629501287, 0.01899999445134889, 0.028802884713868104, 0.09215320626085913, 0.19684058939903598, 0.3724434394272462, -2.9129109937715567, -2.607344112184534, -2.2843705641245733, -1.9251864763600437, -1.5234427199179963, -1.093980787631989, -0.673874376969665, -0.3145852727373785, -0.06730383941123842, 0.02342271140339117, 0.05091711813295634, 0.1281690161019221, 0.25325046339987434, 0.43082278591156203, -2.464300707672914, -2.2008615546496197, -1.9232496290318983, -1.6162570882906968, -1.2748427078959372, -0.9109682930900511, -0.5545865454012938, -0.24948461443317393, -0.04525683392932438, 0.023601600019824094, 0.08006796772232573, 0.16588509681422295, 0.3028807192821841, 0.4763671229552453, -2.0592386285964897, -1.8336807859759452, -1.5966902246332728, -1.3361492509785908, -1.0482013888437818, -0.7422259504817703, -0.4407313232706941, -0.17599029834251786, 0.007841351654635427, 0.023651419165687398, 0.08690202853325811, 0.2126393579551156, 0.3435551122836082, 0.5056627411656692, -1.6891372333671901, -1.497704437296649, -1.2970341201918167, -1.0775872632723777, -0.8368180461565085, -0.5829009121325931, -0.3344188846343714, -0.1193588778603312, 0.020014690444543282, 0.023658291345409685, 0.08691657213792262, 0.22438511530899014, 0.3681996087954581, 0.5278754727550287, -1.3444424264218342, -1.1845494771006717, -1.0171375886877598, -0.8347644084976542, -0.636393800287633, -0.43083743982653294, -0.2363253447248667, -0.07706288297236263, 0.020029722579861665, 0.023659596668510738, 0.08691940862089223, 0.22445268341278732, 0.38250366219975507, 0.547047758863522, -1.0159947515226138, -0.8866626724858833, -0.7513306158210593, -0.6043480394479356, -0.44595607457856556, -0.2858237597701835, -0.14279584755534191, -0.037743190234152194, 0.02003074681598692, 0.02365980741601944, 0.08691979911135929, 0.2244592773925525, 0.3875530258239347, 0.562456521276584, -0.6960544193912891, -0.5978615506811469, -0.49534862811438535, -0.3847015586477379, -0.2668873358528541, -0.15052639184272226, -0.05234619102172811, 0.0070491554814946285, 0.020030989295660717, 0.023659923782153043, 0.08691993843453656, 0.22446017248487102, 0.39173070840899593, 0.5757813532272671, -0.378904199390416, -0.3134883830987535, -0.24582880440130359, -0.17432291765424132, -0.10056293009420185, -0.030650410974973074, 0.025936473634462925, 0.05650605251853769, 0.020031167703572494, 0.023660032108544986, 0.08692005656909353, 0.224460609360859, 0.39631020292821845, 0.5867324523690888, -0.06094049055662572, -0.03030110462169799, 8.24432486001869e-06, 0.028884286856823205, 0.05397919421251335, 0.0711984526959237, 0.074365397342597, 0.05650605251853769, 0.020031167703572494, 0.023660032108544986, 0.08692005656909353, 0.224460609360859, 0.39960778981849965, 0.5943133937873846, 0.25973269937413856, 0.25390742290670726, 0.24469209716562593, 0.22761777840372407, 0.19922429626168314, 0.1585620244715821, 0.10821592444300884, 0.05650605251853769, 0.020031167703572494, 0.023660032108544986, 0.08692005656909353, 0.224460609360859, 0.4025402945152677, 0.6016040684731482, 0.5841406972129962, 0.5409062328202201, 0.49097424225867614, 0.426163034379812, 0.3418311303303977, 0.24127896533188525, 0.13845155063858205, 0.05650605251853769, 0.020031167703572494, 0.023660032108544986, 0.08692005656909353, 0.224460609360859, 0.40550941124567186, 0.609193523303571, 0.9136146258828127, 0.8329117608304705, 0.7423512462808859, 0.6302785167075003, 0.4909127473650451, 0.3308251765226695, 0.17304909474168012, 0.05650605251853769, 0.020031167703572494, 0.023660032108544986, 0.08692005656909353, 0.224460609360859, 0.4086145444384238, 0.6167538627313983, 1.2510309717222436, 1.133521620761396, 1.0033799146616156, 0.8460157599774759, 0.6548040267764662, 0.43850576113853956, 0.22393711014961823, 0.05650605251853769, 0.020031167703572494, 0.023660032108544986, 0.08692005656909353, 0.224460609360859, 0.4118859228704288, 0.6243417266677233, 1.6016697453243776, 1.4482823652664953, 1.2798942078216065, 1.0793310938802403, 0.8391101989237211, 0.5706429695741537, 0.3086947864456226, 0.1079676032092814, 0.020031269507820866, 0.023660133525723645, 0.08692015783586589, 0.22446070969592277, 0.41497418281015397, 0.6314653590952345, 1.9733593733185162, 1.78460207533369, 1.5788000258371617, 1.3364350645245475, 1.0488693055767846, 0.7284709087785619, 0.4127037710215526, 0.15802400813972137, 0.020031370171050056, 0.023660233586281124, 0.0869202579590766, 0.22446081173688773, 0.4183281963772886, 0.639169801621207, 2.3757530894317047, 2.151045220107646, 1.9073428740543847, 1.6227165272344224, 1.2866848093811087, 0.9105624903116981, 0.5317836566402241, 0.21098391822631432, 0.020032447271247252, 0.02366040638848683, 0.08692047601729898, 0.22446264808978073, 0.42221669845142684, 0.6472799974435467, 2.8186990859372885, 2.555997104764026, 2.272070905980177, 1.9421843976503146, 1.553761444672443, 1.1174500561813387, 0.6721011924398889, 0.28379744680102625, 0.037945912698818814, 0.02366505401627385, 0.08692410166463482, 0.22449764208573492, 0.427266415894485, 0.6558562614999099, 3.3099387349269387, 3.00592517807534, 2.677886156783207, 2.297740419102631, 1.8510642368521142, 1.3497090233437739, 0.8377731422981137, 0.391500588753378, 0.10721350026713396, 0.02587804976180664, 0.08695619604440327, 0.22499392118803924, 0.4361739512385086, 0.6677915575744258, 3.852739503013716, 3.503567017609691, 3.1269104017085096, 2.690767338316615, 2.1791611004575935, 1.6068095958192241, 1.0245081807157417, 0.5119247219997718, 0.15527312663295156, 0.02599713502698522, 0.09294244874432536, 0.24921106600764806, 0.45848436030887474, 0.6896111448258186, 4.444235684681261, 4.046461065708707, 3.617164112477203, 3.1197296716089062, 2.5361411748879514, 1.8836711768708092, 1.2198583636276472, 0.6321297634904295, 0.21409919973512748, 0.04658392886814125, 0.11985943817751127, 0.2830618936095634, 0.4960899864089224, 0.7307460742425702, 5.075192907455789, 4.626414345614638, 4.141617658847117, 3.5787535126724985, 2.916608840900984, 2.1737254327941544, 1.4143152952210667, 0.7379038848880631, 0.2541702219874489, 0.05124286837648756, 0.1366427136140116, 0.32205400798916733, 0.551829960024744, 0.8001457347210347, 5.731679287050873, 5.230643851924642, 4.6887772679801865, 4.057868635798775, 3.312373477195137, 2.470934726211727, 1.6039740374659972, 0.8231054878244634, 0.25621156705065523, 0.0513250033959725, 0.14000543247174985, 0.3629654288200524, 0.6238336014562789, 0.9016775458856671, 6.398759467862099, 5.845061992520208, 5.24557635913113, 4.545553721297949, 3.714492096380659, 2.7704595803148173, 1.7901045080261908, 0.900302759347482, 0.2565884577994195, 0.05136172200877096, 0.14012746159562994, 0.3924199996182907, 0.6984363774573605, 1.0237686246514979, -6.35339676286809, -5.882422594814257, -5.362039429184312, -4.731299954777558, -3.951661827802482, -3.031724819561589, -2.039086175964736, -1.0992945160137295, -0.3822328984016087, -0.06876188025630241, -0.13353126037763366, -0.11622179612405682, -0.03862798812129774, 0.06930699319127191, -5.700498869697811, -5.270679234490938, -4.796908933670504, -4.225218973373196, -3.521992700133024, -2.6959923811002504, -1.8086749731361615, -0.9727724661842486, -0.33973014543004754, -0.0686845486271212, -0.13298230345936146, -0.10628165470875929, -0.019379233617781613, 0.10408657083812761, -5.057387759780553, -4.668486940667124, -4.241051404205477, -3.728049471663658, -3.100725065004453, -2.3678019996792634, -1.584395763864843, -0.8512386185745967, -0.3032254858879717, -0.06863265211279568, -0.12259055312892973, -0.10025775978032125, -0.007108008517506406, 0.13495855284871935, -4.438000278970095, -4.089365807877848, -3.7074479869768804, -3.251971080400188, -2.6989628820360703, -2.057083827677212, -1.3744469791373737, -0.736695041382149, -0.2584958550954861, -0.06853848499081876, -0.11988486308486361, -0.0889569023023152, 0.011564605794491494, 0.17506288442847182, -3.855602676351732, -3.5460450354912183, -3.208133641301195, -2.807901281514478, -2.3258265884081575, -1.7705758788095232, -1.1840111988506934, -0.6385090000824989, -0.23034019394822744, -0.06850528749260255, -0.09049712603982434, -0.03442043440391858, 0.057919835454347104, 0.2360747407103381, -3.319455590306014, -3.0471670376835034, -2.751019772735389, -2.4026560038688047, -1.9863027913914117, -1.5105249511470211, -1.0125178171833733, -0.5550130438808192, -0.21633257947359008, -0.06847695938000756, -0.060284719739152136, 0.008592943047677267, 0.10509085483996226, 0.29203343404762366, -2.8333031778783893, -2.5958180993042954, -2.3385042231771234, -2.0378553041445007, -1.6809519889370428, -1.2754859547038782, -0.8540129191293837, -0.4716526630275899, -0.19393569384100048, -0.06843363314028406, -0.047497238007823586, 0.039064703943123134, 0.15324510802300187, 0.34221530261455996, -2.39550415191659, -2.1897841181211444, -1.9677909848685315, -1.7102185284652818, -1.406301360224267, -1.0618406749279643, -0.7029774500306232, -0.3767066077838725, -0.14694968077645795, -0.06836277838304551, -0.03379782131945126, 0.07482926838048469, 0.19995869677178746, 0.3801864294423242, -2.0002300883726565, -1.8229976266020707, -1.632510732980916, -1.4130934845044478, -1.1559208164850427, -0.86506922607381, -0.5598159903385, -0.2747607552027323, -0.06682724965813228, -0.068323592690824, -0.03141612805624626, 0.1034056094636989, 0.23714361564292616, 0.41034331305580507, -1.6390716479690797, -1.4874202858975787, -1.32493143628088, -1.138980519455479, -0.9227532564662467, -0.6799394787603172, -0.4268364761669659, -0.19529901227667917, -0.04185070493007951, -0.0683186664116722, -0.031406282774087996, 0.10391419154890837, 0.2571993283747311, 0.43616221071742467, -1.3025990882020446, -1.1746985973385782, -1.037847083643805, -0.8819111336681494, -0.7022525084703872, -0.5040930003256904, -0.30453506837615585, -0.13463328858556575, -0.04182465383127761, -0.06831687874863798, -0.03140232618958464, 0.10403149570568782, 0.2771334258652346, 0.46179885016626865, -0.9816937943818557, -0.8772536366385582, -0.7655370646671907, -0.6385219348319029, -0.49338988680150997, -0.33717178417734367, -0.18927360187491968, -0.08023181672430062, -0.041822650047691735, -0.06831654658416035, -0.03140166858368479, 0.10404095736292333, 0.2883747608021875, 0.481880861496518, -0.6686009805712241, -0.5888082763842667, -0.5036250970503477, -0.40719413331371446, -0.297850454709433, -0.18241038970216034, -0.08021322329121484, -0.024332317198548156, -0.041822315364558216, -0.06831641790758441, -0.03140149723456711, 0.10404247840030484, 0.2941324130133152, 0.49669394247062254, -0.3575971118495241, -0.3045793498486811, -0.24854703912465, -0.18633158511175857, -0.11747533534106758, -0.04711936392308074, 0.011254943467755754, 0.032001791756219734, -0.041822111787452196, -0.06831630615079347, -0.03140137043442455, 0.10404308565074727, 0.29809720114741795, 0.5075853751854621, -0.04514316815752482, -0.021248559469654586, 0.002668399462310356, 0.02634821807498608, 0.04857043333042878, 0.06522238705689357, 0.06569324432724363, 0.032001791756219734, -0.041822111787452196, -0.06831630615079347, -0.03140137043442455, 0.10404308565074727, 0.3009843907993303, 0.5146968722820577, 0.2704808353337854, 0.263356196343732, 0.25264924288612756, 0.2337456566894378, 0.20313919327530694, 0.15930729725925913, 0.10192879708400338, 0.032001791756219734, -0.041822111787452196, -0.06831630615079347, -0.03140137043442455, 0.10404308565074727, 0.30361934036849564, 0.520383563410067, 0.5900054304553288, 0.5508465454182211, 0.5041872121192826, 0.4405944509556288, 0.35416375440566317, 0.24740252886072278, 0.13358772493976118, 0.032001791756219734, -0.041822111787452196, -0.06831630615079347, -0.03140137043442455, 0.10404308565074727, 0.3061553762057475, 0.5260228965476078, 0.9143926004610969, 0.8432323577039064, 0.7608414031781886, 0.6533093445997703, 0.5124464417075815, 0.34354197029674594, 0.1705135838241612, 0.032001791756219734, -0.041822111787452196, -0.06831630615079347, -0.03140137043442455, 0.10404308565074727, 0.30889230013550373, 0.532486358607537, 1.2461524743198396, 1.1439602267421525, 1.0272953006275682, 0.8785273037243905, 0.6876857319278575, 0.46139006543686545, 0.22713880041676737, 0.032001791756219734, -0.041822111787452196, -0.06831630615079347, -0.03140137043442455, 0.10404308565074727, 0.3118485101646852, 0.539007597923782, 1.5902604311269328, 1.4585350007430364, 1.3096112438086656, 1.122671938394339, 0.8861443394514278, 0.6084438602336205, 0.32410371251126535, 0.08971622478514486, -0.04182200953068668, -0.06831620456824082, -0.03140126966512517, 0.10404318601982429, 0.31501462600449304, 0.5471243827591822, 1.9543259058631652, 1.7944066445573963, 1.6149889273117917, 1.3924334909757796, 1.113264047078349, 0.7855499272878003, 0.44448293872255623, 0.14770862588994566, -0.04182190885963754, -0.06831610450595663, -0.03140116953985905, 0.10404328808809528, 0.3186937104459196, 0.5564454305789581, 2.3478668559850475, 2.160218895532541, 1.9509116200568621, 1.6934419468907402, 1.3716213448533638, 0.9906213496996088, 0.582337098026926, 0.20747919781291743, -0.04182120022123374, -0.06831595280946612, -0.03140098084654614, 0.1040446954523661, 0.3225808717291628, 0.5666988192170082, 2.780647106152831, 2.564425451392408, 2.324046798328541, 2.0296311784904857, 1.6619523197924315, 1.2239968180959382, 0.7462974328410006, 0.28968795617722753, -0.04180455471476761, -0.06831528137020601, -0.031400257815949593, 0.104051524252465, 0.3261584437197328, 0.5752387647890009, 3.2603313036178805, 3.013515354742344, 2.7393539027232325, 2.4038546641014693, 1.9849046297479993, 1.4858266676235055, 0.9422064625384193, 0.4227132611089274, 0.030110824456251482, -0.06831174671177619, -0.03139664497033687, 0.10409102391290567, 0.33139189261989777, 0.5834028453241661, 3.7901227404456943, 3.51019810771996, 3.198985698427901, 2.8176669044658182, 2.341415887421777, 1.7755454380831384, 1.1635077457843606, 0.5852459385378066, 0.14490500053104716, -0.060902612805000846, -0.030968171686214033, 0.11632022747103828, 0.3453491027606529, 0.5967088575355621, 4.36718063548957, 4.0519704029398715, 3.7009145173886804, 3.2696270196992376, 2.7300479464947656, 2.0890171077630475, 1.3963915253054364, 0.7396469820104865, 0.2252260632446135, -0.04629976064659331, -0.02065263311273102, 0.13913405630418738, 0.37240166608228853, 0.6269716058461647, 4.9824745455671495, 4.630627116076659, 4.237926741136667, 3.753569469063963, 3.1449531674109403, 2.418661498514323, 1.6296288697011712, 0.875690489385338, 0.2785280442779563, -0.04375794193384973, -0.00927617995126344, 0.16868158118476814, 0.4133378661162105, 0.6813375218633099, 5.622468418515531, 5.233419701355499, 4.7982043712948546, 4.2588349643272725, 3.5768664652973183, 2.7571220877262106, 1.8591755402093886, 0.9943958637514084, 0.3099649708804346, -0.043629669118688465, -0.007454193532476971, 0.19145155524730714, 0.4607003064087204, 0.7564486156218602, 6.272703182368914, 5.8463319328935155, 5.368335676964864, 4.773147157538948, 4.0158260470665885, 3.098797017079644, 2.0862369802276715, 1.1041057456309533, 0.327809487090154, -0.04358614782842676, -0.00739303645851235, 0.19765158892817297, 0.5092061368017352, 0.8535333350675178, -6.1683687799114955, -5.8253536027342525, -5.4318510035608245, -4.922293360808449, -4.248399651946299, -3.4043067847811583, -2.441104014208116, -1.4698900129542842, -0.6548815346637594, -0.19330163632174308, -0.2001112825557121, -0.21272742634991912, -0.12297025154874056, -0.0016563729792548687, -5.532610338963547, -5.2180578265453414, -4.858629015732486, -4.396297566102279, -3.788793338218857, -3.031891021681879, -2.1721251299854076, -1.3089856560897308, -0.5875554304431598, -0.18215959775703872, -0.19921446656241104, -0.20635010953874078, -0.10354705438790955, 0.02964090947478271, -4.9064296656146835, -4.620234093140368, -4.294715389889464, -3.879329276355209, -3.3377673905512406, -2.6673006888313715, -1.9096251458143776, -1.1531519346915822, -0.5273453908439849, -0.18175171824933573, -0.19605750401495858, -0.1981843769822209, -0.08462718597032091, 0.059090152289477345, -4.303449266637762, -4.0452963169296074, -3.7531868738494576, -3.383828566721923, -2.906748158077836, -2.3207483530572426, -1.6625133646788128, -1.007777992831851, -0.46775597391127366, -0.17944277318765572, -0.19452149535351476, -0.1894150237285098, -0.05947508599021474, 0.09462792288807255, -3.736614262150658, -3.5058767713699193, -3.2462132155026544, -2.9210901753072367, -2.5054641176088133, -1.9996918346592054, -1.4362471729741575, -0.8798301788398192, -0.42376972522672796, -0.17932231319541297, -0.17575255051051217, -0.14263856302145717, -0.02358365263504254, 0.15138287790313493, -3.2149347989242263, -3.0105566949922298, -2.781842973658017, -2.498298700799066, -2.139567123841227, -1.7073127137811124, -1.230790383652668, -0.7658714159019168, -0.3884959324375051, -0.1792229655332189, -0.16631325420474144, -0.10862698537839913, 0.003484912679223693, 0.19921590397571864, -2.742022207746731, -2.5624154636650545, -2.362592645835593, -2.117311563886299, -1.8099617067689304, -1.4426881943463528, -1.0413948570094123, -0.6547516307217888, -0.346394018457729, -0.17710022736863193, -0.1644836621271398, -0.07505807167016734, 0.01903504319389426, 0.23269014952017436, -2.3162307121219157, -2.159283993994677, -1.9857570233027417, -1.774949872459695, -1.5131783707339992, -1.202066019329211, -0.8631985765320271, -0.5392246071092096, -0.29010128338782265, -0.17157597920064166, -0.16445646734763567, -0.048189300402725656, 0.0540637582733459, 0.2636718165913774, -1.9318333139700852, -1.7951673262878565, -1.6450123976627742, -1.4645888838629753, -1.24275870864136, -0.980482443041953, -0.6949351170585679, -0.4231051543020405, -0.2244450447031922, -0.1635254610015784, -0.1644444956726822, -0.038476495181651235, 0.10264524336440169, 0.2970477579868565, -1.5805849194486614, -1.4621010939893477, -1.3326080261611017, -1.1786416688645835, -0.9916514938149669, -0.7730463527280178, -0.5375170282570868, -0.31815582979405205, -0.1733871984833411, -0.16341291663178853, -0.16443463041704262, -0.034340078958697146, 0.12151186995741543, 0.3234719140423376, -1.2532327962208578, -1.1517854596548556, -1.0412758172662167, -0.9109453202894386, -0.7548765176028491, -0.5765641614493359, -0.3906483842313609, -0.2229249438459494, -0.11661341181317797, -0.16318503690471964, -0.16442310421735135, -0.03226992689551715, 0.15159096419583604, 0.35276731109890586, -0.940811742208497, -0.8566443472425673, -0.7651704745751036, -0.6578908950502186, -0.5308577112875067, -0.38946681658769167, -0.2506323800205761, -0.13860925506950494, -0.08069701034468713, -0.16318129331036457, -0.16441986575169656, -0.03177762256394669, 0.1674201301539058, 0.3751620368581024, -0.635687549194438, -0.5703427740520011, -0.4996988380934261, -0.41759473289765, -0.32122557648672345, -0.21531658717873495, -0.11716499758149729, -0.060540044923611036, -0.08067734282177363, -0.1631799691631776, -0.16441820649795208, -0.031748065998758776, 0.17324017389238844, 0.3903867268380795, -0.3322381169706682, -0.28802690460353225, -0.24104408961167675, -0.18810377344265397, -0.12787814182844903, -0.06330208190008978, -0.00583326679338631, 0.012825084394985295, -0.0806730028541404, -0.16317944620278885, -0.16441724527261847, -0.031722191340128096, 0.17646770208283916, 0.40135890170365396, -0.027027068887811458, -0.006357620083702631, 0.013921314353140106, 0.03317724678823015, 0.0503656360312316, 0.06222631133478734, 0.05771785031448657, 0.012825084394985295, -0.0806730028541404, -0.16317944620278885, -0.16441724527261847, -0.031722191340128096, 0.1786204479516221, 0.40716683608535037, 0.28154133739703063, 0.2767834091965902, 0.2678370542813786, 0.24914563671526857, 0.2161960825232766, 0.16651088552665275, 0.09865260652500243, 0.012825084394985295, -0.0806730028541404, -0.16317944620278885, -0.16441724527261847, -0.031722191340128096, 0.1804239257670695, 0.41000396424056784, 0.5940384100539331, 0.5628620024367901, 0.523372021437733, 0.46453485745568407, 0.37808565062268357, 0.2638465361954132, 0.13414365769089803, 0.012825084394985295, -0.0806730028541404, -0.16317944620278885, -0.16441724527261847, -0.031722191340128096, 0.18207359330270684, 0.41246874118630955, 0.9112367305101221, 0.8537030471127637, 0.7839324383965183, 0.6858605678273312, 0.5477716704101553, 0.37040880767044404, 0.1759140835736478, 0.012825084394985295, -0.0806730028541404, -0.16317944620278885, -0.16441724527261847, -0.031722191340128096, 0.18393612057354194, 0.4167966902262181, 1.2354436124233035, 1.1526203206818684, 1.0541298931973213, 0.9197962859151176, 0.7354655753542773, 0.5018799469785099, 0.24212469032966313, 0.012825084394985295, -0.0806730028541404, -0.16317944620278885, -0.16441724527261847, -0.031722191340128096, 0.18598965060763598, 0.41997866630709774, 1.5714234125739117, 1.465078858973636, 1.340140267040012, 1.172896913413902, 0.9473106900447698, 0.6661817052245935, 0.3599624711806536, 0.08929030338764983, -0.08067290143067189, -0.163179345866618, -0.16441714501570906, -0.031722087718498895, 0.18860891638181093, 0.4286762550178927, 1.9265667523653127, 1.7985481773761138, 1.6494388801525908, 1.45241721279942, 1.1894456376401086, 0.8633856804860655, 0.5048778898155163, 0.16877811653070152, -0.08067278943785634, -0.16317924470201642, -0.16441704276343203, -0.03172195093832488, 0.19187623311571916, 0.43780509754324864, 2.3101783761317627, 2.1617264566124303, 1.9898485391569372, 1.7645616805645146, 1.464801116794039, 1.0901362386451945, 0.6664328636155178, 0.24681961759198923, -0.08066315058733307, -0.16317854968230844, -0.16441603747750427, -0.031708707375100266, 0.19553894118144846, 0.45050156496398364, 2.7318370819674596, 2.563106407742591, 2.36827917969967, 2.11357529273128, 1.7741635276335315, 1.3463947793194928, 0.8536099791363737, 0.3475319464938309, -0.075500639688788, -0.16317640968022734, -0.16441378752031138, -0.03168195355562583, 0.19842826155242144, 0.4586474055063866, 3.19907341567605, 3.0091568135044606, 2.7897607159118545, 2.502430963168003, 2.1183705847845222, 1.6327282521939632, 1.0731594403995763, 0.5048044498888763, 0.03847348920540972, -0.16316480830763744, -0.16440640161179754, -0.03158977838448824, 0.20124163177003368, 0.4632530279175579, 3.7150387979778574, 3.5025164026004867, 3.256354927626543, 2.9326297465486566, 2.4986264341662645, 1.949908665989806, 1.3208756768928607, 0.6875218240166645, 0.1586954515172726, -0.15338179944255773, -0.16438974532848113, -0.031432608447214454, 0.20638441276905375, 0.4702525271463077, 4.2769625497094435, 4.040611140821976, 3.7658350219425114, 3.4024911300330682, 2.913434819569639, 2.2940638653042997, 1.5832336103477902, 0.8630114263979441, 0.2476002020137049, -0.13383647231040735, -0.16435797026061125, -0.0311373812018829, 0.21857213103551812, 0.48881273450610985, 4.876034510153651, 4.615225296256302, 4.310750858184977, 3.9054136202609633, 3.3563749836245176, 2.657119012305634, 1.8496161371451962, 1.02473604917196, 0.3129559816200702, -0.13145684658519916, -0.16071432231581012, -0.007794699601520066, 0.24166769739978802, 0.5248767807280798, 5.499077469857362, 5.213690924418454, 4.879084694027226, 4.4302438764379115, 3.817362892117331, 3.030656205134517, 2.1154438746417505, 1.1759964628522446, 0.36750228719387823, -0.13133282768928053, -0.15864811110350485, -0.0044219321057166, 0.263657451719598, 0.5749818016109204, 6.1320492874337535, 5.822141065127804, 5.457307329066706, 4.964316984134645, 4.285771448995301, 3.4081137644373936, 2.3803507267948394, 1.3217532107242838, 0.4148389424394489, -0.1312569416598134, -0.15857685787699125, -0.004079427055698091, 0.2905121620206843, 0.647946369864337, -5.9810990532654404, -5.745605667412673, -5.461912998679266, -5.06505139079195, -4.502524940409823, -3.7579624914174117, -2.8654237423859885, -1.9115260260452809, -1.0270479757114368, -0.38537106109312536, -0.25762335000586634, -0.3050055004611838, -0.20951630363244628, -0.0823453273549382, -5.362101328020892, -5.144489907522681, -4.884145900603382, -4.523714467277496, -4.017281387060384, -3.351260866595975, -2.5567255004485685, -1.7103623054063537, -0.9249545099386459, -0.34969633793134797, -0.2575886849440298, -0.29640043970005037, -0.19140755049724936, -0.052782472274429955, -4.752502753412226, -4.552766672283336, -4.315692572719048, -3.9914629195748175, -3.540696214833954, -2.95251332880035, -2.2548309345937456, -1.5151591153909498, -0.8345713360361109, -0.34885032238231095, -0.25757470402256055, -0.2897403452952156, -0.16585171443765515, -0.0247932896178388, -4.165657750159458, -3.983730084065091, -3.7696640452344683, -3.480926497599746, -3.084504749386067, -2.5723136216923, -1.9694910793944471, -1.3339039210048036, -0.7483215266034505, -0.3212846944937938, -0.2575629273034729, -0.2848641006807095, -0.12671357065479974, 0.015339191541707027, -3.6142215108132634, -3.449883717713037, -3.258286328463016, -3.0037077701013124, -2.6590908364817216, -2.2190351675298476, -1.7062564098803423, -1.1700623237002967, -0.6787567904742257, -0.3208668060544505, -0.2575531962065548, -0.24078947862788597, -0.10684627505356926, 0.06422794457486992, -3.106947772441394, -2.959707302143407, -2.789676025239762, -2.56728218015528, -2.270728999855144, -1.8969002432755722, -1.4663763520971367, -1.0211536051024372, -0.6167119868631987, -0.3207003002291418, -0.2575464948439519, -0.21870811595612233, -0.09069292618138214, 0.1045694759609164, -2.647273692258531, -2.516239979780306, -2.3664332972462225, -2.173687058877906, -1.920607814283114, -1.6056687511668761, -1.247139707819014, -0.880211262054371, -0.5491277602431908, -0.3078430143940884, -0.25754075140488114, -0.19385449743614025, -0.08533734061620461, 0.13099961096219417, -2.2334904592552705, -2.117341840948837, -1.985960882095157, -1.8198650109011982, -1.6052655451063158, -1.3415194871597684, -1.0444405622901947, -0.743358183059604, -0.4714442877345656, -0.26645811089028476, -0.25753582382851253, -0.17911164779557331, -0.061357602322545175, 0.15413819662221856, -1.8599250462807686, -1.7570927279953514, -1.6420387320547072, -1.4993128686821398, -1.3182477401930464, -1.0988311595313418, -0.8545612337749162, -0.6110309176586042, -0.3984458937163468, -0.24863128867928622, -0.25753195588518274, -0.17898486089184462, -0.025536438013764352, 0.17865593984393688, -1.5184939885608228, -1.42761534725048, -1.326947465022955, -1.204446857025754, -1.0524319676640626, -0.8721507270803405, -0.6757427759713878, -0.4858801203813229, -0.3323568588468546, -0.24407588926319135, -0.2575291273853707, -0.17896152795786868, -0.00993847376789441, 0.1993399905236436, -1.200190022044578, -1.1206831635842613, -1.0333300644044996, -0.9288614280170421, -0.8023518886908764, -0.65721820598053, -0.5061397280460718, -0.3689011111816326, -0.2713135511892819, -0.24404964537068655, -0.25752787313440123, -0.1789572284763924, -0.00957256217050255, 0.21586246128034095, -0.896336102383308, -0.8287646969226979, -0.7551226907846134, -0.6684644470540244, -0.5658257317924927, -0.4522395351959607, -0.34282187715506784, -0.259927871636773, -0.22304368952819167, -0.24397459107496036, -0.25752676516643447, -0.17895409625584008, -0.009087046493051934, 0.227323506249022, -0.5995731347245702, -0.5455510875672862, -0.48747789864280217, -0.42085715231298043, -0.3440241802081515, -0.2609762251363624, -0.1851367554597507, -0.14643966428365807, -0.18399346855780851, -0.2438697973266, -0.25752556436077856, -0.1789506812266453, -0.008132303481805716, 0.23562847020705005, -0.3044919668746738, -0.2662233345707018, -0.22641281613332495, -0.18368067814769945, -0.13824211901622313, -0.09219101225399642, -0.04792248836447197, -0.01909413747024787, -0.14836581498011298, -0.24362524041954683, -0.2575243637985944, -0.17894725513316714, -0.006825066291551748, 0.24461874205332826, -0.007782714775413018, 0.012506810774658109, 0.0312397951417231, 0.04591836524791483, 0.053693105574541745, 0.05141502441527116, 0.0331768723065937, -0.01909413747024787, -0.14836581498011298, -0.24362524041954683, -0.2575243637985944, -0.17894725513316714, -0.005855970679196206, 0.24728486236180566, 0.2921116519534574, 0.29271054128497037, 0.2880864414681104, 0.27081968702364895, 0.2341229398567785, 0.17382995066718873, 0.08885379882638607, -0.01909413747024787, -0.14836581498011298, -0.24362524041954683, -0.2575243637985944, -0.17894725513316714, -0.004946955009213966, 0.2499371531849871, 0.595795672008618, 0.5758098498213181, 0.5466490815482743, 0.4954426981360883, 0.4110391033405362, 0.2893959631574161, 0.13860384194391437, -0.01909413747024787, -0.14836581498011298, -0.24362524041954683, -0.2575243637985944, -0.17894725513316714, -0.004139229601496786, 0.25151141157324053, 0.9041017061534843, 0.8635865715642527, 0.8101259922163963, 0.7258575212065452, 0.5957252895044711, 0.4147132737891824, 0.19566196994003723, -0.01909413747024787, -0.14836581498011298, -0.24362524041954683, -0.2575243637985944, -0.17894725513316714, -0.0033228729957818434, 0.2524941494329121, 1.219358594804867, 1.1593192418009606, 1.0829857173031128, 0.9683799487373858, 0.797820445462478, 0.5655179851857259, 0.28081754617786486, -0.01909413747024787, -0.14836581498011298, -0.24362524041954683, -0.2575243637985944, -0.17894725513316714, -0.0024085449772354977, 0.2537373383763549, 1.5462608621131608, 1.4684474759531452, 1.3714116223629125, 1.2295256216870736, 1.0229437917127637, 0.7482345908969303, 0.4274564340558105, 0.11636742358958743, -0.10596890012672698, -0.23758435121611926, -0.2575231355636594, -0.17894358521454293, -0.0015364123623313496, 0.2543855340934876, 1.8920192795566655, 1.7984217891607317, 1.6830186309979367, 1.5169006037743453, 1.2781545090606652, 0.9642207254547247, 0.6003150751705968, 0.23873225499473785, -0.05685732495301414, -0.22629613778190272, -0.2575218978838188, -0.17893986131191222, -0.0005867857438665242, 0.25502589876888543, 2.2656688826715214, 2.1579326117780337, 2.025924891428926, 1.837342919825006, 1.5671164756794103, 1.2099215922119264, 0.7880141947831765, 0.35410650269327365, -0.009674840958780628, -0.21386498416903846, -0.25752065331531965, -0.17893609319862536, 0.0004217883245189739, 0.25570237753575653, 2.6764979776402917, 2.5554551647397483, 2.407358497428005, 2.195816506893672, 1.8915257688262066, 1.4855124938419773, 0.9981573426571766, 0.48594331575743605, 0.04713009737439551, -0.20159451963689778, -0.25751940186666394, -0.17893227917342105, 0.0014446464402534298, 0.25649198487957664, 3.131822147070872, 2.9974121908350977, 2.832508007156279, 2.595727280379097, 2.253073805485777, 1.7931019655772469, 1.23793926374586, 0.6503053574377876, 0.13325580270231674, -0.19455528925578502, -0.25751814254498145, -0.1789284146472624, 0.0025563642180969895, 0.25757305824110693, 3.6347239519106767, 3.486372484376606, 3.3033651942568985, 3.0385111142546424, 2.652906056585798, 2.1334680790923923, 1.5050439583953807, 0.8346892527569937, 0.22558257222706732, -0.19416526792352967, -0.25751686719475675, -0.1789244842582758, 0.004068668470570883, 0.25985909426643294, 4.182519139561187, 4.019688305519751, 3.8174392737124188, 3.522007816403803, 3.0889496135563324, 2.5029003195307764, 1.790334366484882, 1.0227015454050812, 0.31104805625350646, -0.19388956473572086, -0.25751554823352096, -0.17892042535624167, 0.007416457992046565, 0.2677820171845264, 4.766598225664066, 4.5891113245084485, 4.366981344185826, 4.0390770028534595, 3.554340824348238, 2.8939009115108294, 2.0854010684686006, 1.207557394297718, 0.3877024062337852, -0.19366383569448473, -0.25751414356649827, -0.17891613026726735, 0.014063861899423033, 0.2927842196778863, 5.3740582955306175, 5.182039678472546, 4.93981956693972, 4.578217449825379, 4.038581323564867, 3.2977009393130694, 2.3848927004051093, 1.3891599493425522, 0.4585789350637703, -0.1935992128049238, -0.25751264706769034, -0.17891156935627972, 0.021751937483188603, 0.3499064932506263, 5.991177841660849, 5.784776606894895, 5.522451011729536, 5.126625040427884, 4.530579639367192, 3.7064714166929535, 2.6857504357656765, 1.5693172600862155, 0.5280123576222598, -0.193525118193884, -0.2575101334907647, -0.178903788040827, 0.03432466371090804, 0.4152843460934381, -5.798550218568116, -5.653852271657611, -5.465916314788606, -5.17459638832077, -4.727656972580438, -4.101571478535566, -3.315136010592631, -2.433765949620698, -1.5660808550272878, -0.8565318118005991, -0.4636885871435396, -0.4754322188027919, -0.4006195140431206, -0.26692312006024155, -5.195419512094301, -5.05979881949473, -4.886008470725594, -4.621175151027353, -4.219791775356711, -3.6619794874688334, -2.965073695949936, -2.1867674534930774, -1.4218134610487385, -0.7974855003224285, -0.45967943261569805, -0.47538786798627386, -0.3865661236424527, -0.23530421537841537, -4.601539921405774, -4.475066423442979, -4.315409337516859, -4.076886768356769, -3.7206761763922254, -3.23055783370094, -2.622491932007631, -1.9468096945246636, -1.2854556297673496, -0.7482452975633872, -0.4593739786331438, -0.47536603157006707, -0.3639263780707901, -0.19586000351136879, -4.030050254979551, -3.9128308452799136, -3.7672303810634076, -3.5545188218566452, -3.242381411485497, -2.818293697971102, -2.2971774104308613, -1.7220865074269878, -1.1600362879430828, -0.700020898436792, -0.45928031351361903, -0.47535222273676914, -0.3346694687470912, -0.14909315746536747, -3.493341197669393, -3.385450473980519, -3.2537038582247697, -3.0659043608781302, -2.7958370681315103, -2.4344454479035766, -1.9957542552671794, -1.5165049952836505, -1.0516935984415163, -0.6716701952750289, -0.4592599897864181, -0.47534425127070884, -0.33444558845929345, -0.12883335864083348, -2.9998933707344104, -2.901270544721466, -2.7829659097963613, -2.6187450889439527, -2.3878598070736317, -2.084225900494845, -1.7208933023926938, -1.3289943823461632, -0.9527984589797427, -0.6443394642967556, -0.45924177023380186, -0.4753383955880687, -0.33439354485924466, -0.11878730508085693, -2.552926021434289, -2.4632520500442054, -2.3576690323818075, -2.2152535356758816, -2.0199849622397354, -1.768107691019915, -1.4712997020655747, -1.1550498815836647, -0.8541408488413289, -0.6084443189301798, -0.45922348306545246, -0.4753335293028867, -0.3343621127099011, -0.10838800518186183, -2.1506188019479158, -2.0692555676636353, -1.9753134904997238, -1.8525185672742976, -1.6888953862501384, -1.4824817749012635, -1.2433122679602773, -0.9912089756655312, -0.7523318866729675, -0.5608118054401476, -0.45919679663051527, -0.47532925872482457, -0.33434249472931554, -0.1056404409665412, -1.7873229312785406, -1.7134253381354863, -1.6297892190093595, -1.5241541695274532, -1.3881038535092403, -1.221324526000219, -1.0325158269038606, -0.8366347849893301, -0.6520415793107059, -0.5077670269096201, -0.45778854650347905, -0.47532535419951794, -0.3343271899689239, -0.10359991604406124, -1.455131267944806, -1.387975780262852, -1.3134075794577964, -1.2225557878318654, -1.1102532761912234, -0.9781936468811687, -0.8348757236341365, -0.6918017453706726, -0.5582392297291814, -0.4491634184235174, -0.4569186789070697, -0.47532163195495425, -0.3343125296306597, -0.10252391202669399, -1.1453618301423563, -1.0847748503083305, -1.0186737100766456, -0.9409766297343862, -0.8493674970911431, -0.7479025490397172, -0.6464671819609481, -0.5562950916064101, -0.48405989886041745, -0.43525950807051583, -0.4569077643136358, -0.4753182829203664, -0.3342985678462146, -0.10213770659048971, -0.8497640020191835, -0.7963999136050655, -0.7392516949572422, -0.6746163421608641, -0.6023815922850227, -0.5285516184661506, -0.46556619680315464, -0.4278774360372272, -0.4211638877797865, -0.43462446734535926, -0.456900979452525, -0.47531521652073716, -0.3342848663144255, -0.10174259932851679, -0.5614047805859437, -0.5166877200937522, -0.4700899211036692, -0.42034801017500073, -0.3690742084665882, -0.32270715067995487, -0.2943922262437654, -0.30330969221305487, -0.3583737495680292, -0.4224214916893404, -0.4568939114169876, -0.4753121990461189, -0.3342712893237599, -0.10105319280338178, -0.275189404122639, -0.24097207381044472, -0.20719258549516248, -0.175567051976342, -0.14973802180443893, -0.13576588789812705, -0.143761918831093, -0.19266162816587684, -0.3024063946048462, -0.40635130981003204, -0.45688660245040597, -0.47530922658245983, -0.33425785628903604, -0.0996167969645167, 0.012056145910745936, 0.03393399709782935, 0.052546274837684925, 0.06246736772609325, 0.05722747176451999, 0.029932376070109318, -0.02785966370103642, -0.12753573946503852, -0.2690491628058687, -0.39362819904163726, -0.45687899289873274, -0.4753062869136359, -0.33424460665783773, -0.09931073291979577, 0.3019523950233728, 0.31007350069878004, 0.3116317409573395, 0.2966811420848802, 0.25504538889508777, 0.1790862106025968, 0.06558727580486672, -0.0821077087280885, -0.24675293261291592, -0.3841088800748987, -0.4568710436162202, -0.47530336593032607, -0.3342314670999485, -0.09909706092644013, 0.5953393809393059, 0.5889608834225756, 0.5725026328388322, 0.5311224508691643, 0.45063673421027295, 0.32318069720597997, 0.15282766558081076, -0.04098595354571811, -0.22712480453684658, -0.37584456129164495, -0.45686284790550286, -0.47530046974664597, -0.3342184671517633, -0.09894145881885137, 0.8933606784723466, 0.8725287771346243, 0.8382446792220214, 0.7711060956994981, 0.6532617675151337, 0.47613861019455933, 0.24898124876244235, 0.006029699762614374, -0.203979456630126, -0.3660474744000408, -0.4568542858411956, -0.47529757800526834, -0.33420555136785146, -0.0988167968087095, 1.1985909180069345, 1.1641445480426573, 1.1132113785660516, 1.0225093538507795, 0.8714109203023244, 0.6507773870026146, 0.37174571096546305, 0.07614735206506516, -0.16692202827643993, -0.3513875374109182, -0.4568454219788346, -0.4752946920850914, -0.334192719889968, -0.09869412021187898, 1.515802730327218, 1.4692296183956257, 1.4034549961708778, 1.2917772978089, 1.111429539017017, 0.8542180187522597, 0.5355791114973028, 0.19859601337838237, -0.1000164344257263, -0.32782170174367925, -0.4568363096084349, -0.47529180798796666, -0.33418001728147784, -0.09857926172177746, 1.8520813571999972, 1.795172489162844, 1.7165618824854036, 1.5863144458971619, 1.3794199300173358, 1.087637739087176, 0.727637273734935, 0.3409133554895081, -0.018042018182499557, -0.29745770924215287, -0.45682700683456895, -0.4752889173869176, -0.33416740118152594, -0.09845903084963978, 2.2161579814320955, 2.150566084569643, 2.0607657978767033, 1.9132968890797142, 1.6798818281274424, 1.3500132908943883, 0.9394218707940638, 0.49145083087148567, 0.06859418540345714, -0.26517166382883894, -0.4568176789678061, -0.4752860174109445, -0.334154842846257, -0.09832605282660985, 2.616939796405435, 2.5437885818744297, 2.443591618898777, 2.278645175615514, 2.016296731968821, 1.6426749739829196, 1.172739334408568, 0.6541882845262575, 0.16004333645673474, -0.2335103731257946, -0.45680842674005984, -0.475283099805692, -0.33414230510803905, -0.098170144837672, 3.0614458516082537, 2.9812010073613786, 2.8705017363243326, 2.6865463135895538, 2.391595725834147, 1.968380324852184, 1.4316631307609526, 0.8331754989734006, 0.2557935357922843, -0.20399161446253952, -0.45679925597721005, -0.4752801556971639, -0.3341297467523491, -0.09796921556004352, 3.5526697673615395, 3.4653396492279125, 3.3435277604921763, 3.138523182325845, 2.8069340346998524, 2.3280066295451145, 1.7164010210856693, 1.027827981630919, 0.3562964838219204, -0.17693216715487728, -0.45679013486471237, -0.47527717624930066, -0.33411713468381704, -0.09766974699133574, 4.088046653245171, 3.9935306227292324, 3.859965657823761, 3.6319714019655653, 3.2597831243460034, 2.7186310999033507, 2.0230003594375203, 1.233829647760976, 0.4592681835208871, -0.15228075985004888, -0.45678099247026543, -0.47527415193527817, -0.33410444191852023, -0.097096006930073, 4.659182075182807, 4.557515894713425, 4.411796398220555, 4.159277149980169, 3.7430276355093013, 3.1336462850791795, 2.3455587896625967, 1.446272460689864, 0.5599813939676235, -0.13572199890100314, -0.45677170156704144, -0.47527106936431035, -0.3340916388095352, -0.09386615287255137, 5.253363618993863, 5.144741255333606, 4.986730842316997, 4.708696683399117, 4.245941128018181, 3.5640595919868727, 2.677747566655255, 1.6619446490356267, 0.6563322277342143, -0.13418543117654844, -0.4567618102223546, -0.4752677904840497, -0.3340781281304165, -0.07159722773981815, 5.857028975651882, 5.74163338416116, 5.571334959850654, 5.267372177755009, 4.757018332385882, 4.000714378359099, 3.013598053375743, 1.8787626780822124, 0.7533714581251632, -0.12702136274733325, -0.45674497187105406, -0.47526215616178635, -0.3340542824708925, -0.04183031584570723, -5.622229418635763, -5.556526674705174, -5.454418912920751, -5.263464953738422, -4.934805526371238, -4.4406986742880905, -3.7876839433576106, -3.0230222106781017, -2.232395532237059, -1.5273312163589574, -1.0296582271575407, -0.8881668391044256, -0.8142018244452032, -0.7243653772787855, -5.03391067189, -4.96984516064515, -4.873822036514349, -4.700030239974637, -4.406219410003039, -3.9689987279266, -3.3950569982577843, -2.726514137623543, -2.0388472722682662, -1.4291996051738938, -1.0007807672928877, -0.8880846484647849, -0.8054752757632383, -0.6852508682376569, -4.454790358287876, -4.392452340843348, -4.3025329398857926, -4.145789827261227, -3.886535530280276, -3.5057402241034277, -3.010293611503438, -2.4371095898216693, -1.851390720840013, -1.3381343358672728, -0.9885097595865875, -0.8880473047638061, -0.8042215871323511, -0.6448825106737498, -3.897851095326574, -3.837422630308368, -3.753651415644069, -3.6136659067499575, -3.3881533619036093, -3.0623759059016025, -2.643567723215564, -2.163717602593103, -1.6775723924853914, -1.2552075969566923, -0.9693604747489745, -0.8880174836688555, -0.8040030156133168, -0.6365888214077627, -3.3751956511634713, -3.316949295190175, -3.2393875788515714, -3.1156606163954916, -2.92244143863221, -2.6489980535096485, -2.302906429155121, -1.9116537454691522, -1.5203637443196631, -1.1855925353811585, -0.9634884931827012, -0.8879933775808461, -0.803904523604655, -0.6364801132840932, -2.8949747397349, -2.839205287290374, -2.7678680268212403, -2.6596592991008356, -2.4966683269979644, -2.271651861824522, -1.9922972745076173, -1.6819107408677274, -1.3767310351056297, -1.119980868244213, -0.9518108275967173, -0.8879693820699841, -0.8038367424200437, -0.6364022177375876, -2.460135609159856, -2.4070343614904726, -2.3417788859153754, -2.248062877901398, -2.1127419849754374, -1.9314214817273354, -1.7114272152654455, -1.4719365186657976, -1.2415077497346392, -1.052644196513867, -0.9330481533127123, -0.8879445488962779, -0.8037829736655818, -0.6363259909273072, -2.0687067744721417, -2.018264115652746, -1.958702427610947, -1.8781425164971928, -1.767607902559182, -1.6250201214603897, -1.4569001195224724, -1.278204189870988, -1.1113246902892344, -0.9825616621670598, -0.9105051255116886, -0.8879187894594878, -0.8037371974791482, -0.6362453420852557, -1.7150482945754904, -1.6670800094052816, -1.6126125474537116, -1.5436279709406513, -1.454855068366152, -1.3463517292048275, -1.2239039281110118, -1.098262105119239, -0.9857872343124973, -0.909478754535142, -0.8861648736233789, -0.887892682748663, -0.8036961191197287, -0.636156398085591, -1.391452558875153, -1.3457823989681694, -1.295811576176804, -1.236830829904931, -1.1669149876562404, -1.0884309572042423, -1.0072861257959982, -0.930980538471617, -0.8692399599079388, -0.8400748381327017, -0.8634731663220737, -0.887867249119746, -0.8036574423092707, -0.6360534338958287, -1.0896357487370878, -1.0463584589996047, -1.0006293437317337, -0.9505507602741237, -0.8971843820214003, -0.8454138118469846, -0.8025263489964598, -0.7751763574317471, -0.7681886387203507, -0.789138112254916, -0.8462166815201572, -0.8878432860354964, -0.8036202024555185, -0.6359249724220738, -0.8018902491275279, -0.7615630965878251, -0.7204588099784308, -0.6791631676300132, -0.6413576081314788, -0.6143848625332575, -0.6076659950320036, -0.6285346915558752, -0.6776085903110373, -0.7487969598667439, -0.8324939370522855, -0.887821207827195, -0.8035840580524259, -0.6357399270204981, -0.5218390487161912, -0.48548272452859975, -0.45009099937915287, -0.418709733532348, -0.39738826311853986, -0.39545883519596065, -0.4240482442281225, -0.49074878096336416, -0.5911527100341006, -0.7082317171152439, -0.8192264701805304, -0.8878011077208593, -0.8035487185000131, -0.6353488178781375, -0.24479484055189787, -0.2137041099982178, -0.1855960969467785, -0.16628825187338914, -0.16422697588084015, -0.19008316858054, -0.2552487509479953, -0.3659203388763649, -0.5109246719627099, -0.6677883202708907, -0.8059982299751464, -0.8877828788225737, -0.8035143077756095, -0.6346027027102451, 0.03227243174336078, 0.056812260966072135, 0.0759789011452883, 0.08066921571740265, 0.0597210521517081, 0.0016703424204233346, -0.10272004749283047, -0.2549524152089802, -0.44037614973247213, -0.6307923496051784, -0.7933199390379687, -0.8877662650192707, -0.8034812992248768, -0.6344317878269611, 0.31114241152505834, 0.3281266823085351, 0.3370209787974252, 0.32496385253790566, 0.2777743065541555, 0.18361224426107456, 0.036929301016672716, -0.1570800484909666, -0.37875852240245705, -0.5974990720417318, -0.7810194033887845, -0.8877511440827281, -0.8034490942995224, -0.6343016933565434, 0.5930721627483121, 0.6019689417170713, 0.599918664224944, 0.5701079943882341, 0.4952300599118142, 0.3632555414363706, 0.17290755156160634, -0.06316134218571542, -0.31990870755060435, -0.5655828724627583, -0.7694940838067529, -0.8877374472921538, -0.8034176079256456, -0.6341949290813789, 0.8797326509019202, 0.8805737312891696, 0.867701961327725, 0.8205221818324315, 0.718740844022485, 0.5499967394302283, 0.31668309746288, 0.038052788879471354, -0.2559335321417917, -0.5309970200142182, -0.7568197809243571, -0.8877249765232353, -0.8033865122882667, -0.6341003999680731, 1.1741341860829035, 1.167508177173191, 1.144626191715189, 1.0814908799195477, 0.9551443112286783, 0.7526430775629557, 0.4787254381864691, 0.1572411042076213, -0.1789062268182904, -0.48984519476001004, -0.7422403454603507, -0.8877136347298775, -0.8033556573036323, -0.6340047547618471, 1.4812476592204662, 1.4681998860155714, 1.4365482951568163, 1.3591930248594901, 1.2107571575374378, 0.9774172396311372, 0.6643707142066526, 0.29711292410924867, -0.08562664834464469, -0.44024680199470767, -0.7251855978238053, -0.8877033349596926, -0.803324640261514, -0.6339028825381948, 1.8080713581731664, 1.7899094269697224, 1.7508480752625875, 1.6606596137481995, 1.4913047295287565, 1.2275166843691778, 0.8742389900653343, 0.4580405879164781, 0.02172481322683952, -0.38420057040420097, -0.7068036035853462, -0.8876939931675776, -0.803293136166724, -0.6337820928199791, 2.163002046079357, 2.141032510416004, 2.095709163543031, 1.9932576802200568, 1.8022536148092907, 1.5052072835110064, 1.1066950423227817, 0.6352004222369504, 0.13791595653568417, -0.32666649839602185, -0.6920384006295486, -0.8876855305823708, -0.8032609468795656, -0.6336270086046938, 2.5544980669505417, 2.5297790808049063, 2.478882664756024, 2.363790793765268, 2.1487919116819296, 1.8134290019872843, 1.361972053754564, 0.8261608552246849, 0.25948579116455384, -0.2717315394889295, -0.6889868857976046, -0.8876778334442699, -0.8032281411445528, -0.6334232647647373, 2.989220010471482, 2.9624379981111324, 2.906155516748667, 2.7773143083158387, 2.5350645938377223, 2.1553538763160143, 1.6420190898187128, 1.0309638330689044, 0.3849948936522936, -0.21776270299667688, -0.6887818581271911, -0.8876707577885857, -0.8031949922423588, -0.6331551290101446, 3.470064367094302, 3.4415633555568483, 3.3797230107344842, 3.235666390533528, 2.9626166405051935, 2.532360951862323, 1.9482612084378592, 1.2514639549486695, 0.5168080084935031, -0.16284499651102644, -0.688699721701397, -0.8876641850578607, -0.8031618036107576, -0.632798326550833, 3.9946666744210377, 3.964556021181657, 3.8968232653359642, 3.736080521752298, 3.4288992234790174, 2.942407957887794, 2.279557283732123, 1.4876409344220143, 0.6551957298593134, -0.10764869700452769, -0.6886557219931738, -0.8876580213187679, -0.8031287800720949, -0.632301768221902, 4.554995130229953, 4.5232639161633985, 4.449298187683832, 4.270658453458111, 3.9266785108632845, 3.3794249410752735, 2.631392052650933, 1.7362745130778743, 0.7971157446404795, -0.05513695238030287, -0.6886280849520419, -0.8876521741668368, -0.8030959299145685, -0.6314231844434489, 5.138593048041642, 5.105225027361037, 5.024787861343599, 4.827461613154194, 4.444971845937991, 3.83404570706078, 2.996596994196161, 1.9926208833267394, 0.9399277806319705, -0.006577667751520233, -0.6886072685277566, -0.8876462934597549, -0.8030614007865464, -0.6292277019799873, 5.731841894150331, 5.696886393419715, 5.609887427497946, 5.393544140188438, 4.9718344835664885, 4.29600521707269, 3.367296597055306, 2.252103711803763, 1.083767963285212, 0.04236132103998962, -0.6885734559603628, -0.8876362646139859, -0.8030013128078219, -0.627449315034121, -5.4510403552188915, -5.457246421202297, -5.435138053989433, -5.341513317363568, -5.132644132612418, -4.778496486313784, -4.275090330383562, -3.6524667701647733, -2.975579433927323, -2.3373534411447205, -1.8443613412202295, -1.5790126608460566, -1.4766476504357733, -1.4322446864360643, -4.87636231568685, -4.877873144368129, -4.854580035612531, -4.769163988823595, -4.584350211328719, -4.275162258319759, -3.8394511019688777, -3.3045384789380865, -2.727531540364747, -2.188150848930104, -1.7748356781666934, -1.5534998425813489, -1.4540316613230722, -1.3830152450176922, -4.311142345067998, -4.307848255514352, -4.283331827583829, -4.206075168355413, -4.045141133557291, -3.780536431964401, -3.4118974074255504, -2.9637531040217806, -2.4854448745350273, -2.044547724139613, -1.712780673831873, -1.5333430211048844, -1.4412438826841163, -1.348022964976228, -3.768178949406657, -3.7601563667800555, -3.734485327948867, -3.6652923030689397, -3.527739202956229, -3.3066132800509047, -3.0032560139501534, -2.639483712312492, -2.256948417522624, -1.9103834661444306, -1.6536208438022066, -1.5147249918528425, -1.435513525298018, -1.3382234802507202, -3.2591466721519224, -3.246781460427577, -3.220218906837476, -3.1589618847046146, -3.0438992748853138, -2.864239025608846, -2.6228188990500274, -2.3387518276423727, -2.046236653323314, -1.7880643623393513, -1.602061159328054, -1.4983170935567076, -1.4310147998017928, -1.3368932575142656, -2.7917682135592647, -2.77567920197446, -2.7486333830548624, -2.6951283776359953, -2.6012778404802703, -2.4601952248210424, -2.275866743311191, -2.0647081590186556, -1.8539059385990662, -1.6752585946628757, -1.5525728589072312, -1.482549007958253, -1.4269572836681992, -1.3352806496161345, -2.3686698885262176, -2.349544741921198, -2.3224364682203804, -2.276380468467258, -2.2021397513504466, -2.096134053404454, -1.96306043229755, -1.8166812153593672, -1.6779626927685893, -1.5691993644591065, -1.502834425778163, -1.4665156541953228, -1.4227017387327596, -1.3324728362690972, -1.9877052727452156, -1.9661481775005847, -1.9392811483044443, -1.900194996544338, -1.843746447593204, -1.769121756980956, -1.681324683038824, -1.5915245362401245, -1.515564090203907, -1.4683768466711928, -1.4530730942632109, -1.449899165531353, -1.4177711762991403, -1.3281348651018996, -1.6432372297556443, -1.6196952104583442, -1.5932029204051144, -1.5604377887436314, -1.5198864162135024, -1.4731729374764453, -1.4254599814093556, -1.385400129562409, -1.3644284152221453, -1.3721019097383915, -1.4041341187359364, -1.4327163801123868, -1.4116826703710832, -1.3225730728477616, -1.327775631702329, -1.3025649781868975, -1.276466229772805, -1.24931936972926, -1.2228828552350006, -1.2011261135073246, -1.189627976715534, -1.1949186644203857, -1.2242590355104164, -1.2822534185679009, -1.3577152081533177, -1.4154927311297218, -1.4046923380089542, -1.3164251573071415, -1.033482683632501, -1.0068855518221231, -0.9812195807112644, -0.9591464991162806, -0.9454368975614297, -0.9464434608132726, -0.9686400464256677, -1.017088148462574, -1.0946927227113763, -1.199752204552563, -1.3153879754938609, -1.3992394506961936, -1.3978897026709212, -1.3110238861229293, -0.7532699973335121, -0.7256395261078744, -0.700608460503675, -0.6834426170235102, -0.6817664253484282, -0.7043648204217098, -0.7588710578652421, -0.8490941896390803, -0.9734706325856396, -1.1235658127987305, -1.2767599663001081, -1.3849226628930944, -1.3929141749410394, -1.3071291232116553, -0.4814085984020318, -0.4532232169202386, -0.42926973391580114, -0.41733921156628007, -0.4278159909302915, -0.4718757129329209, -0.558251772222246, -0.689068874590655, -0.8579087872614148, -1.051064356122036, -1.2401561921205777, -1.3725981461185337, -1.3905150805395208, -1.304148008035753, -0.21369498893686467, -0.1855310647559803, -0.16330442477102133, -0.1573818144782069, -0.18081618480780468, -0.2468642345113597, -0.3649669809945868, -0.5353081906300786, -0.7464804678698339, -0.9808428312729514, -1.2045344736435695, -1.360478796953733, -1.388100899597125, -1.302108632477058, 0.05274166416545116, 0.08030476824532429, 0.10009561469379628, 0.09903922290522414, 0.06148917183044443, -0.027323795009084537, -0.1766279332304718, -0.3849073507910167, -0.6380949582373683, -0.9128868198633889, -1.1698235092649525, -1.3474099000817026, -1.3835689145066257, -1.3012279831344253, 0.31990914219324684, 0.346404342581831, 0.36318193535658627, 0.35435148899027463, 0.30171895434545687, 0.1892958695258974, 0.008386623469083964, -0.23782707099636605, -0.5325743365227241, -0.8468911448965802, -1.1363970546524917, -1.3359223423526119, -1.3814948421372328, -1.3005657296028337, 0.5896147944440902, 0.6147838582156835, 0.6282444762329281, 0.6112511499340856, 0.5430724054082925, 0.40654914290228383, 0.19354225453146331, -0.0910045591985249, -0.4273639629394072, -0.7813302891749149, -1.1039965261509688, -1.3258756768758955, -1.3801164100921943, -1.3001113512161435, 0.8642109019839137, 0.8880524255911055, 0.8982121030244045, 0.8731081277489828, 0.7894647912058108, 0.6289168605823066, 0.38383444394995236, 0.06070662627188332, -0.3182487633472398, -0.7133082217145986, -1.0705181959837429, -1.3156877925768256, -1.3787153811511508, -1.29962399362714, 1.147276232390537, 1.1700412239724016, 1.177192548498988, 1.1443509034586214, 1.0456344117193885, 0.8612212064457142, 0.5837206642866254, 0.22118087389186886, -0.2018329817129798, -0.640061892258482, -1.0338111158880516, -1.3038221367494494, -1.3770313419935793, -1.2989867157416417, 1.4440558229293774, 1.4662094744873786, 1.4708107588634016, 1.4306558759957688, 1.317109117419792, 1.1083984234289395, 0.7966142600485603, 0.3917150410908103, -0.07701785537365399, -0.5604245338378, -0.992432814250829, -1.2879884625069111, -1.3721299310700628, -1.2979966650908314, 1.7614700747602907, 1.7836398040800088, 1.7861866496288468, 1.7388569860245875, 1.6099808919932475, 1.3755804381786256, 1.0271447582022792, 0.576560113158835, 0.05761886082395851, -0.4750526725558666, -0.9471783507871615, -1.2672745676564696, -1.3598765701506628, -1.289888387694928, 2.107548170186898, 2.1304588613498696, 2.1313952166406462, 2.076603258314205, 1.930938315413103, 1.6680531634508609, 1.2790207092546781, 0.7776442980594832, 0.20197659446516247, -0.3860321448273149, -0.901403016776275, -1.2446069186813218, -1.3445665916712533, -1.2776217153586447, 2.4902558471203045, 2.514657141433561, 2.5143366874473223, 2.4514165228300437, 2.2866425218916904, 1.9909286556576802, 1.5550565836335386, 0.9954009126598892, 0.35528243569742096, -0.29506363979742717, -0.8584404861309652, -1.2231285963991565, -1.3307759616565882, -1.2685067670315633, 2.9158569163531793, 2.9424363984784025, 2.941095279275869, 2.869119092908937, 2.6823718700406944, 2.348455251736743, 1.8578945891135226, 1.2307873899143111, 0.5178313308864223, -0.20109142144019776, -0.8165027498168892, -1.2038624426624378, -1.3209486658395568, -1.2640942743175734, 3.387144973582656, 3.41640825287855, 3.4141159698116184, 3.332021379601211, 3.1203264728739333, 2.742714754877604, 2.1894619196871616, 1.485482253995838, 0.6908920380122849, -0.10304057066270852, -0.7742966962304842, -1.1860647512393012, -1.3127941766845748, -1.2613550363305301, 3.9020548096534884, 3.9341648124869053, 3.9307519533840116, 3.8374746213564097, 3.5982035240102017, 3.1721576405373306, 2.5492404648888147, 1.7597156810097214, 0.8744054357024842, -0.0020571301519096688, -0.7335142051966393, -1.1712286514749937, -1.3049206381686385, -1.2594454470716583, 4.453215996848731, 4.487842609466892, 4.4828575230195815, 4.377467246745178, 4.108681214602735, 3.6307484895666287, 2.932877487372942, 2.0506719870036467, 1.066257647711944, 0.0988924434330898, -0.6999313956661445, -1.1639934077634644, -1.2965398560316777, -1.2579108268934625, 5.0288742110180635, 5.065222343396384, 5.058033775858053, 4.939868188183003, 4.640445994468229, 4.108602113529219, 3.3324667824733987, 2.3528134287347755, 1.2634173452827877, 0.19814969256388953, -0.6784308786565496, -1.1636000030827147, -1.2898957403091698, -1.2563102293813184, 5.6154081218231475, 5.652691164315829, 5.642826817405324, 5.511585673930975, 5.181117435133523, 4.594587738654475, 3.738812499544655, 2.6595821740025456, 1.462617666971509, 0.2980954717260268, -0.6528452586987351, -1.1627034591159864, -1.283500587925591, -1.2555348683244387, -5.282904668703175, -5.357682862324891, -5.4132081104362575, -5.415759590029235, -5.327264834035754, -5.116127098272563, -4.768542593149565, -4.298072436810797, -3.749970456171116, -3.196725161342781, -2.7226321120979198, -2.4009457217244665, -2.274388638996799, -2.283725791001381, -4.720668371332426, -4.78543227526265, -4.832946505009894, -4.834892419698822, -4.759634213432225, -4.581393066146811, -4.289857463035706, -3.8979720744155295, -3.444833846311859, -2.9909977938315775, -2.604901024847042, -2.3432236938647675, -2.233979248285744, -2.2110736157454465, -4.1687966383271915, -4.22270111233184, -4.261984115592208, -4.2633429043723865, -4.201274124253966, -4.055633935897641, -3.8194834099252097, -3.5051016021992525, -3.145456816636265, -2.789218111029469, -2.48942253531412, -2.288952827519409, -2.2048350932188665, -2.1688758409558644, -3.6395655620591914, -3.6823655979112937, -3.7134197497982924, -3.714280679453214, -3.6652284321304998, -3.5513932774371564, -3.3689080397341065, -3.129247221386548, -2.8594382758967867, -2.596908781309044, -2.3802550573044132, -2.239367320522804, -2.1840748391407034, -2.1512756878254113, -3.1440007364904416, -3.1761490679568767, -3.1994039714023916, -3.1999965957372583, -3.1636232586349173, -3.080222744400505, -2.94856238079394, -2.7790834861950424, -2.593143237078546, -2.417990333504123, -2.2794726271428645, -2.1957953370554804, -2.168123617610675, -2.1363376684109965, -2.689320117277693, -2.7117578390248087, -2.7280051073696616, -2.728685587647522, -2.704478867841423, -2.649612351378133, -2.5650214104840585, -2.459917792324263, -2.3503853276520985, -2.2547941882084275, -2.1881537583394937, -2.158189827356582, -2.156601270629521, -2.1160006854578306, -2.2778083183300377, -2.29172345300616, -2.301945229160837, -2.3031175114576254, -2.290405079069927, -2.26179387297113, -2.219995980569923, -2.172935596154523, -2.1318459324855197, -2.1072408900203183, -2.10488378197305, -2.1234032539506504, -2.1455916502872756, -2.096884338205742, -1.907137367441412, -1.9137486487423712, -1.9189422979975475, -1.9209805342804482, -1.9189945699982092, -1.914219122848423, -1.9108446544496622, -1.915600920998867, -1.9353244333367565, -1.9733472854972878, -2.0273926180927613, -2.0889038404398876, -2.1331897434531686, -2.0792602650041694, -1.571671783556018, -1.57205029099309, -1.5730858197724369, -1.5762916536865905, -1.5842874275477328, -1.6010795583135924, -1.6320596944196706, -1.6829209037748691, -1.7567226937019702, -1.8502906573735065, -1.9539203480805614, -2.053520511879407, -2.1178953559759033, -2.06031274659458, -1.2641461042750846, -1.259083721213929, -1.2565970653476555, -1.2611726963145071, -1.2785492247841765, -1.3150869708923743, -1.3770319285866521, -1.4690441656696436, -1.591099899914427, -1.7346883100580461, -1.88323201302841, -2.017326850319054, -2.099901440376081, -2.040141075220679, -0.9771873685758871, -0.9671293393286888, -0.9614525292758683, -0.9674469088217199, -0.9937622579964919, -1.0488244397163486, -1.1393322654373024, -1.2685937385600086, -1.4339041542139466, -1.6231938061746702, -1.8147878890688713, -1.9818677930149615, -2.0815141584669763, -2.022942431211141, -0.7043580450810714, -0.6894192939382753, -0.6805653076891438, -0.6877848866413048, -0.7225797591968195, -0.7953575872923663, -0.9130192988896488, -1.0771855914060249, -1.2826420600178563, -1.515009679983126, -1.7490065922133726, -1.950037308543075, -2.0682865463567053, -2.0129067932263784, -0.44061919797432003, -0.42067994675241294, -0.4084015098517778, -0.41634597027052034, -0.4588546175334844, -0.5484467076038535, -0.6923877539408556, -0.8906676671414382, -1.135523235141195, -1.410082518901698, -1.6856473045594234, -1.922590186647323, -2.066500733317077, -2.011447753983615, -0.18229043334166756, -0.15712665860878247, -0.1410347682416742, -0.14894343686506525, -0.19794395126272366, -0.30288861953909885, -0.47202757230039033, -0.7044330483880821, -0.9898397361892706, -1.3076046880499543, -1.6238202114022735, -1.8930615336071002, -2.057762416531605, -2.0112780919547504, 0.07332800991633273, 0.10393523438104774, 0.12424184017304192, 0.11721939998884418, 0.06320704815319281, -0.05518694466644935, -0.24806578725903508, -0.5147808963453807, -0.8427414014604481, -1.2060612637250212, -1.5634963595888363, -1.8618470241687335, -2.039685669822531, -2.010305210713019, 0.3285028917889327, 0.3647035685007758, 0.38952779896556006, 0.3840823990145628, 0.32629797310359265, 0.19604519705937615, -0.01939703661830514, -0.320626545412402, -0.6929070581140044, -1.1041209437518604, -1.5053147807358636, -1.8381577882513, -2.0394025396249638, -2.008170715222994, 0.5856538856521221, 0.6275014073975741, 0.6569566812568959, 0.653351091485653, 0.5922583055188, 0.45071217668193564, 0.21306251269166587, -0.12291372234037837, -0.5405337138470799, -1.001474150068787, -1.4489695648000809, -1.8179861593398867, -2.0392463083959296, -2.007945430627338, 0.8478853031051068, 0.8953286343414685, 0.9292936714741605, 0.9272204527760005, 0.862232622348302, 0.7085853195808584, 0.44798088304571043, 0.0768798225551713, -0.3861694811323945, -0.8972406545647212, -1.3921902722263346, -1.7984508212699195, -2.039100838479205, -2.004166926686259, 1.1194042443546577, 1.1722988881649907, 1.2104440498691695, 1.2090985145690032, 1.1386961896895693, 0.9708068864203261, 0.6851577948406489, 0.277894965005344, -0.23011005229703826, -0.7900266909630227, -1.331655682719596, -1.776496007422166, -2.0389458406793626, -1.99493047191801, 1.405760369863737, 1.4639138014864947, 1.5057812671427588, 1.5040592310113696, 1.4261852993765682, 1.2410939412660227, 0.9272450922223013, 0.4817148537244681, -0.07148801636748511, -0.6786895476162428, -1.26406303034282, -1.7446197132251406, -2.0331802347541847, -1.9908240749262176, 1.7137919891210789, 1.7770627751854502, 1.8221849259848701, 1.8188778042761768, 1.7313171400851772, 1.525886754054938, 1.1802801593478904, 0.6932626046373003, 0.09273352033267832, -0.5622179900995699, -1.1891673172998956, -1.6977868099302826, -1.9951493410193735, -1.9524569934911122, 2.051139925451158, 2.1195763098729214, 2.1676282223590526, 2.1615876008778234, 2.062107528029186, 1.8330789199529314, 1.4516989599028503, 0.9187606580095702, 0.2667026637820667, -0.43878206495948385, -1.1076905659056524, -1.643307589915418, -1.9516559003545544, -1.9146411696661454, 2.425257978672486, 2.4992006117493295, 2.550119433136045, 2.5403539550322236, 2.426640660319581, 2.170263256051091, 1.748094184086837, 1.1633904988911363, 0.4539180210595487, -0.30701790431725473, -1.0216845377290866, -1.5888404891494865, -1.9134208940545534, -1.8916845409525396, 2.841996162990949, 2.9220372389085414, 2.976003301618714, 2.9616837770334485, 2.8313296303656528, 2.543293506176612, 2.074262217609495, 1.430642829060855, 0.6564900352207409, -0.16657454109829906, -0.9331799748682761, -1.5393341150714326, -1.8897740780298267, -1.8837200150928102, 3.304035294777634, 3.390771640758054, 3.448007922096747, 3.4284106768080305, 3.2791132006245673, 2.955055808518285, 2.4326957384440506, 1.7221421830097685, 0.8747491758235483, -0.01835040766661854, -0.8430262772847629, -1.4916750480347831, -1.8676179700060167, -1.8759502923634839, 3.809655307427664, 3.9032544364725115, 3.963696246819629, 3.9381294271394482, 3.767995918841841, 3.40422566294048, 2.822682540687441, 2.0372647801152897, 1.1073917657009205, 0.1355912576892845, -0.7519519510087457, -1.4415475048282198, -1.8414719889994489, -1.8748891672489978, 4.352393613480248, 4.4520447277503035, 4.515017878051277, 4.482789655709895, 4.290554873184012, 3.88453308946989, 3.2393995643948394, 2.3725489051764876, 1.3517432619019651, 0.2924362383094957, -0.6626310245459804, -1.3863702828012894, -1.7967181154984018, -1.8745931132965052, 4.92191151930144, 5.025341797219503, 5.089533231100287, 5.05005203354127, 4.83510745289323, 4.385498791825886, 3.674141721555854, 2.7215890725117786, 1.6040233641740067, 0.45064677718336316, -0.5764681704433051, -1.331599667038639, -1.74776338208433, -1.8742240172756606, 5.505638958455224, 5.609509211838211, 5.67366259269613, 5.626643990064223, 5.3888493519431835, 4.895218726596743, 4.116608229163376, 3.0765396036520563, 1.8597532147091647, 0.609973712320442, -0.4906615489100996, -1.2801640456527048, -1.7077925802792042, -1.8739625975047147], "patch_I": [12, 13, 14, 15, 16, 17, 18], "patch_J": [13, 14, 15, 16, 17, 18], "patch_K": [7, 8, 9, 10, 11]}

==> anc/output/lifted-three-state-dissipation-checks-2026-09-19.json <==
{
 "note": "W = V + accumulated relaxed reward along simulated relaxed trajectories; floating-point diagnostic",
 "spiral": {
  "total_drift": -0.0023623613447290026,
  "worst_single_step_increase": 0.0,
  "trace": [
   [
    0.0,
    1.054,
    0.209,
    1.215,
    -0.0
   ],
   [
    0.25,
    1.054,
    0.209,
    1.215,
    -0.0003
   ],
   [
    0.5,
    1.054,
    0.209,
    1.215,
    -0.00059
   ],
   [
    0.75,
    1.054,
    0.209,
    1.215,
    -0.00089
   ],
   [
    1.0,
    1.054,
    0.209,
    1.215,
    -0.00118
   ],
   [
    1.25,
    1.054,
    0.209,
    1.215,
    -0.00148
   ],
   [
    1.5,
    1.054,
    0.209,
    1.215,
    -0.00177
   ],
   [
    1.75,
    1.054,
    0.209,
    1.215,
    -0.00207
   ]
  ]
 },
 "near_spiral": [
  {
   "total_drift": -0.20140551319355837,
   "worst_single_step_increase": 0.0,
   "trace": [
    [
     0.0,
     1.055,
     0.166,
     1.215,
     -0.0
    ],
    [
     0.375,
     1.092,
     0.147,
     1.229,
     -0.03197
    ],
    [
     0.75,
     0.984,
     0.263,
     1.188,
     -0.05895
    ],
    [
     1.125,
     1.012,
     0.173,
     1.199,
     -0.08037
    ],
    [
     1.5,
     1.047,
     0.226,
     1.212,
     -0.10594
    ],
    [
     1.875,
     1.096,
     0.207,
     1.23,
     -0.13507
    ],
    [
     2.25,
     1.131,
     0.13,
     1.242,
     -0.1546
    ],
    [
     2.625,
     1.055,
     0.178,
     1.215,
     -0.1725
    ]
   ]
  },
  {
   "total_drift": -0.2119567606994317,
   "worst_single_step_increase": 0.0,
   "trace": [
    [
     0.0,
     1.055,
     0.177,
     1.215,
     -0.00019
    ],
    [
     0.375,
     1.093,
     0.265,
     1.229,
     -0.03737
    ],
    [
     0.75,
     1.049,
     0.22,
     1.213,
     -0.05906
    ],
    [
     1.125,
     1.156,
     0.195,
     1.251,
     -0.08765
    ],
    [
     1.5,
     1.181,
     0.206,
     1.259,
     -0.11728
    ],
    [
     1.875,
     1.139,
     0.118,
     1.245,
     -0.14637
    ],
    [
     2.25,
     1.102,
     0.175,
     1.232,
     -0.16507
    ],
    [
     2.625,
     1.108,
     0.161,
     1.234,
     -0.19389
    ]
   ]
  },
  {
   "total_drift": -0.260379073236337,
   "worst_single_step_increase": 0.0,
   "trace": [
    [
     0.0,
     1.054,
     0.212,
     1.215,
     -5e-05
    ],
    [
     0.375,
     1.084,
     0.183,
     1.226,
     -0.03218
    ],
    [
     0.75,
     1.023,
     0.112,
     1.203,
     -0.04731
    ],
    [
     1.125,
     1.01,
     0.126,
     1.198,
     -0.06781
    ],
    [
     1.5,
     0.973,
     0.201,
     1.183,
     -0.09192
    ],
    [
     1.875,
     0.936,
     0.233,
     1.168,
     -0.13326
    ],
    [
     2.25,
     0.913,
     0.158,
     1.158,
     -0.18864
    ],
    [
     2.625,
     0.989,
     0.137,
     1.19,
     -0.23114
    ]
   ]
  },
  {
   "total_drift": -0.20630696450142716,
   "worst_single_step_increase": 0.0,
   "trace": [
    [
     0.0,
     1.054,
     0.196,
     1.215,
     -4e-05
    ],
    [
     0.375,
     1.062,
     0.205,
     1.218,
     -0.03332
    ],
    [
     0.75,
     1.106,
     0.188,
     1.234,
     -0.06056
    ],
    [
     1.125,
     1.104,
     0.138,
     1.233,
     -0.09181
    ],
    [
     1.5,
     1.02,
     0.14,
     1.202,
     -0.1168
    ],
    [
     1.875,
     1.032,
     0.167,
     1.206,
     -0.14022
    ],
    [
     2.25,
     1.072,
     0.108,
     1.221,
     -0.16774
    ],
    [
     2.625,
     1.036,
     0.136,
     1.208,
     -0.18858
    ]
   ]
  },
  {
   "total_drift": -0.36019098186638554,
   "worst_single_step_increase": 0.0,
   "trace": [
    [
     0.0,
     1.054,
     0.188,
     1.215,
     -0.0
    ],
    [
     0.375,
     0.997,
     0.184,
     1.193,
     -0.02119
    ],
    [
     0.75,
     1.009,
     0.15,
     1.198,
     -0.05407
    ],
    [
     1.125,
     0.931,
     0.21,
     1.166,
     -0.08222
    ],
    [
     1.5,
     0.882,
     0.194,
     1.144,
     -0.1281
    ],
    [
     1.875,
     0.894,
     0.088,
     1.15,
     -0.18249
    ],
    [
     2.25,
     0.912,
     0.176,
     1.157,
     -0.24398
    ],
    [
     2.625,
     0.836,
     0.219,
     1.122,
     -0.28939
    ]
   ]
  },
  {
   "total_drift": -0.293970126150392,
   "worst_single_step_increase": 0.0,
   "trace": [
    [
     0.0,
     1.054,
     0.198,
     1.215,
     -0.0
    ],
    [
     0.375,
     1.072,
     0.21,
     1.221,
     -0.02253
    ],
    [
     0.75,
     0.961,
     0.181,
     1.178,
     -0.04797
    ],
    [
     1.125,
     1.024,
     0.197,
     1.203,
     -0.07133
    ],
    [
     1.5,
     0.979,
     0.164,
     1.186,
     -0.10174
    ],
    [
     1.875,
     0.96,
     0.229,
     1.178,
     -0.12824
    ],
    [
     2.25,
     0.861,
     0.228,
     1.134,
     -0.17482
    ],
    [
     2.625,
     0.886,
     0.165,
     1.146,
     -0.23144
    ]
   ]
  },
  {
   "total_drift": -0.2138420478644385,
   "worst_single_step_increase": 0.0,
   "trace": [
    [
     0.0,
     1.054,
     0.212,
     1.215,
     -2e-05
    ],
    [
     0.375,
     0.999,
     0.189,
     1.194,
     -0.0189
    ],
    [
     0.75,
     0.962,
     0.186,
     1.179,
     -0.05126
    ],
    [
     1.125,
     0.989,
     0.158,
     1.19,
     -0.08374
    ],
    [
     1.5,
     1.009,
     0.236,
     1.198,
     -0.1085
    ],
    [
     1.875,
     1.037,
     0.126,
     1.208,
     -0.12862
    ],
    [
     2.25,
     1.108,
     0.242,
     1.234,
     -0.15511
    ],
    [
     2.625,
     1.169,
     0.149,
     1.255,
     -0.18948
    ]
   ]
  },
  {
   "total_drift": -0.21878251206744181,
   "worst_single_step_increase": 0.0,
   "trace": [
    [
     0.0,
     1.054,
     0.212,
     1.215,
     -1e-05
    ],
    [
     0.375,
     1.048,
     0.179,
     1.213,
     -0.03853
    ],
    [
     0.75,
     1.058,
     0.191,
     1.216,
     -0.06759
    ],
    [
     1.125,
     1.03,
     0.098,
     1.206,
     -0.08991
    ],
    [
     1.5,
     1.027,
     0.181,
     1.204,
     -0.11337
    ],
    [
     1.875,
     1.039,
     0.162,
     1.209,
     -0.14915
    ],
    [
     2.25,
     1.057,
     0.114,
     1.216,
     -0.17429
    ],
    [
     2.625,
     1.097,
     0.109,
     1.23,
     -0.19241
    ]
   ]
  }
 ],
 "random": [
  {
   "total_drift": -18.26468877581632,
   "worst_single_step_increase": 0.0,
   "trace": [
    [
     0.0,
     1.054,
     0.212,
     1.215,
     -0.00016
    ],
    [
     0.375,
     0.675,
     -1.415,
     1.046,
     -2.01939
    ],
    [
     0.75,
     1.014,
     -1.267,
     1.2,
     -4.67017
    ],
    [
     1.125,
     0.929,
     -1.469,
     1.184,
     -6.95442
    ],
    [
     1.5,
     0.986,
     -1.547,
     1.199,
     -9.31946
    ],
    [
     1.875,
     0.779,
     -1.534,
     1.094,
     -11.48404
    ],
    [
     2.25,
     0.871,
     -1.358,
     1.139,
     -13.91499
    ],
    [
     2.625,
     0.695,
     -0.983,
     1.048,
     -16.08292
    ]
   ]
  },
  {
   "total_drift": -17.716874547744332,
   "worst_single_step_increase": 0.0,
   "trace": [
    [
     0.0,
     1.055,
     0.211,
     1.215,
     -0.00013
    ],
    [
     0.375,
     0.79,
     -1.508,
     1.144,
     -1.36204
    ],
    [
     0.75,
     1.145,
     -1.55,
     1.247,
     -4.05496
    ],
    [
     1.125,
     0.899,
     -1.426,
     1.152,
     -6.14748
    ],
    [
     1.5,
     1.291,
     -1.438,
     1.292,
     -8.92511
    ],
    [
     1.875,
     1.437,
     -1.45,
     1.336,
     -11.46975
    ],
    [
     2.25,
     1.383,
     -1.462,
     1.317,
     -13.58082
    ],
    [
     2.625,
     1.0,
     -1.478,
     1.194,
     -15.31541
    ]
   ]
  },
  {
   "total_drift": -31.26501784934857,
   "worst_single_step_increase": 0.0,
   "trace": [
    [
     0.0,
     1.055,
     0.212,
     1.215,
     -6e-05
    ],
    [
     0.375,
     1.269,
     -1.494,
     1.286,
     -2.24354
    ],
    [
     0.75,
     1.382,
     -1.504,
     1.317,
     -4.7433
    ],
    [
     1.125,
     1.256,
     -1.395,
     1.282,
     -6.93889
    ],
    [
     1.5,
     0.39,
     -1.402,
     0.849,
     -8.53293
    ],
    [
     1.875,
     0.114,
     -1.341,
     0.544,
     -10.75885
    ],
    [
     2.25,
     0.765,
     -1.273,
     1.087,
     -26.92182
    ],
    [
     2.625,
     0.561,
     -1.491,
     0.964,
     -29.0589
    ]
   ]
  },
  {
   "total_drift": -86.84199974884609,
   "worst_single_step_increase": 0.0,
   "trace": [
    [
     0.0,
     1.053,
     0.211,
     1.214,
     -0.00069
    ],
    [
     0.375,
     0.004,
     -0.478,
     0.093,
     -21.7223
    ],
    [
     0.75,
     0.357,
     -1.288,
     0.856,
     -71.85665
    ],
    [
     1.125,
     1.123,
     -1.297,
     1.239,
     -74.83655
    ],
    [
     1.5,
     1.306,
     -1.528,
     1.296,
     -77.41149
    ],
    [
     1.875,
     1.106,
     -1.488,
     1.233,
     -79.52902
    ],
    [
     2.25,
     1.225,
     -1.287,
     1.273,
     -82.01363
    ],
    [
     2.625,
     1.231,
     -1.255,
     1.275,
     -84.35526
    ]
   ]
  },
  {
   "total_drift": -105.00075581977487,
   "worst_single_step_increase": 0.0,
   "trace": [
    [
     0.0,
     1.055,
     0.211,
     1.215,
     -0.00018
    ],
    [
     0.375,
     0.974,
     -1.285,
     1.183,
     -2.07461
    ],
    [
     0.75,
     0.408,
     -1.088,
     0.844,
     -3.97171
    ],
    [
     1.125,
     0.023,
     1.428,
     0.391,
     -59.87525
    ],
    [
     1.5,
     0.653,
     -1.453,
     1.023,
     -95.25722
    ],
    [
     1.875,
     0.86,
     -1.426,
     1.134,
     -97.78327
    ],
    [
     2.25,
     0.968,
     -1.2,
     1.181,
     -100.23084
    ],
    [
     2.625,
     1.164,
     -1.425,
     1.253,
     -102.77703
    ]
   ]
  },
  {
   "total_drift": -35.176581193658166,
   "worst_single_step_increase": 0.0,
   "trace": [
    [
     0.0,
     1.055,
     0.212,
     1.215,
     -1e-05
    ],
    [
     0.375,
     1.197,
     -1.099,
     1.264,
     -1.96681
    ],
    [
     0.75,
     1.248,
     -1.487,
     1.28,
     -4.36183
    ],
    [
     1.125,
     1.051,
     -1.305,
     1.214,
     -6.49106
    ],
    [
     1.5,
     0.591,
     -1.113,
     0.984,
     -8.43257
    ],
    [
     1.875,
     0.0,
     1.571,
     0.0,
     -23.14161
    ],
    [
     2.25,
     0.731,
     -1.418,
     1.108,
     -30.52254
    ],
    [
     2.625,
     0.521,
     -0.814,
     0.935,
     -32.63568
    ]
   ]
  },
  {
   "total_drift": -18.87305767691583,
   "worst_single_step_increase": 0.0,
   "trace": [
    [
     0.0,
     1.053,
     0.212,
     1.214,
     -0.00033
    ],
    [
     0.375,
     1.251,
     -1.528,
     1.28,
     -2.42688
    ],
    [
     0.75,
     1.053,
     -1.379,
     1.214,
     -4.5561
    ],
    [
     1.125,
     0.836,
     -1.448,
     1.122,
     -6.70654
    ],
    [
     1.5,
     0.91,
     -1.477,
     1.188,
     -9.10355
    ],
    [
     1.875,
     1.153,
     -1.263,
     1.251,
     -11.67978
    ],
    [
     2.25,
     0.858,
     -1.385,
     1.133,
     -13.66583
    ],
    [
     2.625,
     1.271,
     -1.544,
     1.286,
     -16.44688
    ]
   ]
  },
  {
   "total_drift": -17.953513284325812,
   "worst_single_step_increase": 0.0,
   "trace": [
    [
     0.0,
     1.056,
     0.211,
     1.215,
     -0.00032
    ],
    [
     0.375,
     1.073,
     -1.522,
     1.222,
     -1.93871
    ],
    [
     0.75,
     0.854,
     -1.466,
     1.131,
     -4.0795
    ],
    [
     1.125,
     1.304,
     -1.287,
     1.296,
     -6.90754
    ],
    [
     1.5,
     1.161,
     -1.493,
     1.252,
     -8.98826
    ],
    [
     1.875,
     0.794,
     -1.128,
     1.102,
     -10.95889
    ],
    [
     2.25,
     0.991,
     -1.434,
     1.19,
     -13.33717
    ],
    [
     2.625,
     1.355,
     -1.419,
     1.31,
     -16.10672
    ]
   ]
  },
  {
   "total_drift": -18.916406412594725,
   "worst_single_step_increase": 0.0,
   "trace": [
    [
     0.0,
     1.053,
     0.212,
     1.215,
     -0.00021
    ],
    [
     0.375,
     0.895,
     -1.331,
     1.15,
     -2.2231
    ],
    [
     0.75,
     1.155,
     -1.548,
     1.25,
     -4.7111
    ],
    [
     1.125,
     1.046,
     -1.228,
     1.222,
     -6.93233
    ],
    [
     1.5,
     0.804,
     -1.355,
     1.107,
     -9.02497
    ],
    [
     1.875,
     0.786,
     -1.448,
     1.098,
     -11.36895
    ],
    [
     2.25,
     0.753,
     -1.226,
     1.08,
     -13.68834
    ],
    [
     2.625,
     1.079,
     -1.435,
     1.224,
     -16.3598
    ]
   ]
  },
  {
   "total_drift": -125.65805081681097,
   "worst_single_step_increase": 9.222066985614674e-07,
   "trace": [
    [
     0.0,
     1.052,
     0.211,
     1.214,
     -0.00176
    ],
    [
     0.375,
     0.32,
     -1.142,
     0.758,
     -21.73046
    ],
    [
     0.75,
     0.279,
     -1.5,
     0.756,
     -24.08621
    ],
    [
     1.125,
     0.491,
     -1.563,
     0.912,
     -28.08245
    ],
    [
     1.5,
     0.256,
     1.571,
     0.686,
     -110.64308
    ],
    [
     1.875,
     0.542,
     -1.503,
     0.95,
     -113.43312
    ],
    [
     2.25,
     0.762,
     -1.457,
     1.085,
     -120.50594
    ],
    [
     2.625,
     0.995,
     -1.452,
     1.192,
     -123.07489
    ]
   ]
  },
  {
   "total_drift": -17.997364735876374,
   "worst_single_step_increase": 0.0,
   "trace": [
    [
     0.0,
     1.056,
     0.211,
     1.216,
     -0.00073
    ],
    [
     0.375,
     1.264,
     -1.287,
     1.284,
     -2.26241
    ],
    [
     0.75,
     1.208,
     -1.511,
     1.267,
     -4.53288
    ],
    [
     1.125,
     1.155,
     -1.391,
     1.25,
     -6.73789
    ],
    [
     1.5,
     1.065,
     -1.461,
     1.219,
     -8.99106
    ],
    [
     1.875,
     0.829,
     -1.494,
     1.119,
     -11.12228
    ],
    [
     2.25,
     0.823,
     -1.456,
     1.116,
     -13.46937
    ],
    [
     2.625,
     1.161,
     -1.479,
     1.252,
     -16.11886
    ]
   ]
  },
  {
   "total_drift": -64.53242565609874,
   "worst_single_step_increase": 0.0,
   "trace": [
    [
     0.0,
     1.052,
     0.211,
     1.214,
     -0.00092
    ],
    [
     0.375,
     0.489,
     -1.369,
     0.911,
     -15.79463
    ],
    [
     0.75,
     0.617,
     -1.397,
     1.02,
     -18.24156
    ],
    [
     1.125,
     0.0,
     1.571,
     0.0,
     -39.66186
    ],
    [
     1.5,
     0.49,
     -1.073,
     0.911,
     -54.15305
    ],
    [
     1.875,
     1.16,
     -1.457,
     1.252,
     -57.10581
    ],
    [
     2.25,
     0.963,
     -1.464,
     1.193,
     -59.25475
    ],
    [
     2.625,
     1.356,
     -1.476,
     1.31,
     -62.05172
    ]
   ]
  }
 ],
 "max_single_step_increase": 9.222066985614674e-07
}


==> anc/output/lifted-three-state-second-verifier-p128-2026-09-19.json <==
{
 "date": "2026-09-19",
 "script": "audit_lifted_three_state_second_verifier_2026_09_19.py",
 "certificate": "lifted-three-state-certificate-2026-09-19.json",
 "certificate_sha256": "8f769de5b56980d7e9bd90a574b3473110b64a2daf88db1e1456fcc5fb480743",
 "platform": "macOS-26.6.2-arm64-arm-64bit-Mach-O",
 "python": "3.14.3",
 "workers": 10,
 "precision_bits": 128,
 "structure": {
  "simple_interior_knots": true,
  "coefficients_changed_by_projection": {
   "tie": 175,
   "corner": 20,
   "face": 326
  },
  "A1_coefficient_violations": 0,
  "A1_smallest_untied_difference": 1.0006055747857623e-07,
  "correction": {
   "i0": 15,
   "k0": 9,
   "delta0": "[-1.7182085816526049641483136072911938959266303852405305298227759010534316538718074994515150928001637840408914e-11 +/- 3.29e-118]",
   "sensitivity": "[-15.70766397497433510316040770608021957795067301153605957834192584778317768511870528020318638341870723777747305261624378 +/- 6.43e-117]"
  }
 },
 "constants": {
  "C_sp": "[13.811135179461131253731254484068473047 +/- 2.81e-37]",
  "k": "[4.7065565662690042876513691214546295631 +/- 7.99e-39]",
  "m": "[0.072405344456198203483970836747029877881 +/- 3.15e-40]",
  "beta": "[1.2149466769716262518170831537896647981 +/- 3.78e-38]",
  "alpha": "[0.20935626738232289968270398404521411747 +/- 3.92e-39]",
  "kappa": "[0.072595887718137154035268831922126972902 +/- 2.89e-40]"
 },
 "hessian_test": {
  "N": [
   1.2148246066591262,
   1.2150687472841262,
   0.2092341970698229,
   0.2094783376948229
  ],
  "smooth_branch": true,
  "positive_definite": true,
  "hessian": [
   "[4e+1 +/- 3.75]",
   "[+/- 0.308]",
   "[0.15 +/- 6.80e-3]"
  ],
  "jet_at_spiral": [
   "[+/- 4.72e-37]",
   "[+/- 3.12e-36]",
   "[+/- 4.45e-37]"
  ],
  "jet_contains_zero": true
 },
 "exclusion_box": [
  [
   2735541822935275,
   2251799813685248
  ],
  [
   2736091578749163,
   2251799813685248
  ],
  [
   7538456415654555,
   36028797018963968
  ],
  [
   7547252508676763,
   36028797018963968
  ]
 ],
 "A4_surface": {
  "status": "verified",
  "cells": 780,
  "boxes": 259560,
  "min_certified_bound": 1.0384945617324038e-13,
  "failures": [],
  "seconds": 16.6,
  "boxes_inside_N": 1
 },
 "A3_interior": {
  "status": "verified",
  "cells": 5720,
  "boxes": 550362,
  "min_certified_bound": 4.793685603389965e-07,
  "failures": [],
  "seconds": 38.5
 },
 "A5_small_dives": {
  "D_small": "1/8",
  "method": "T(.,.,0) = 0 and dT/dD > 0",
  "status": "verified",
  "cells": 286,
  "boxes": 4284,
  "min_certified_bound": 3.359313819650825e-05,
  "failures": [],
  "seconds": 2.9
 },
 "A5_dives": {
  "status": "verified",
  "cells": 1430,
  "boxes": 11154,
  "min_certified_bound": 1.5769140812438025e-07,
  "failures": [],
  "seconds": 2.9
 },
 "verified": true,
 "stages": "A4,A3,A5",
 "total_seconds": 61.3
}

==> anc/output/lifted-three-state-second-verifier-p192-2026-09-19.json <==
{
 "date": "2026-09-19",
 "script": "audit_lifted_three_state_second_verifier_2026_09_19.py",
 "certificate": "lifted-three-state-certificate-2026-09-19.json",
 "certificate_sha256": "8f769de5b56980d7e9bd90a574b3473110b64a2daf88db1e1456fcc5fb480743",
 "platform": "macOS-26.6.2-arm64-arm-64bit-Mach-O",
 "python": "3.14.3",
 "workers": 10,
 "precision_bits": 192,
 "structure": {
  "simple_interior_knots": true,
  "coefficients_changed_by_projection": {
   "tie": 175,
   "corner": 20,
   "face": 326
  },
  "A1_coefficient_violations": 0,
  "A1_smallest_untied_difference": 1.0006055747857623e-07,
  "correction": {
   "i0": 15,
   "k0": 9,
   "delta0": "[-1.7182085816526049641483136072911938959266303852405305298227759010534316538718074994515150928001637840408914e-11 +/- 3.29e-118]",
   "sensitivity": "[-15.70766397497433510316040770608021957795067301153605957834192584778317768511870528020318638341870723777747305261624378 +/- 6.43e-117]"
  }
 },
 "constants": {
  "C_sp": "[13.8111351794611312537312544840684730472802393537170922490 +/- 3.69e-56]",
  "k": "[4.70655656626900428765136912145462956309201520299885919971 +/- 3.03e-57]",
  "m": "[0.0724053444561982034839708367470298778813143275456976131763 +/- 5.92e-60]",
  "beta": "[1.21494667697162625181708315378966479813777289536015499141 +/- 2.93e-57]",
  "alpha": "[0.209356267382322899682703984045214117473916009398176446298 +/- 9.77e-59]",
  "kappa": "[0.0725958877181371540352688319221269729022883590481165910025 +/- 2.90e-59]"
 },
 "hessian_test": {
  "N": [
   1.2148246066591262,
   1.2150687472841262,
   0.2092341970698229,
   0.2094783376948229
  ],
  "smooth_branch": true,
  "positive_definite": true,
  "hessian": [
   "[4e+1 +/- 3.75]",
   "[+/- 0.308]",
   "[0.15 +/- 6.80e-3]"
  ],
  "jet_at_spiral": [
   "[+/- 2.31e-56]",
   "[+/- 1.74e-55]",
   "[+/- 2.47e-56]"
  ],
  "jet_contains_zero": true
 },
 "exclusion_box": [
  [
   2735541822935275,
   2251799813685248
  ],
  [
   2736091578749163,
   2251799813685248
  ],
  [
   7538456415654555,
   36028797018963968
  ],
  [
   7547252508676763,
   36028797018963968
  ]
 ],
 "A4_surface": {
  "status": "verified",
  "cells": 780,
  "boxes": 259560,
  "min_certified_bound": 1.0384945617324038e-13,
  "failures": [],
  "seconds": 22.0,
  "boxes_inside_N": 1
 },
 "A3_interior": {
  "status": "verified",
  "cells": 5720,
  "boxes": 550362,
  "min_certified_bound": 4.793688843193905e-07,
  "failures": [],
  "seconds": 48.8
 },
 "A5_small_dives": {
  "D_small": "1/8",
  "method": "T(.,.,0) = 0 and dT/dD > 0",
  "status": "verified",
  "cells": 286,
  "boxes": 4284,
  "min_certified_bound": 3.359313819650825e-05,
  "failures": [],
  "seconds": 3.0
 },
 "A5_dives": {
  "status": "verified",
  "cells": 1430,
  "boxes": 11154,
  "min_certified_bound": 1.5769140812438025e-07,
  "failures": [],
  "seconds": 3.1
 },
 "verified": true,
 "stages": "A4,A3,A5",
 "total_seconds": 77.2
}

==> anc/output/lifted-three-state-second-verifier-p96-2026-09-19.json <==
{
 "date": "2026-09-19",
 "script": "audit_lifted_three_state_second_verifier_2026_09_19.py",
 "certificate": "lifted-three-state-certificate-2026-09-19.json",
 "certificate_sha256": "8f769de5b56980d7e9bd90a574b3473110b64a2daf88db1e1456fcc5fb480743",
 "platform": "macOS-26.6.2-arm64-arm-64bit-Mach-O",
 "python": "3.14.3",
 "workers": 10,
 "precision_bits": 96,
 "structure": {
  "simple_interior_knots": true,
  "coefficients_changed_by_projection": {
   "tie": 175,
   "corner": 20,
   "face": 326
  },
  "A1_coefficient_violations": 0,
  "A1_smallest_untied_difference": 1.0006055747857623e-07,
  "correction": {
   "i0": 15,
   "k0": 9,
   "delta0": "[-1.7182085816526049641483136072911938959266303852405305298227759010534316538718074994515150928001637840408914e-11 +/- 3.29e-118]",
   "sensitivity": "[-15.70766397497433510316040770608021957795067301153605957834192584778317768511870528020318638341870723777747305261624378 +/- 6.43e-117]"
  }
 },
 "constants": {
  "C_sp": "[13.81113517946113125373125448 +/- 4.07e-27]",
  "k": "[4.706556566269004287651369121 +/- 4.55e-28]",
  "m": "[0.07240534445619820348397083675 +/- 2.98e-30]",
  "beta": "[1.214946676971626251817083154 +/- 2.11e-28]",
  "alpha": "[0.2093562673823228996827039840 +/- 4.53e-29]",
  "kappa": "[0.07259588771813715403526883192 +/- 2.13e-30]"
 },
 "hessian_test": {
  "N": [
   1.2148246066591262,
   1.2150687472841262,
   0.2092341970698229,
   0.2094783376948229
  ],
  "smooth_branch": true,
  "positive_definite": true,
  "hessian": [
   "[4e+1 +/- 3.75]",
   "[+/- 0.308]",
   "[0.15 +/- 6.80e-3]"
  ],
  "jet_at_spiral": [
   "[+/- 2.03e-27]",
   "[+/- 1.35e-26]",
   "[+/- 1.83e-27]"
  ],
  "jet_contains_zero": true
 },
 "exclusion_box": [
  [
   2735541822935275,
   2251799813685248
  ],
  [
   2736091578749163,
   2251799813685248
  ],
  [
   7538456415654555,
   36028797018963968
  ],
  [
   7547252508676763,
   36028797018963968
  ]
 ],
 "A4_surface": {
  "status": "verified",
  "cells": 780,
  "boxes": 259560,
  "min_certified_bound": 1.0383374392914192e-13,
  "failures": [],
  "seconds": 16.4,
  "boxes_inside_N": 1
 },
 "A3_interior": {
  "status": "verified",
  "cells": 5720,
  "boxes": 550362,
  "min_certified_bound": 4.793669146159463e-07,
  "failures": [],
  "seconds": 38.2
 },
 "A5_small_dives": {
  "D_small": "1/8",
  "method": "T(.,.,0) = 0 and dT/dD > 0",
  "status": "verified",
  "cells": 286,
  "boxes": 4284,
  "min_certified_bound": 3.359313705963987e-05,
  "failures": [],
  "seconds": 2.8
 },
 "A5_dives": {
  "status": "verified",
  "cells": 1430,
  "boxes": 11154,
  "min_certified_bound": 1.5769141613474834e-07,
  "failures": [],
  "seconds": 3.0
 },
 "verified": true,
 "stages": "A4,A3,A5",
 "total_seconds": 60.7
}

==> anc/output/lifted-three-state-second-verifier-projected-p128-2026-09-19.json <==
{
 "date": "2026-09-19",
 "script": "audit_lifted_three_state_second_verifier_2026_09_19.py",
 "certificate": "lifted-three-state-certificate-projected-2026-09-19.json",
 "certificate_sha256": "99c016ecf9e9375168ba3a5cff76e95c7ddc17bd66e8c123d7b168698e4ccac6",
 "platform": "macOS-26.6.2-arm64-arm-64bit-Mach-O",
 "python": "3.14.3",
 "workers": 10,
 "precision_bits": 128,
 "structure": {
  "simple_interior_knots": true,
  "coefficients_changed_by_projection": {
   "tie": 0,
   "corner": 0,
   "face": 0
  },
  "A1_coefficient_violations": 0,
  "A1_smallest_untied_difference": 1.0006055747857623e-07,
  "correction": {
   "i0": 15,
   "k0": 9,
   "delta0": "[-1.7182085816526049641483136072911938959266303852405305298227759010534316538718074994515150928001637840408914e-11 +/- 3.29e-118]",
   "sensitivity": "[-15.70766397497433510316040770608021957795067301153605957834192584778317768511870528020318638341870723777747305261624378 +/- 6.43e-117]"
  }
 },
 "constants": {
  "C_sp": "[13.811135179461131253731254484068473047 +/- 2.81e-37]",
  "k": "[4.7065565662690042876513691214546295631 +/- 7.99e-39]",
  "m": "[0.072405344456198203483970836747029877881 +/- 3.15e-40]",
  "beta": "[1.2149466769716262518170831537896647981 +/- 3.78e-38]",
  "alpha": "[0.20935626738232289968270398404521411747 +/- 3.92e-39]",
  "kappa": "[0.072595887718137154035268831922126972902 +/- 2.89e-40]"
 },
 "hessian_test": {
  "N": [
   1.2148246066591262,
   1.2150687472841262,
   0.2092341970698229,
   0.2094783376948229
  ],
  "smooth_branch": true,
  "positive_definite": true,
  "hessian": [
   "[4e+1 +/- 3.75]",
   "[+/- 0.308]",
   "[0.15 +/- 6.80e-3]"
  ],
  "jet_at_spiral": [
   "[+/- 4.72e-37]",
   "[+/- 3.12e-36]",
   "[+/- 4.45e-37]"
  ],
  "jet_contains_zero": true
 },
 "exclusion_box": [
  [
   2735541822935275,
   2251799813685248
  ],
  [
   2736091578749163,
   2251799813685248
  ],
  [
   7538456415654555,
   36028797018963968
  ],
  [
   7547252508676763,
   36028797018963968
  ]
 ],
 "A4_surface": {
  "status": "verified",
  "cells": 780,
  "boxes": 259560,
  "min_certified_bound": 1.0384945617324038e-13,
  "failures": [],
  "seconds": 16.8,
  "boxes_inside_N": 1
 },
 "A3_interior": {
  "status": "verified",
  "cells": 5720,
  "boxes": 550362,
  "min_certified_bound": 4.793685603389965e-07,
  "failures": [],
  "seconds": 38.9
 },
 "A5_small_dives": {
  "D_small": "1/8",
  "method": "T(.,.,0) = 0 and dT/dD > 0",
  "status": "verified",
  "cells": 286,
  "boxes": 4284,
  "min_certified_bound": 3.359313819650825e-05,
  "failures": [],
  "seconds": 2.9
 },
 "A5_dives": {
  "status": "verified",
  "cells": 1430,
  "boxes": 11154,
  "min_certified_bound": 1.5769140812438025e-07,
  "failures": [],
  "seconds": 3.0
 },
 "verified": true,
 "stages": "A4,A3,A5",
 "total_seconds": 62.0
}

==> anc/output/lifted-three-state-verification-p128-2026-09-19.json <==
{
 "date": "2026-09-19",
 "script": "scripts/verify_lifted_three_state_certificate_2026_09_18.py",
 "certificate": "lifted-three-state-certificate-2026-09-19.json",
 "certificate_sha256": "8f769de5b56980d7e9bd90a574b3473110b64a2daf88db1e1456fcc5fb480743",
 "platform": "macOS-26.6.2-arm64-arm-64bit-Mach-O",
 "workers": 8,
 "precision_bits": 128,
 "shape": [
  23,
  29,
  14
 ],
 "patch": {
  "I": [
   12,
   13,
   14,
   15,
   16,
   17,
   18
  ],
  "J": [
   13,
   14,
   15,
   16,
   17,
   18
  ],
  "K": [
   7,
   8,
   9,
   10,
   11
  ]
 },
 "isotonic_changes": [],
 "A1_by_coefficients": true,
 "smallest_untied_difference": 1.0006055747857623e-07,
 "correction": {
  "i0": 15,
  "k0": 9,
  "delta0": "[-1.718208581652604964148313607291193895926630e-11 +/- 8.22e-54]",
  "sensitivity": "[-15.70766397497433510316040770608021957795067301153606 +/- 3.30e-51]",
  "residual": "[+/- 9.40e-52]"
 },
 "exclusion_box": [
  [
   11205837652655318467,
   9223372036854775808
  ],
  [
   11205972760644139581,
   9223372036854775808
  ],
  [
   965440335160930647,
   4611686018427387904
  ],
  [
   965530407153478057,
   4611686018427387904
  ]
 ],
 "exclusion_box_float": [
  1.2149393527528762,
  1.214954001190376,
  0.20934650175732292,
  0.2093660330073229
 ],
 "hessian_test": {
  "H4_center": "[+/- 1.45e-36]",
  "H4_grad": [
   "[+/- 8.83e-35]",
   "[+/- 2.70e-36]"
  ],
  "H4_hess": [
   "[3.8e+1 +/- 0.742]",
   "[-0.2 +/- 0.0343]",
   "[0.154 +/- 3.88e-4]"
  ],
  "positive_definite": true,
  "G_a_identically_zero": true,
  "smooth_branch": true,
  "jet_contains_zero": true
 },
 "A4_surface": {
  "status": "verified",
  "cells": 780,
  "boxes": 365466,
  "leaves": 183123,
  "min_certified_bound": 9.074327443695218e-15,
  "failures": [],
  "seconds": 28.0
 },
 "A3_interior": {
  "status": "verified",
  "cells": 3016,
  "boxes": 816750,
  "leaves": 409883,
  "min_certified_bound": 6.08764005718224e-07,
  "failures": [],
  "seconds": 53.8
 },
 "A5_small_dives": {
  "D_small": "1/16",
  "status": "verified",
  "cells": 286,
  "boxes": 650,
  "leaves": 468,
  "min_certified_bound": 0.0005542920576451827,
  "failures": [],
  "seconds": 0.2
 },
 "A5_dives": {
  "status": "verified",
  "cells": 1716,
  "boxes": 15224,
  "leaves": 8470,
  "min_certified_bound": 6.130227818962048e-07,
  "failures": [],
  "seconds": 4.2
 },
 "verified": true,
 "total_seconds": 86.4
}

==> anc/output/lifted-three-state-verification-p128-linux-x86_64-2026-09-19.json <==
{
 "date": "2026-09-19",
 "script": "scripts/verify_lifted_three_state_certificate_2026_09_18.py",
 "certificate": "lifted-three-state-certificate-2026-09-19.json",
 "certificate_sha256": "8f769de5b56980d7e9bd90a574b3473110b64a2daf88db1e1456fcc5fb480743",
 "platform": "Linux-7.2.5-100.fc43.x86_64-x86_64-with-glibc2.42",
 "workers": 48,
 "precision_bits": 128,
 "shape": [
  23,
  29,
  14
 ],
 "patch": {
  "I": [
   12,
   13,
   14,
   15,
   16,
   17,
   18
  ],
  "J": [
   13,
   14,
   15,
   16,
   17,
   18
  ],
  "K": [
   7,
   8,
   9,
   10,
   11
  ]
 },
 "isotonic_changes": [],
 "A1_by_coefficients": true,
 "smallest_untied_difference": 1.0006055747857623e-07,
 "correction": {
  "i0": 15,
  "k0": 9,
  "delta0": "[-1.718208581652604964148313607291193895926630e-11 +/- 8.22e-54]",
  "sensitivity": "[-15.70766397497433510316040770608021957795067301153606 +/- 3.30e-51]",
  "residual": "[+/- 9.40e-52]"
 },
 "exclusion_box": [
  [
   11205837652655318467,
   9223372036854775808
  ],
  [
   11205972760644139581,
   9223372036854775808
  ],
  [
   965440335160930647,
   4611686018427387904
  ],
  [
   965530407153478057,
   4611686018427387904
  ]
 ],
 "exclusion_box_float": [
  1.2149393527528762,
  1.214954001190376,
  0.20934650175732292,
  0.2093660330073229
 ],
 "hessian_test": {
  "H4_center": "[+/- 1.45e-36]",
  "H4_grad": [
   "[+/- 8.83e-35]",
   "[+/- 2.70e-36]"
  ],
  "H4_hess": [
   "[3.8e+1 +/- 0.742]",
   "[-0.2 +/- 0.0343]",
   "[0.154 +/- 3.88e-4]"
  ],
  "positive_definite": true,
  "G_a_identically_zero": true,
  "smooth_branch": true,
  "jet_contains_zero": true
 },
 "A4_surface": {
  "status": "verified",
  "cells": 780,
  "boxes": 365466,
  "leaves": 183123,
  "min_certified_bound": 9.074327443695218e-15,
  "failures": [],
  "seconds": 12.0
 },
 "A3_interior": {
  "status": "verified",
  "cells": 3016,
  "boxes": 816750,
  "leaves": 409883,
  "min_certified_bound": 6.08764005718224e-07,
  "failures": [],
  "seconds": 4.5
 },
 "A5_small_dives": {
  "D_small": "1/16",
  "status": "verified",
  "cells": 286,
  "boxes": 650,
  "leaves": 468,
  "min_certified_bound": 0.0005542920576451827,
  "failures": [],
  "seconds": 0.0
 },
 "A5_dives": {
  "status": "verified",
  "cells": 1716,
  "boxes": 15224,
  "leaves": 8470,
  "min_certified_bound": 6.130227818962048e-07,
  "failures": [],
  "seconds": 0.7
 },
 "verified": true,
 "total_seconds": 17.4
}

==> anc/output/lifted-three-state-verification-p192-2026-09-19.json <==
{
 "date": "2026-09-19",
 "script": "scripts/verify_lifted_three_state_certificate_2026_09_18.py",
 "certificate": "lifted-three-state-certificate-2026-09-19.json",
 "certificate_sha256": "8f769de5b56980d7e9bd90a574b3473110b64a2daf88db1e1456fcc5fb480743",
 "platform": "macOS-26.6.2-arm64-arm-64bit-Mach-O",
 "workers": 8,
 "precision_bits": 192,
 "shape": [
  23,
  29,
  14
 ],
 "patch": {
  "I": [
   12,
   13,
   14,
   15,
   16,
   17,
   18
  ],
  "J": [
   13,
   14,
   15,
   16,
   17,
   18
  ],
  "K": [
   7,
   8,
   9,
   10,
   11
  ]
 },
 "isotonic_changes": [],
 "A1_by_coefficients": true,
 "smallest_untied_difference": 1.0006055747857623e-07,
 "correction": {
  "i0": 15,
  "k0": 9,
  "delta0": "[-1.718208581652604964148313607291193895926630e-11 +/- 8.22e-54]",
  "sensitivity": "[-15.70766397497433510316040770608021957795067301153606 +/- 3.30e-51]",
  "residual": "[+/- 9.40e-52]"
 },
 "exclusion_box": [
  [
   11205837652655318467,
   9223372036854775808
  ],
  [
   11205972760644139581,
   9223372036854775808
  ],
  [
   965440335160930647,
   4611686018427387904
  ],
  [
   965530407153478057,
   4611686018427387904
  ]
 ],
 "exclusion_box_float": [
  1.2149393527528762,
  1.214954001190376,
  0.20934650175732292,
  0.2093660330073229
 ],
 "hessian_test": {
  "H4_center": "[+/- 7.11e-52]",
  "H4_grad": [
   "[+/- 6.45e-50]",
   "[+/- 1.57e-51]"
  ],
  "H4_hess": [
   "[3.8e+1 +/- 0.742]",
   "[-0.2 +/- 0.0343]",
   "[0.154 +/- 3.88e-4]"
  ],
  "positive_definite": true,
  "G_a_identically_zero": true,
  "smooth_branch": true,
  "jet_contains_zero": true
 },
 "A4_surface": {
  "status": "verified",
  "cells": 780,
  "boxes": 365466,
  "leaves": 183123,
  "min_certified_bound": 9.074327443695218e-15,
  "failures": [],
  "seconds": 37.6
 },
 "A3_interior": {
  "status": "verified",
  "cells": 3016,
  "boxes": 816750,
  "leaves": 409883,
  "min_certified_bound": 6.087652301164463e-07,
  "failures": [],
  "seconds": 71.6
 },
 "A5_small_dives": {
  "D_small": "1/16",
  "status": "verified",
  "cells": 286,
  "boxes": 650,
  "leaves": 468,
  "min_certified_bound": 0.0005542919800349683,
  "failures": [],
  "seconds": 0.2
 },
 "A5_dives": {
  "status": "verified",
  "cells": 1716,
  "boxes": 15224,
  "leaves": 8470,
  "min_certified_bound": 6.130227818962048e-07,
  "failures": [],
  "seconds": 5.0
 },
 "verified": true,
 "total_seconds": 114.7
}

==> anc/output/lifted-three-state-verification-p96-2026-09-19.json <==
{
 "date": "2026-09-19",
 "script": "scripts/verify_lifted_three_state_certificate_2026_09_18.py",
 "certificate": "lifted-three-state-certificate-2026-09-19.json",
 "certificate_sha256": "8f769de5b56980d7e9bd90a574b3473110b64a2daf88db1e1456fcc5fb480743",
 "platform": "macOS-26.6.2-arm64-arm-64bit-Mach-O",
 "workers": 8,
 "precision_bits": 96,
 "shape": [
  23,
  29,
  14
 ],
 "patch": {
  "I": [
   12,
   13,
   14,
   15,
   16,
   17,
   18
  ],
  "J": [
   13,
   14,
   15,
   16,
   17,
   18
  ],
  "K": [
   7,
   8,
   9,
   10,
   11
  ]
 },
 "isotonic_changes": [],
 "A1_by_coefficients": true,
 "smallest_untied_difference": 1.0006055747857623e-07,
 "correction": {
  "i0": 15,
  "k0": 9,
  "delta0": "[-1.718208581652604964148313607291193895926630e-11 +/- 8.22e-54]",
  "sensitivity": "[-15.70766397497433510316040770608021957795067301153606 +/- 3.30e-51]",
  "residual": "[+/- 9.40e-52]"
 },
 "exclusion_box": [
  [
   11205837652655318467,
   9223372036854775808
  ],
  [
   11205972760644139581,
   9223372036854775808
  ],
  [
   965440335160930647,
   4611686018427387904
  ],
  [
   965530407153478057,
   4611686018427387904
  ]
 ],
 "exclusion_box_float": [
  1.2149393527528762,
  1.214954001190376,
  0.20934650175732292,
  0.2093660330073229
 ],
 "hessian_test": {
  "H4_center": "[+/- 6.14e-27]",
  "H4_grad": [
   "[+/- 3.72e-25]",
   "[+/- 1.14e-26]"
  ],
  "H4_hess": [
   "[3.8e+1 +/- 0.742]",
   "[-0.2 +/- 0.0343]",
   "[0.154 +/- 3.88e-4]"
  ],
  "positive_definite": true,
  "G_a_identically_zero": true,
  "smooth_branch": true,
  "jet_contains_zero": true
 },
 "A4_surface": {
  "status": "verified",
  "cells": 780,
  "boxes": 365466,
  "leaves": 183123,
  "min_certified_bound": 9.074312264859338e-15,
  "failures": [],
  "seconds": 27.9
 },
 "A3_interior": {
  "status": "verified",
  "cells": 3016,
  "boxes": 816750,
  "leaves": 409883,
  "min_certified_bound": 6.087640483552981e-07,
  "failures": [],
  "seconds": 53.2
 },
 "A5_small_dives": {
  "D_small": "1/16",
  "status": "verified",
  "cells": 286,
  "boxes": 650,
  "leaves": 468,
  "min_certified_bound": 0.0005542918279189476,
  "failures": [],
  "seconds": 0.2
 },
 "A5_dives": {
  "status": "verified",
  "cells": 1716,
  "boxes": 15224,
  "leaves": 8470,
  "min_certified_bound": 6.130225000498414e-07,
  "failures": [],
  "seconds": 4.2
 },
 "verified": true,
 "total_seconds": 85.7
}

==> anc/output/lifted-three-state-verification-projected-p128-2026-09-19.json <==
{
 "date": "2026-09-19",
 "script": "scripts/verify_lifted_three_state_certificate_2026_09_18.py",
 "certificate": "lifted-three-state-certificate-projected-2026-09-19.json",
 "certificate_sha256": "99c016ecf9e9375168ba3a5cff76e95c7ddc17bd66e8c123d7b168698e4ccac6",
 "platform": "macOS-26.6.2-arm64-arm-64bit-Mach-O",
 "workers": 10,
 "precision_bits": 128,
 "shape": [
  23,
  29,
  14
 ],
 "patch": {
  "I": [
   12,
   13,
   14,
   15,
   16,
   17,
   18
  ],
  "J": [
   13,
   14,
   15,
   16,
   17,
   18
  ],
  "K": [
   7,
   8,
   9,
   10,
   11
  ]
 },
 "isotonic_changes": [],
 "A1_by_coefficients": true,
 "smallest_untied_difference": 1.0006055747857623e-07,
 "correction": {
  "i0": 15,
  "k0": 9,
  "delta0": "[-1.718208581652604964148313607291193895926630e-11 +/- 8.22e-54]",
  "sensitivity": "[-15.70766397497433510316040770608021957795067301153606 +/- 3.30e-51]",
  "residual": "[+/- 9.40e-52]"
 },
 "exclusion_box": [
  [
   11205837652655318467,
   9223372036854775808
  ],
  [
   11205972760644139581,
   9223372036854775808
  ],
  [
   965440335160930647,
   4611686018427387904
  ],
  [
   965530407153478057,
   4611686018427387904
  ]
 ],
 "exclusion_box_float": [
  1.2149393527528762,
  1.214954001190376,
  0.20934650175732292,
  0.2093660330073229
 ],
 "hessian_test": {
  "H4_center": "[+/- 1.45e-36]",
  "H4_grad": [
   "[+/- 8.83e-35]",
   "[+/- 2.70e-36]"
  ],
  "H4_hess": [
   "[3.8e+1 +/- 0.742]",
   "[-0.2 +/- 0.0343]",
   "[0.154 +/- 3.88e-4]"
  ],
  "positive_definite": true,
  "G_a_identically_zero": true,
  "smooth_branch": true,
  "jet_contains_zero": true
 },
 "A4_surface": {
  "status": "verified",
  "cells": 780,
  "boxes": 365466,
  "leaves": 183123,
  "min_certified_bound": 9.074327443695218e-15,
  "failures": [],
  "seconds": 26.7
 },
 "A3_interior": {
  "status": "verified",
  "cells": 3016,
  "boxes": 816750,
  "leaves": 409883,
  "min_certified_bound": 6.08764005718224e-07,
  "failures": [],
  "seconds": 46.8
 },
 "A5_small_dives": {
  "D_small": "1/16",
  "status": "verified",
  "cells": 286,
  "boxes": 650,
  "leaves": 468,
  "min_certified_bound": 0.0005542920576451827,
  "failures": [],
  "seconds": 0.2
 },
 "A5_dives": {
  "status": "verified",
  "cells": 1716,
  "boxes": 15224,
  "leaves": 8470,
  "min_certified_bound": 6.130227818962048e-07,
  "failures": [],
  "seconds": 3.9
 },
 "verified": true,
 "total_seconds": 77.9
}

==> anc/paper/figures/make_figures.py <==
#!/usr/bin/env python3
"""Data-driven figures for the paper draft and for the explanatory notes.

    uv run python paper/figures/make_figures.py

Everything is computed from the certificate and from the audit scripts of this directory:
the optimal spiral and its hull, examples of nonmonotone test paths, V + reward along such paths,
the surface slack H of hypothesis (A3), and the adaptive box cover around the spiral point.
"""
from __future__ import annotations

import math
import sys
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402
import numpy as np  # noqa: E402
import matplotlib.patheffects as pe  # noqa: E402
from matplotlib.collections import PatchCollection  # noqa: E402
from matplotlib.colors import LogNorm  # noqa: E402
from matplotlib.patches import Circle, Rectangle  # noqa: E402
from matplotlib.transforms import offset_copy  # noqa: E402
from scipy.spatial import ConvexHull  # noqa: E402

HERE = Path(__file__).resolve().parent
ROOT = HERE.parent.parent
sys.path.insert(0, str(ROOT / "scripts"))
import audit_lifted_reduction_bruteforce_2026_09_19 as BF  # noqa: E402
import audit_lifted_three_state_second_verifier_2026_09_19 as SV  # noqa: E402

plt.rcParams.update({"font.family": "serif", "mathtext.fontset": "cm", "font.size": 9, "axes.linewidth": 0.6,
                     "xtick.major.width": 0.5, "ytick.major.width": 0.5, "lines.linewidth": 1.0, "pdf.fonttype": 42})
INK, BLUE, RED, GREEN, GREY = "#1a1a1a", "#1f5fa8", "#b5342b", "#2f7d4f", "#8a8a8a"
# Labels sitting on the colour field are sans-serif, text and mathtext alike: Computer Modern
# italic is too fine to read against it.  The axis and colorbar labels stay in the body serif.
SANS = {"fontfamily": "sans-serif", "math_fontfamily": "dejavusans"}
K, M, P = BF.K_STAR, BF.M_STAR, BF.P_STAR


def fig_spiral_hull():
    th = np.linspace(-14 * math.pi, 0.0, 6000)
    r = np.exp(th / K)
    X = np.stack([r * np.cos(th), r * np.sin(th)], axis=1)
    hull = ConvexHull(X)
    t_now = P * r[-1]
    rho = M * t_now
    fig, ax = plt.subplots(figsize=(4.4, 3.5))
    hv = np.append(hull.vertices, hull.vertices[0])
    ax.fill(X[hv, 0], X[hv, 1], color="#e9eef6", zorder=0)
    ax.plot(X[hv, 0], X[hv, 1], color=BLUE, lw=0.6, ls="--", zorder=1)
    ax.plot(X[:, 0], X[:, 1], color=INK, lw=1.1, zorder=3)
    ax.add_patch(Circle((0, 0), rho, fc="#f6d9d5", ec=RED, lw=0.9, zorder=2))
    # The thinnest direction of the hull is exactly beta_* = acos(m_* P_*).  What makes the spiral
    # critical is that the supporting line there touches the hull TWICE, at the ship and at the
    # previous winding (that tie is the contact equation), with the guaranteed disk touching it
    # between the two.  So the segment must be drawn long enough to reach the ship: the line is the
    # shoreline the ship is finding at this very moment, and a picture in which the ship stops short
    # of it says the opposite of what the caption claims.  The sampled support function below is
    # kept only as a check -- its argmin sits about 1e-3 off and would misplace the line.
    phis = np.linspace(0, 2 * math.pi, 7200, endpoint=False)
    sup = np.max(X @ np.stack([np.cos(phis), np.sin(phis)]), axis=0)
    j = int(np.argmin(sup))
    beta = math.acos(rho / r[-1])
    n = np.array([math.cos(beta), math.sin(beta)])
    tdir = np.array([-n[1], n[0]])
    p0 = rho * n
    s_ship = float((X[-1] - p0) @ tdir)                    # = -sin(beta_*) = -0.93735...
    th2 = beta + math.atan2(1.0, K) - 2 * math.pi          # the contact on the previous winding
    q2 = math.exp(th2 / K) * np.array([math.cos(th2), math.sin(th2)])
    ax.plot(*np.stack([p0 + (s_ship - 0.15) * tdir, p0 + 1.0 * tdir]).T, color=RED, lw=0.9, zorder=4)
    lab = p0 + 0.98 * tdir
    ax.text(lab[0] + 0.03, lab[1] + 0.03, "the last shoreline found,\nat distance $t/C$ from the start", fontsize=7.5, color=RED, ha="left", va="bottom")
    ax.plot([0], [0], "o", ms=2.5, color=INK, zorder=5)
    ax.plot(*X[-1], "o", ms=3.5, color=INK, zorder=5)
    ax.text(X[-1][0] + 0.05, X[-1][1] + 0.035, "ship at time $t$", fontsize=7.5, ha="left", va="bottom")
    ax.annotate("every line closer\nthan $t/C$ is\nalready found", xy=(-rho * 0.92, -rho * 0.35), xytext=(-1.62, -0.42), fontsize=7.5, color=RED,
                ha="left", va="center", arrowprops=dict(arrowstyle="-", color=RED, lw=0.5))
    ax.set_aspect("equal"); ax.set_xlim(-1.65, 1.75); ax.set_ylim(-1.0, 0.8); ax.axis("off")
    ax.plot([], [], color=INK, lw=1.1, label="path up to time $t$")
    ax.fill([], [], color="#e9eef6", label="its convex hull")
    ax.legend(loc="lower right", frameon=False, fontsize=7.5, handlelength=1.6)
    fig.savefig(HERE / "spiral_hull.pdf", bbox_inches="tight", pad_inches=0.02); plt.close(fig)
    print("spiral: min support / t =", sup[j] / t_now, " 1/C_sp =", M,
          "| on the drawn line, normal gap of the ship", float(X[-1] @ n) - rho,
          "and of the previous winding", float(q2 @ n) - rho,
          "| s of ship, disk, winding =", s_ship, 0.0, float((q2 - p0) @ tdir))


def fig_test_paths():
    picks = [("chord", 1, "a chord (dives below the disk)"), ("origin", 2, "through the origin, with a turn"),
             ("rim", 5, "along the rim of the disk"), ("zigzag", 0, "oscillating radius")]
    fig, axes = plt.subplots(1, 4, figsize=(7.0, 1.95))
    for ax, (kind, seed, title) in zip(axes, picks):
        rng = np.random.default_rng(seed)
        Pp, wait, info = BF.make_path(kind, rng)
        base, _ = BF.spiral_vertices(58.0, 0.03)
        R = np.hypot(Pp[:, 0], Pp[:, 1])
        # locate the event: first vertex where the path leaves the base spiral
        n0 = min(len(Pp), len(base))
        dev = np.nonzero(np.hypot(*(Pp[:n0] - base[:n0]).T) > 1e-9 * (1 + R[:n0]))[0]
        i0 = int(dev[0]) - 1 if len(dev) else 800
        R0 = R[i0]
        t, Rs, theta, _, _ = BF.sample_path(Pp, wait, 4)
        X = np.stack([Rs * np.cos(theta), Rs * np.sin(theta)], axis=1) / R0
        sel = (t > 0.25 * P * R0) & (t < 3.2 * P * R0)
        bs = base / R0
        bsel = (np.hypot(*bs.T) > 0.2) & (np.hypot(*bs.T) < 2.6)
        ax.plot(bs[bsel, 0], bs[bsel, 1], color=GREY, lw=0.5, ls=":")
        ax.plot(X[sel, 0], X[sel, 1], color=INK, lw=0.9)
        ax.add_patch(Circle((0, 0), M * P, fc="#f6d9d5", ec=RED, lw=0.6))
        ax.plot([0], [0], "o", ms=1.8, color=INK)
        ax.set_aspect("equal"); ax.set_xlim(-2.3, 2.3); ax.set_ylim(-2.3, 2.3); ax.axis("off")
        ax.set_title(title, fontsize=7, pad=2)
    fig.subplots_adjust(wspace=0.08, left=0, right=1, top=0.9, bottom=0)
    fig.savefig(HERE / "test_paths.pdf", bbox_inches="tight", pad_inches=0.02); plt.close(fig)


def fig_W_series():
    st = BF.Storage()
    fig, axes = plt.subplots(3, 2, figsize=(7.0, 4.3), sharex="col", gridspec_kw=dict(height_ratios=[1, 1, 1.25], hspace=0.12, wspace=0.22))
    for col, (kind, seed, title) in enumerate([("chord", 1, "spiral with one deep chord"), ("mix", 3, "spiral with five random events")]):
        rng = np.random.default_rng(seed)
        Pp, wait, _ = BF.make_path(kind, rng)
        res = BF.analyse(Pp, wait, 8, 5e-4, M, st, series=True)
        s = res["series"]
        tau0, tau1 = res["window"]
        keep = (s["tau_all"] >= tau0) & (s["tau_all"] <= tau1 - 3.7)
        ax = axes[0, col]
        ax.plot(s["tau_all"][keep], s["v_all"][keep], color=INK)
        ax.axhline(0, color=RED, lw=0.6)
        ax.fill_between(s["tau_all"][keep], np.minimum(s["v_all"][keep], 0), 0, color="#f6d9d5")
        ax.set_ylabel(r"$v=\log\frac{R}{m_* t}$"); ax.set_title(title, fontsize=9)
        ax = axes[1, col]
        k2 = (s["tau"] <= tau1 - 3.7)
        ax.plot(s["tau"][k2], s["a"][k2], color=BLUE, lw=0.6, label=r"$a=\Theta-\varphi_{\rm fin}$")
        ax.plot(s["tau"][k2], s["c"][k2], color=GREEN, lw=0.8, label=r"$c=R\!F-\Theta$")
        ax.set_ylabel("state"); ax.set_ylim(-1.75, 2.6); ax.legend(frameon=False, fontsize=7, ncol=2, loc="upper right")
        ax = axes[2, col]
        ax.plot(s["tau"][k2], s["W"][k2] - s["W"][0], color=INK, label=r"$W=V+\mathrm{reward}$ (never rises)")
        ax.plot(s["tau"][k2], s["W_wrong_level"][k2] - s["W_wrong_level"][0], color=RED, ls="--", label=r"control: $2\pi$ replaced by $0.995\cdot 2\pi$")
        ax.set_ylabel(r"$W(\tau)-W(\tau_0)$"); ax.set_xlabel(r"log time $\tau=\log t$")
        handles, labels = ax.get_legend_handles_labels()
        print(kind, "dives", res["dives"], "max upward excursion", res["TA_max_upward_excursion_of_W"])
    for ax in axes.flat:
        ax.tick_params(labelsize=7.5)
    fig.legend(handles, labels, loc="lower center", ncol=2, frameon=False, fontsize=7.5, bbox_to_anchor=(0.5, -0.04))
    fig.savefig(HERE / "W_series.pdf", bbox_inches="tight", pad_inches=0.02); plt.close(fig)


def h4_value(au, b, a):
    S = au.S
    B, A = SV.arb(b), SV.arb(a)
    kb, ka = S.cell_of(0, SV.Q(b)), S.cell_of(1, SV.Q(a))
    if kb == 3:
        sf = h4_value.cache.setdefault(ka, SV.SurfaceFirst(au, ka))
        pl, pa = sf.point(B, A)
        return float(SV.H4(au, True, B, A, pl, pa, None).mid())
    cell = au.cell3(kb, ka, S.cell_of(2, SV.Q(b)))
    pl, pa, pc = cell.point(B, A, B)
    return float(SV.H4(au, False, B, A, pl, pa, pc).mid())


h4_value.cache = {}


def label_guide_line(fig, ax, b0, sign, text, pad=3.0, fontsize=8, path_effects=None):
    """Put `text` alongside the guide line a = sign*beta at beta = b0.

    The angle is read off ax.transData, so the label is parallel to the line as drawn whatever
    the axes aspect, and the label is pushed `pad` points along the normal, so it never crosses
    the line.  Must be called after the colorbar, which resizes the axes.
    """
    (x0, y0), (x1, y1) = ax.transData.transform(
        [(b0 - 0.1, sign * (b0 - 0.1)), (b0 + 0.1, sign * (b0 + 0.1))])
    ang = math.degrees(math.atan2(y1 - y0, x1 - x0))
    nx, ny = -math.sin(math.radians(ang)), math.cos(math.radians(ang))
    tr = offset_copy(ax.transData, fig=fig, x=sign * pad * nx, y=sign * pad * ny, units="points")
    ax.text(b0, sign * b0, text, color="white", fontsize=fontsize, rotation=ang,
            rotation_mode="anchor", ha="center", va="bottom" if sign > 0 else "top", transform=tr,
            path_effects=path_effects, **SANS)


def fig_H4_surface(au):
    bmax = float(au.bmax.mid())
    bs = np.linspace(0.004, bmax - 1e-6, 150)
    as_ = np.linspace(-math.pi / 2 + 1e-6, math.pi / 2 - 1e-6, 170)
    Z = np.array([[h4_value(au, float(b), float(a)) for b in bs] for a in as_])
    print("H4 grid: min", Z.min(), "max", Z.max())
    fig, ax = plt.subplots(figsize=(4.6, 3.3))
    pc = ax.pcolormesh(bs, as_, np.maximum(Z, 1e-5), norm=LogNorm(vmin=1e-4, vmax=Z.max()), cmap="cividis", shading="gouraud", rasterized=True)
    ax.contour(bs, as_, Z, levels=[1e-3, 1e-2, 1e-1, 1, 3], colors="white", linewidths=0.4)
    # Text inside the plot is white with a tight opaque outline: enough to carry it over the
    # yellow end of the colormap, without the soft semi-transparent halo that reads as a shadow.
    outline = [pe.withStroke(linewidth=1.2, foreground=INK)]
    thin = [pe.withStroke(linewidth=1.5, foreground=INK, alpha=0.7)]
    b_, a_ = float(au.bst.mid()), float(au.alst.mid())
    ax.plot([b_], [a_], marker="o", ms=5, mfc="none", mec=RED, mew=1.3, path_effects=thin)
    ann = ax.annotate("spiral: $H=0$,\nthe only zero", xy=(b_, a_), xytext=(0.55, -1.30), color="white",
                      fontsize=9, path_effects=outline, **SANS,
                      arrowprops=dict(arrowstyle="-", color="white", lw=0.8))
    ann.arrow_patch.set_path_effects(thin)
    ax.plot(bs, bs, color="white", lw=0.4, ls=":"); ax.plot(bs, -bs, color="white", lw=0.4, ls=":")
    ax.set_xlabel(r"cap angle $\beta=h(v)$ of the current point"); ax.set_ylabel(r"lag $a$ of the finalisation front")
    cb = fig.colorbar(pc, ax=ax, pad=0.02); cb.set_label(r"$H(\beta,a)$ on the surface $c=\beta$", fontsize=8); cb.ax.tick_params(labelsize=7)
    ax.tick_params(labelsize=7.5)
    fig.canvas.draw()  # settle the layout: the colorbar has just resized ax
    label_guide_line(fig, ax, 0.30, +1, r"$a=\beta$", path_effects=outline)
    label_guide_line(fig, ax, 0.30, -1, r"$a=-\beta$", path_effects=outline)
    fig.savefig(HERE / "H4_surface.pdf", bbox_inches="tight", pad_inches=0.02, dpi=300); plt.close(fig)


def fig_cover(au):
    """leaves of the adaptive cover of (A3) on the knot cell of the spiral, outside the exclusion box N."""
    S = au.S
    kb, ka, kc = au.spiral_cell
    ok, N, _ = SV.hessian_test(au, SV.fmpq(1, 2**13), SV.fmpq(1, 2**13))
    assert ok
    Nb0, Nb1, Na0, Na1 = [SV.arb(x) for x in N]
    cell = au.cell3(kb, ka, kc)
    t = S.t
    stack = [(SV.arb(t[0][kb]), SV.arb(t[0][kb + 1]), SV.arb(t[1][ka]), SV.arb(t[1][ka + 1]))]
    leaves = []
    while stack:
        b0, b1, a0, a1 = stack.pop()
        if b0 >= Nb0 and b1 <= Nb1 and a0 >= Na0 and a1 <= Na1:
            continue
        if not (b1 <= Nb0 or b0 >= Nb1 or a1 <= Na0 or a0 >= Na1):
            done = False
            for e in (Nb0, Nb1):
                if b0 < e and e < b1:
                    stack += [(b0, e, a0, a1), (e, b1, a0, a1)]; done = True; break
            if not done:
                for e in (Na0, Na1):
                    if a0 < e and e < a1:
                        stack += [(b0, b1, a0, e), (b0, b1, e, a1)]; break
            continue
        B, A = SV.hull(b0, b1), SV.hull(a0, a1)
        bm, am = SV.mid(b0, b1), SV.mid(a0, a1)
        lead, Ga, Gc = cell.leaves(B, A, B, surface=True)
        Hbox = SV.H4(au, False, SV.D(B, [SV.O1, SV.Z0]), SV.D(A, [SV.Z0, SV.O1]), lead, Ga, Gc)
        centre = SV.H4(au, False, bm, am, *cell.point(bm, am, bm))
        bound, contrib = SV.mean_value_bound(centre, Hbox.g, ((b1 - b0) / 2, (a1 - a0) / 2))
        if bound > 0:
            leaves.append([float(x.mid()) for x in (b0, b1, a0, a1)] + [float(bound)])
            continue
        if contrib[0] >= contrib[1]:
            m_ = SV.mid(b0, b1); stack += [(b0, m_, a0, a1), (m_, b1, a0, a1)]
        else:
            m_ = SV.mid(a0, a1); stack += [(b0, b1, a0, m_), (b0, b1, m_, a1)]
    L = np.array(leaves)
    print("cover figure:", len(L), "certified boxes on the spiral cell")
    bs, as_ = float(au.bst.mid()), float(au.alst.mid())
    Nf = [float(SV.Fraction(int(x.p), int(x.q))) for x in N]
    fig, axes = plt.subplots(1, 2, figsize=(7.0, 2.9))
    for ax, zoom in zip(axes, (1.0, 0.03)):
        hb, ha = 0.015 * zoom, 0.010 * zoom
        vis = (L[:, 1] > bs - hb) & (L[:, 0] < bs + hb) & (L[:, 3] > as_ - ha) & (L[:, 2] < as_ + ha)
        rects = [Rectangle((r[0], r[2]), r[1] - r[0], r[3] - r[2]) for r in L[vis]]
        col = PatchCollection(rects, cmap="cividis", norm=LogNorm(vmin=1e-12, vmax=1e-2), ec="white", lw=0.15)
        col.set_array(L[vis, 4]); ax.add_collection(col)
        ax.add_patch(Rectangle((Nf[0], Nf[2]), Nf[1] - Nf[0], Nf[3] - Nf[2], fc="#f6d9d5", ec=RED, lw=0.7))
        ax.plot([bs], [as_], "o", ms=2.5, color=RED)
        ax.set_xlim(bs - hb, bs + hb); ax.set_ylim(as_ - ha, as_ + ha)
        ax.set_xlabel(r"$\beta$"); ax.tick_params(labelsize=7)
        ax.ticklabel_format(useOffset=False)
        ax.set_title("the knot cell of the spiral" if zoom == 1.0 else "zoom: the exclusion box $N$ (Hessian test)", fontsize=8.5)
    axes[0].set_ylabel(r"$a$")
    cb = fig.colorbar(col, ax=axes, pad=0.015, fraction=0.04); cb.set_label("certified lower bound of $H$ on the box", fontsize=8); cb.ax.tick_params(labelsize=7)
    fig.savefig(HERE / "cover_boxes.pdf", bbox_inches="tight", pad_inches=0.02); plt.close(fig)


if __name__ == "__main__":
    fig_spiral_hull()
    fig_test_paths()
    fig_W_series()
    audit = SV.Audit(128, ROOT / "output" / "lifted-three-state-certificate-projected-2026-09-19.json")
    fig_H4_surface(audit)
    fig_cover(audit)
    print("figures written to", HERE)


==> anc/pyproject.toml <==
[project]
name = "shoreline-full"
version = "0.1.0"
description = "Computer-assisted proof candidate: the logarithmic spiral is optimal for shoreline search"
requires-python = ">=3.12"
dependencies = [
  "numpy>=2.2",
  "scipy>=1.16",
  "python-flint>=0.8.0",
  "matplotlib>=3.10",
]

[dependency-groups]
fit = ["cvxpy", "clarabel"]


==> anc/reproduce-certificate.sh <==
#!/bin/sh
# Reproduce a certificate from scratch: fit -> freeze -> verify twice.  Nothing is read from output/
# except what this script writes to output/refit/.
#
#   ./reproduce-certificate.sh            # WORKERS=8 by default
#   WORKERS=10 ./reproduce-certificate.sh
#
# The cone program is solved by Clarabel through cvxpy; after every solve the exact covers of the first
# verifier are run as a separation oracle and the violators become new constraints.  The fit stops when
# stage 1 has passed on three alternating dense grids with no oracle violators.  The result is a
# DIFFERENT spline from the certificate of 19 September (that run was resumed from the cutting-plane
# points of an earlier run on another machine, and solver output is platform dependent), and it is
# just as good: Theorem A needs one function V, any one.
set -e
cd "$(dirname "$0")"
W=${WORKERS:-8}
mkdir -p output/refit
uv run --group fit python scripts/fit_lifted_three_state_certificate_2026_09_18.py \
    --oracle-workers "$W" --stop-after-stage1 --rounds 40 --out output/refit/candidate.json
uv run python scripts/freeze_projected_certificate.py \
    --source output/refit/candidate-stage1.json --out output/refit/certificate-projected.json
uv run python scripts/verify_lifted_three_state_certificate_2026_09_18.py --workers "$W" --precision-bits 128 \
    --certificate output/refit/certificate-projected.json --out output/refit/verification-first.json
uv run python scripts/audit_lifted_three_state_second_verifier_2026_09_19.py --workers "$W" --precision-bits 128 \
    --certificate output/refit/certificate-projected.json --out output/refit/verification-second.json
echo "done: output/refit/certificate-projected.json and two manifests"


==> anc/scripts/audit_lifted_reduction_bruteforce_2026_09_19.py <==
#!/usr/bin/env python3
"""Brute-force falsification test of the reduction in paper/nonmonotone-radius-analysis-2026-09-18.md
on explicit polygonal paths with NONMONOTONE radius (audit of 19 September 2026).  Floating point; a
diagnostic, not a proof.

Everything is computed from the geometry of the path, not from the relaxed control model:

  sources        the points of the polygon, sampled densely; unfolded angle Theta = cumulated |d theta|
                 (a passage through the origin contributes a jump of at most pi);
  T(phi)         the exact covered log-time of the lifted direction phi inside the window, for this source set;
  sigma(phi)     the final source (maximiser of z + log cos(phi - Theta) over sources visited by tau_1);
  phi_fin, RF    the finalisation front and the first-coverage front.

Checks (all should hold up to discretisation, and the discrepancies should shrink under refinement):

  L4   tau_sigma(phi) is nondecreasing                                           (Lemma 4)
  KP   planar covered angle <= measure of the signed lift <= measure of the unfolded lift   (Lemma 3)
  FR   |{phi : max(tau_f, tau_0) <= tau < tau_sigma(phi)}| <= (RF - phi_fin)_+   for every tau   (proof of Theorem 4)
  T4   integral of mu <= FAN + FRONT + log(1/m) mu(tau_0), and the sharp form restricted to the
       directions finalised in the window, without the boundary term                       (Theorem 4)
  TA   W = V(v, a, c) + accumulated relaxed reward is nonincreasing along the GEOMETRIC state
       trajectory (v, a, c) = (log R/(m t), Theta - phi_fin, RF - Theta), across finalisation jumps,
       stale fronts, inward motion and dives (v < 0), for the certified V at m = m_*          (Theorem A)
  DT   every dive (maximal interval with R < m t) lasts at least 2 asinh(kappa sin(min(D, pi)/2))   (dive time)
  ST   the state stays in D_3, MEASURED and not imposed: the front is recomputed without the
       max(., Theta - pi/2) which enforces a <= pi/2, and the excursion of (v, a, c) outside D_3
       is reported per face.  Without this the test cannot fail on a state-space violation, since
       V() clips its argument into D_3.                                                   (Lemma 6.1)

Usage:  uv run python scripts/audit_lifted_reduction_bruteforce_2026_09_19.py --workers 8
"""
from __future__ import annotations

import argparse
import json
import math
from multiprocessing import Pool
from pathlib import Path

import numpy as np
from scipy.interpolate import BSpline

ROOT = Path(__file__).resolve().parent.parent
CERT = ROOT / "output" / "lifted-three-state-certificate-2026-09-19.json"

K_STAR = 4.7065565662690042876
M_STAR = 1.0 / 13.811135179461131254
P_STAR = math.sqrt(1 + K_STAR**2)
KAPPA = M_STAR / math.sqrt(1 - M_STAR**2)
BMAX = math.acos(M_STAR)
HALFPI = math.pi / 2


# ----------------------------------------------------------------------------------------------
# the certified storage in floating point
# ----------------------------------------------------------------------------------------------
class Storage:
    def __init__(self, path=CERT):
        d = json.load(open(path))
        self.t = [np.array(d[n]) for n in ("tb", "ta", "tc")]
        nb, na, nc = [len(t) - 4 for t in self.t]
        C = np.array(d["coef"]).reshape(nb, na, nc)
        I, J, K = d["patch_I"], d["patch_J"], d["patch_K"]
        for i in I:                                     # the projections which define the certified spline
            for k in K:
                C[i, J[1]:J[-1] + 1, k] = C[i, J[0], k]
        C[0, :, 1] = C[0, :, 0]
        C[1, :, :] = C[0, :, :]
        self.C = C
        self.sp = [BSpline(t, np.eye(len(t) - 4), 3, extrapolate=False) for t in self.t]
        x, w = np.polynomial.legendre.leggauss(64)
        self.glx, self.glw = x, w

    def G(self, beta, a, c):
        Bb, Ba, Bc = self.sp[0](beta), self.sp[1](a), self.sp[2](c)
        return np.einsum("ijk,ni,nj,nk->n", self.C, Bb, Ba, Bc, optimize=True)

    def F(self, v, a):
        beta = np.arccos(np.exp(-v))
        up = np.clip(a, -beta, beta)
        half = (up + beta) / 2
        s = (-beta + half)[:, None] + half[:, None] * self.glx[None, :]
        return half * ((v[:, None] + np.log(np.cos(s))) @ self.glw)

    @staticmethod
    def domain_excursion(v, a, c):
        """How far the state leaves D_3, per face; 0 means inside.  V() clips, so without this the
        test could not fail on a state-space violation -- the very bound (|a| <= pi/2) whose first
        version was false."""
        beta = np.arccos(np.exp(-np.clip(v, 0.0, None)))
        return dict(v_low=float(np.max(-v, initial=0.0)),
                    v_high=float(np.max(v - math.log(1 / M_STAR), initial=0.0)),
                    a_abs=float(np.max(np.abs(a) - HALFPI, initial=0.0)),
                    c_low=float(np.max(beta - c, initial=0.0)),
                    c_high=float(np.max(c - BMAX, initial=0.0)))

    def V(self, v, a, c):
        v = np.clip(v, 0.0, math.log(1 / M_STAR))
        beta = np.arccos(np.exp(-v))
        a = np.clip(a, -HALFPI, HALFPI)
        c = np.clip(c, beta, BMAX)
        return self.G(beta, a, c) + self.F(v, a)


# ----------------------------------------------------------------------------------------------
# paths
# ----------------------------------------------------------------------------------------------
def spiral_vertices(total_angle, step, k=K_STAR):
    th = np.arange(0.0, total_angle + step / 2, step)
    r = np.exp(th / k)
    return np.stack([r * np.cos(th), r * np.sin(th)], axis=1), th


def make_path(kind, rng, total_angle=58.0, step=0.03):
    """vertices (n, 2) and extra waiting times per vertex; perturbations start after angle 16."""
    P, th = spiral_vertices(total_angle, step)
    wait = np.zeros(len(P))
    info = dict(kind=kind)

    def idx(angle):
        return int(round(angle / step))

    def splice(i0, i1, new_pts):
        nonlocal P, th, wait
        P = np.concatenate([P[: i0 + 1], np.array(new_pts).reshape(-1, 2), P[i1:]])
        th = np.concatenate([th[: i0 + 1], np.full(len(new_pts), np.nan), th[i1:]])
        wait = np.concatenate([wait[: i0 + 1], np.zeros(len(new_pts)), wait[i1:]])

    n_events = 1 if kind != "mix" else 5
    kinds = ["chord", "spike_in", "spike_out", "far_out", "backtrack", "origin", "origin_pi", "wait", "pitch", "zigzag"]
    a_pos = 18.0
    for _ in range(n_events):
        kk = kind if kind != "mix" else kinds[rng.integers(len(kinds))]
        a_pos += rng.uniform(1.0, 5.0)
        if a_pos > total_angle - 12:
            break
        i0 = int(np.nanargmin(np.abs(th - a_pos)))
        if kk == "spiral":
            pass
        elif kk == "chord":                              # straight chord; nonmonotone radius, deep ones dive
            span = rng.uniform(0.3, 3.3)
            i1 = min(i0 + idx(span), len(P) - 2)
            splice(i0, i1, np.zeros((0, 2)))
            info.setdefault("chord_spans", []).append(span)
        elif kk in ("spike_in", "spike_out"):            # radial excursion and back
            rho = rng.uniform(0.02, 0.9) if kk == "spike_in" else rng.uniform(1.1, 1.8)
            splice(i0, i0 + 1, [P[i0] * rho, P[i0]])
        elif kk == "far_out":                            # long radial overshoot (v up to about 2.4 of the possible 2.63) and back
            rho = rng.uniform(3.0, 25.0)
            splice(i0, i0 + 1, [P[i0] * rho, P[i0]])
        elif kk == "rim":                                # run along the rim R = (1 + eps) m t of the guaranteed disk, where P = t/R is largest
            eps = (1 if rng.uniform() < 0.67 else -1) * 10 ** rng.uniform(-3.0, -0.5)   # mostly just outside the disk: v -> 0+, P -> 1/m
            mu = (1 + eps) * M_STAR
            span = rng.uniform(0.5, 4.0)
            R0 = math.hypot(*P[i0])
            th0 = math.atan2(P[i0, 1], P[i0, 0])
            t0 = P_STAR * R0                             # the spiral clock (single-event paths are unperturbed before i0)
            r1 = mu * (t0 + R0) / (1 + mu)
            t1 = t0 + R0 - r1
            aa = np.arange(0, idx(span) + 1) * step
            tt = t1 * np.exp(mu * aa / math.sqrt(1 - mu * mu))
            rim = np.stack([mu * tt * np.cos(th0 + aa), mu * tt * np.sin(th0 + aa)], axis=1)
            i1 = min(i0 + idx(span), len(P) - 2)
            splice(i0, i1, rim)
            info["rim_eps"] = eps
        elif kk == "backtrack":                          # retrace the spiral backwards, then forwards again
            span = idx(rng.uniform(0.2, 2.5))
            back = P[i0 - span: i0][::-1]
            splice(i0, i0 + 1, np.concatenate([back, back[::-1]]))
        elif kk == "origin":                             # to the origin and out again at another angle
            ang = np.arctan2(P[i0, 1], P[i0, 0]) + rng.uniform(0.2, 2 * math.pi - 0.2)
            rr = np.hypot(*P[i0]) * rng.uniform(0.3, 1.5)
            j = i0 + 1
            splice(i0, j, [np.zeros(2), rr * np.array([math.cos(ang), math.sin(ang)])])
        elif kk == "origin_pi":                          # EXACTLY antipodal departure: the extremal case
            # The unfolded advance across the passage is exactly pi.  This is where Omega genuinely
            # fails to be an interval (Lemma 5.2 loses one point) and where a touches pi/2 with no
            # slack (Lemma 6.1).  A random outgoing angle hits this with probability zero, so it is
            # constructed rather than sampled, and a wait at the origin is included.
            ang = np.arctan2(P[i0, 1], P[i0, 0]) + math.pi
            rr = np.hypot(*P[i0]) * rng.uniform(0.3, 1.5)
            splice(i0, i0 + 1, [np.zeros(2), rr * np.array([math.cos(ang), math.sin(ang)])])
            wait[i0 + 1] += np.hypot(*P[i0]) * rng.uniform(0.0, 1.0)
        elif kk == "wait":                               # speed below one
            wait[i0] += np.hypot(*P[i0]) * rng.uniform(0.2, 3.0)
        elif kk == "pitch":                              # a stretch with another pitch, then rejoin by a straight segment
            span = idx(rng.uniform(1.0, 6.0))
            fac = rng.uniform(0.6, 1.6)
            i1 = min(i0 + span, len(P) - 2)
            a0 = np.arctan2(P[i0, 1], P[i0, 0])
            r0 = np.hypot(*P[i0])
            aa = np.arange(1, span + 1) * step
            rr = r0 * np.exp(aa / (K_STAR * fac))
            splice(i0, i1, np.stack([rr * np.cos(a0 + aa), rr * np.sin(a0 + aa)], axis=1))
        elif kk == "zigzag":                             # radius oscillating around the spiral
            span = idx(rng.uniform(1.0, 5.0))
            i1 = min(i0 + span, len(P) - 2)
            amp = rng.uniform(0.05, 0.5)
            per = rng.integers(3, 12)
            seg = P[i0 + 1: i1].copy()
            seg *= np.exp(amp * np.sin(np.arange(len(seg)) * 2 * math.pi / per))[:, None]
            P[i0 + 1: i1] = seg
        a_pos += 4.0
    return P, wait, info


def sample_path(P, wait, nsub):
    """dense samples of the polygon traversed at unit speed (plus waits): t, R, theta (mod 2 pi), Theta (unfolded)."""
    seg = np.diff(P, axis=0)
    L = np.hypot(seg[:, 0], seg[:, 1])
    keep = L > 0
    t0 = math.hypot(*P[0]) * P_STAR                      # the spiral clock at the first vertex: t = P_* R
    ts, xs = [np.array([t0])], [P[:1]]
    t = t0
    for i in range(len(seg)):
        t += wait[i]
        if wait[i] > 0:
            ts.append(np.array([t])); xs.append(P[i:i + 1])
        if not keep[i]:
            continue
        # at least nsub samples per edge, and no step longer than (0.03 / nsub) times the distance from the origin
        scale = max(min(math.hypot(*P[i]), math.hypot(*P[i + 1])), 0.02 * L[i])
        n = max(nsub, int(math.ceil(L[i] / (0.03 / nsub * scale))))
        s = np.arange(1, n + 1) / n
        xs.append(P[i][None, :] + s[:, None] * seg[i][None, :])
        ts.append(t + s * L[i])
        t += L[i]
    t = np.concatenate(ts)
    X = np.concatenate(xs)
    R = np.hypot(X[:, 0], X[:, 1])
    theta = np.arctan2(X[:, 1], X[:, 0])
    pos = R > 1e-300
    d = np.zeros(len(t))
    last = None
    for i in np.nonzero(pos)[0]:                         # signed turn between consecutive defined polar angles
        if last is not None:
            d[i] = (theta[i] - theta[last] + math.pi) % (2 * math.pi) - math.pi
        last = i
    signed = np.cumsum(d)
    Theta = np.cumsum(np.abs(d))
    return t, R, theta, signed, Theta


def union_length(lo, hi):
    if len(lo) == 0:
        return 0.0
    o = np.argsort(lo)
    lo, hi = lo[o], hi[o]
    run = np.maximum.accumulate(hi)
    start = np.concatenate([[True], lo[1:] > run[:-1]])
    idx = np.nonzero(start)[0]
    ends = np.concatenate([run[idx[1:] - 1], [run[-1]]])
    return float(np.sum(ends - lo[idx]))


def circle_union_length(theta, w):
    lo = (theta - w) % (2 * math.pi)
    hi = lo + 2 * w
    wrap = hi > 2 * math.pi
    lo2 = np.concatenate([lo, np.zeros(wrap.sum())])
    hi2 = np.concatenate([np.minimum(hi, 2 * math.pi), hi[wrap] - 2 * math.pi])
    return union_length(lo2, hi2)


# ----------------------------------------------------------------------------------------------
def analyse(P, wait, nsub, dphi, m, storage, tau0_angle=16.0, series=False):
    t, R, theta, signed, Theta = sample_path(P, wait, nsub)
    src = R > 1e-300
    t, R, theta, signed, Theta = t[src], R[src], theta[src], signed[src], Theta[src]
    tau, z = np.log(t), np.log(R)
    logm = math.log(m)
    v = z - tau - logm
    K = len(t)
    out = {}
    assert np.all(R <= t * (1 + 1e-12)), "speed above one"
    # window: from the first time with v >= 0 after tau0_angle of unfolded angle, to the last time with v >= 0
    k0 = int(np.nonzero((Theta >= tau0_angle) & (v >= 0))[0][0])
    k1 = int(np.nonzero(v >= 0)[0][-1])
    tau0, tau1 = tau[k0], tau[k1]
    # sources visited by tau_1
    tau_s, z_s, Th_s, v_s = tau[: k1 + 1], z[: k1 + 1], Theta[: k1 + 1], v[: k1 + 1]

    # --- KP / projection at some query times -----------------------------------------------------
    kp_viol = 0.0
    for kq in np.linspace(k0, k1, 25).astype(int):
        D = m * t[kq]
        live = R[: kq + 1] >= D
        w = np.arccos(np.minimum(D / R[: kq + 1][live], 1.0))
        planar = circle_union_length(theta[: kq + 1][live], w)
        lifted = union_length(signed[: kq + 1][live] - w, signed[: kq + 1][live] + w)
        unfolded = union_length(Theta[: kq + 1][live] - w, Theta[: kq + 1][live] + w)
        kp_viol = max(kp_viol, planar - lifted, lifted - unfolded)
    out["KP_max_violation"] = kp_viol

    # --- per direction ------------------------------------------------------------------------------
    phi0 = Th_s[0] - HALFPI
    nphi = int(math.ceil((Th_s[-1] + HALFPI - phi0) / dphi))
    phi = phi0 + (np.arange(nphi) + 0.5) * dphi
    los = np.searchsorted(Th_s, phi - HALFPI, side="right")
    his = np.searchsorted(Th_s, phi + HALFPI, side="left")
    tsig = np.full(nphi, np.nan)
    fanv = np.zeros(nphi)
    Tcov = np.zeros(nphi)
    tfirst = np.full(nphi, np.inf)
    cov0 = np.zeros(nphi, bool)
    for j in range(nphi):
        a, b = los[j], his[j]
        if a >= b:
            continue
        cs = np.cos(phi[j] - Th_s[a:b])
        ok = cs > 1e-300
        if not ok.any():
            continue
        score = np.where(ok, z_s[a:b] + np.log(np.where(ok, cs, 1.0)), -np.inf)
        best = score.max()
        cand = np.nonzero(score == best)[0]
        # largest angle; earliest visit among equal angles
        ksig = a + cand[0]
        if len(cand) > 1:
            top = Th_s[a + cand].max()
            ksig = a + cand[np.nonzero(Th_s[a + cand] == top)[0][0]]
        tsig[j] = tau_s[ksig]
        fanv[j] = max(best - logm - tau_s[ksig], 0.0)
        run = np.maximum.accumulate(score)
        expiry = run - logm
        nxt = np.empty(b - a)
        nxt[:-1] = tau_s[a + 1: b]
        nxt[-1] = np.inf
        seg = np.minimum(np.minimum(nxt, expiry), tau1) - np.maximum(tau_s[a:b], tau0)
        Tcov[j] = np.clip(seg, 0.0, None).sum()
        first = np.nonzero(expiry >= tau_s[a:b])[0]
        if len(first):
            tfirst[j] = tau_s[a + first[0]]
        before = tau_s[a:b] <= tau0
        if before.any():
            cov0[j] = run[np.nonzero(before)[0][-1]] - logm >= tau0

    have = ~np.isnan(tsig)
    # L4: monotone final source
    ts_have = tsig[have]
    out["L4_max_decrease_of_tau_sigma"] = float(np.max(np.maximum.accumulate(ts_have) - ts_have)) if have.any() else 0.0
    out["L4_directions"] = int(have.sum())

    # fronts at the source times
    tsig_run = np.maximum.accumulate(np.where(have, tsig, -np.inf))
    count = np.searchsorted(tsig_run, tau_s, side="right")
    # measured front, initialized at L = phi0; the maximum below IMPOSES a <= pi/2, so the measured
    # front is kept separately and the gap is reported as ST below.
    phi_fin_measured = phi0 + count * dphi
    phi_fin = np.maximum(phi_fin_measured, Th_s - HALFPI)
    hv = np.arccos(np.exp(-np.maximum(v_s, 0.0)))
    RF = np.maximum.accumulate(Th_s + hv)
    q = RF - phi_fin
    dt_next = np.diff(np.concatenate([tau_s, [tau1]]))
    inwin = (tau_s >= tau0) & (tau_s < tau1)

    # FR: the front bound, for every source time in the window
    covered = np.isfinite(tfirst) & have
    tf_sorted = np.sort(np.maximum(tfirst[covered], tau0))
    ts_cov_sorted = np.sort(tsig[covered])
    in_progress = (np.searchsorted(tf_sorted, tau_s, side="right") - np.searchsorted(ts_cov_sorted, tau_s, side="right")) * dphi
    fr = in_progress - np.maximum(q, 0.0)
    out["FR_max_violation"] = float(np.max(fr[inwin])) if inwin.any() else 0.0
    out["FR_tolerance_2dphi"] = 2 * dphi

    # T4
    # Initial-endpoint finalisations belong to the boundary term, as in Theorem 5.2.
    fin_in = have & (tsig > tau0) & (tsig <= tau1)
    FAN = float(np.sum(fanv[fin_in]) * dphi)
    FRONT = float(np.sum(np.maximum(q[inwin], 0.0) * dt_next[inwin]))
    lhs_all = float(np.sum(Tcov) * dphi)
    lhs_fin = float(np.sum(Tcov[fin_in]) * dphi)
    mu0 = float(cov0.sum() * dphi)
    out.update(window=[float(tau0), float(tau1)], integral_mu=lhs_all, FAN=FAN, FRONT=FRONT, mu_tau0=mu0,
               T4_slack=FAN + FRONT + math.log(1 / m) * mu0 - lhs_all, T4_sharp_slack=FAN + FRONT - lhs_fin)

    # DT: dive times
    inside = v < 0
    worst_dt = np.inf
    worst_dt_outer = np.inf
    ndives = 0
    k = k0
    while k < k1:
        if not inside[k] and inside[k + 1]:
            e = k + 1
            while e <= k1 and inside[e]:
                e += 1
            if e <= k1:
                # the dive lies between samples (k, k+1) and (e-1, e): its duration is at least tau[e-1] - tau[k+1]
                # and at most tau[e] - tau[k]; its unfolded advance is at most Theta[e] - Theta[k]
                need = 2 * math.asinh(KAPPA * math.sin(min(Theta[e] - Theta[k], math.pi) / 2))
                worst_dt = min(worst_dt, (tau[e - 1] - tau[k + 1]) - need)
                worst_dt_outer = min(worst_dt_outer, (tau[e] - tau[k]) - need)
                ndives += 1
            k = e
        else:
            k += 1
    out["dives"] = ndives
    out["DT_min_slack"] = None if ndives == 0 else float(worst_dt)          # inner bracket: conservative
    out["DT_min_slack_outer"] = None if ndives == 0 else float(worst_dt_outer)

    # TA: dissipation along the geometric state trajectory
    if storage is not None and abs(m - M_STAR) < 1e-12:
        a_st = Th_s - phi_fin
        c_st = RF - Th_s
        out["state_range"] = dict(a=[float(a_st[inwin].min()), float(a_st[inwin].max())], c_minus_h=float((c_st - hv)[inwin].min()),
                                  c_max=float(c_st[inwin].max()), v_min=float(v_s[inwin].min()), v_max=float(v_s[inwin].max()))
        # ST: the state-space lemma, measured and not imposed.
        a_measured = Th_s - phi_fin_measured
        out["ST_a_upper_violation"] = float(np.max(a_measured[inwin] - HALFPI, initial=0.0))
        sel_st = (tau_s >= tau0) & (v_s >= 0)
        out["ST_domain_excursion"] = Storage.domain_excursion(v_s[sel_st], a_measured[sel_st], c_st[sel_st])
        out["ST_tolerance_dphi"] = dphi
        order = np.argsort(tsig[fin_in])
        fan_t = tsig[fin_in][order]
        fan_c = np.cumsum(fanv[fin_in][order]) * dphi
        fan_acc = np.concatenate([[0.0], fan_c])[np.searchsorted(fan_t, tau_s, side="right")]
        front_acc = np.concatenate([[0.0], np.cumsum(np.where(inwin, np.maximum(q, 0.0) * dt_next, 0.0))])[:-1]
        sel = (tau_s >= tau0) & (v_s >= 0)
        Vv = storage.V(v_s[sel], a_st[sel], c_st[sel])
        W = Vv + fan_acc[sel] + front_acc[sel] - 2 * math.pi * (tau_s[sel] - tau0)
        exc = W - np.minimum.accumulate(W)
        out["TA_max_upward_excursion_of_W"] = float(exc.max())
        # sensitivity controls: the same trajectory with a slightly wrong accounting must show W rising
        Wc = W + 0.005 * 2 * math.pi * (tau_s[sel] - tau0)                    # 2 pi replaced by 0.995 * 2 pi
        out["TA_control_level_excursion"] = float((Wc - np.minimum.accumulate(Wc)).max())
        Wc = W + 0.01 * fan_acc[sel]                                          # fan reward overpaid by one per cent
        out["TA_control_fan_excursion"] = float((Wc - np.minimum.accumulate(Wc)).max())
        # W away from the two ends of the window (the last log(1/m) of the window finalises prematurely,
        # the first carries directions in progress): the interior change is the sharp quantity
        tt = tau_s[sel]
        inner = (tt >= tau0 + 0.5) & (tt <= tau1 - math.log(1 / m) - 0.5)
        out["TA_W_total_change"] = float(W[-1] - W[0])
        out["TA_W_interior_change"] = float(W[inner][-1] - W[inner][0]) if inner.sum() > 1 else None
        out["TA_W_interior_log_time"] = float(tt[inner][-1] - tt[inner][0]) if inner.sum() > 1 else None
        out["TA_V_range_on_path"] = [float(Vv.min()), float(Vv.max())]
        if series:                                                            # for figures
            Wlev = W + 0.005 * 2 * math.pi * (tau_s[sel] - tau0)
            out["series"] = dict(tau=tau_s[sel], W=W, W_wrong_level=Wlev, V=Vv, a=a_st[sel], c=c_st[sel], v=v_s[sel],
                                 tau_all=tau_s, v_all=v_s, Theta_all=Th_s, RF_all=RF, phi_fin_all=phi_fin)
    out["samples"] = int(K)
    out["directions"] = int(nphi)
    return out


STORAGE = None


def job(args):
    global STORAGE
    kind, seed, nsub, dphi, step = args
    if STORAGE is None:
        STORAGE = Storage()
    rng = np.random.default_rng(seed)
    P, wait, info = make_path(kind, rng, step=step)
    res = analyse(P, wait, nsub, dphi, M_STAR, STORAGE)
    res.update(kind=kind, seed=seed, nsub=nsub, dphi=dphi, step=step, info=info)
    return res


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--workers", type=int, default=8)
    ap.add_argument("--seeds", type=int, default=6)
    ap.add_argument("--out", default=str(ROOT / "output" / "lifted-reduction-bruteforce-audit-2026-09-19.json"))
    args = ap.parse_args()
    kinds = ["spiral", "chord", "spike_in", "spike_out", "far_out", "rim", "backtrack", "origin", "origin_pi", "wait", "pitch", "zigzag", "mix"]
    levels = [(2, 2e-3), (4, 1e-3), (8, 5e-4)]            # (samples per edge, direction step): refinement
    tasks = [(kind, seed, nsub, dphi, 0.03) for kind in kinds for seed in range(1 if kind == "spiral" else args.seeds) for nsub, dphi in levels]
    with Pool(args.workers) as pool:
        results = pool.map(job, tasks, chunksize=1)
    json.dump(dict(date="2026-09-19", script=Path(__file__).name, m=M_STAR, results=results), open(args.out, "w"), indent=1)
    summary = {}
    for nsub, dphi in levels:
        rows = [r for r in results if r["nsub"] == nsub]
        summary[f"nsub={nsub},dphi={dphi}"] = dict(
            paths=len(rows), dives=sum(r["dives"] for r in rows),
            L4_max_decrease=max(r["L4_max_decrease_of_tau_sigma"] for r in rows),
            KP_max_violation=max(r["KP_max_violation"] for r in rows),
            FR_max_violation=max(r["FR_max_violation"] for r in rows),
            T4_min_slack=min(r["T4_slack"] for r in rows), T4_sharp_min_slack=min(r["T4_sharp_slack"] for r in rows),
            DT_min_slack=min([r["DT_min_slack"] for r in rows if r["DT_min_slack"] is not None], default=None),
            DT_min_slack_outer=min([r["DT_min_slack_outer"] for r in rows if r["DT_min_slack_outer"] is not None], default=None),
            TA_max_upward_excursion=max(r["TA_max_upward_excursion_of_W"] for r in rows),
            TA_max_total_change_of_W=max(r["TA_W_total_change"] for r in rows),
            TA_interior_change_of_W_on_the_spiral=[r["TA_W_interior_change"] for r in rows if r["kind"] == "spiral"][0],
            TA_control_level_excursion_min=min(r["TA_control_level_excursion"] for r in rows),
            TA_control_fan_excursion_min=min(r["TA_control_fan_excursion"] for r in rows),
            ST_a_upper_violation=max(r.get("ST_a_upper_violation", 0.0) for r in rows),
            ST_a_upper_violation_in_grid_steps=max(r.get("ST_a_upper_violation", 0.0) for r in rows) / dphi,
            ST_domain_excursion={k: max(r["ST_domain_excursion"][k] for r in rows if "ST_domain_excursion" in r)
                                 for k in ("v_low", "v_high", "a_abs", "c_low", "c_high")},
            ST_tolerance_dphi=dphi,
            TA_worst_path=max(rows, key=lambda r: r["TA_max_upward_excursion_of_W"])["kind"])
    for key, val in summary.items():
        print(key, json.dumps(val))
    json.dump(dict(date="2026-09-19", script=Path(__file__).name, m=M_STAR, summary=summary, results=results), open(args.out, "w"), indent=1)
    print("wrote", args.out)


if __name__ == "__main__":
    main()


==> anc/scripts/audit_lifted_three_state_second_verifier_2026_09_19.py <==
#!/usr/bin/env python3
"""Independent second implementation of the verification of Theorem A's hypotheses
(paper/nonmonotone-radius-analysis-2026-09-18.md) for the three-state storage
output/lifted-three-state-certificate-2026-09-19.json.

Written for the audit of 19 September 2026 from the STATEMENT of Theorem A, not from the first
verifier (scripts/verify_lifted_three_state_certificate_2026_09_18.py).  Nothing is imported from
the repository.  What is deliberately different:

  * spiral constants: own interval-Newton isolation of (k_*, m_*) from the contact and optimal-pitch
    equations written in (k, m); the first verifier imports (alpha, beta)-based enclosures;
  * spline: per-cell polynomials by exact (fmpq) Lagrange interpolation of Cox--de Boor VALUES,
    centred at cell midpoints (at 0 in the first beta- and c-cells); evaluation by one ball
    matrix-vector product per box.  The first verifier builds the pieces by a symbolic recursion,
    centred at left knots, and evaluates nested arb_poly's;
  * derivatives of H3, H4 and of the dive slack: forward-mode automatic differentiation with
    generalized (Clarke) derivatives for max, min, positive part and the Euclidean norm.  The first
    verifier uses hand-derived gradient formulas;
  * beta = 0: G_beta / beta is a POLYNOMIAL on the first beta-cell (the beta^1 coefficients vanish
    exactly; checked in exact arithmetic), and beta cot(beta) is a smooth monotone function, so the
    first cell is covered with the same mean-value form as every other cell.  The first verifier
    uses a Taylor remainder G_beta = beta G_bb(xi) without a mean-value form;
  * the exclusion box N at the spiral is chosen here (default half-width 2^-13, about seventeen times the
    first verifier's) and boxes are cut along its edges instead of relying on dyadic alignment;
  * small dives: T(a, c, 0) = 0 and the generalized D-derivative of the dive slack is positive on
    face x [0, D_s]; no Gamma function and no concavity estimate.  D_s = 1/8 by default.

Hypotheses checked (beta = h(v) = acos(exp(-v)), V = G(beta, a, c) + F(v, a), F_a = fan,
F_v = clip(a, -beta, beta) + beta, P = cos(beta)/m_*):

  (A1)  G_a >= 0: exact coefficient differences;
  (A3)  V_v + 2 pi - (c+a)_+ - P ||(V_v, (V_a - V_c)_+)|| > 0 on 0 <= beta <= c <= acos m_*, |a| <= pi/2;
  (A4)  X + 2 pi - (beta+a)_+ - P ||(X, V_a)|| >= 0 on c = beta, X = (G_beta + G_c) cot(beta) + F_v,
        with equality only at the spiral, by an exact jet and an interval Hessian on N;
  (A5)  (2 pi - max(q_0, q_1)_+) dtau_min(D) - G(0, a_1, c_1) + G(0, a_0, c_0) >= 0, 0 < D <= pi,
        a_1 = min(a_0 + D, pi/2), c_1 = max(c_0 - D, 0), dtau_min(D) = 2 asinh(kappa sin(D/2)).
Also checked: simple interior knots (so G is C^2), G_beta(0,.,.) = 0 and G_c(0,.,0) = 0 as exact
polynomial identities, partition of unity of every local basis, the flat patch.

Usage:  uv run python scripts/audit_lifted_three_state_second_verifier_2026_09_19.py --workers 10
"""
from __future__ import annotations

import argparse
import datetime as dt
import hashlib
import json
import platform
import sys
import time
from fractions import Fraction
from multiprocessing import Pool
from pathlib import Path

from flint import arb, arb_mat, ctx, fmpq, fmpq_mat

ROOT = Path(__file__).resolve().parent.parent
CERT = ROOT / "output" / "lifted-three-state-certificate-2026-09-19.json"


# ----------------------------------------------------------------------------------------------
# small interval helpers
# ----------------------------------------------------------------------------------------------
def Q(x) -> fmpq:
    fr = Fraction(x)
    return fmpq(fr.numerator, fr.denominator)


def lo(x):
    return x.lower()


def hi(x):
    return x.upper()


def hull(x, y):
    return x.union(y)


def mag(x) -> arb:
    a, b = abs(lo(x)), abs(hi(x))
    return a if a > b else b


Z0 = arb(0)
O1 = arb(1)


def ipow(x, n: int):
    """x^n by repeated multiplication (arb's ** goes through exp/log and is NaN on balls containing 0)."""
    out = O1
    for _ in range(n):
        out = out * x
    return out


def unit():
    return hull(arb(-1), arb(1))


# ----------------------------------------------------------------------------------------------
# forward-mode AD with generalized derivatives; components may themselves be D (second order)
# ----------------------------------------------------------------------------------------------
class D:
    __slots__ = ("v", "g")

    def __init__(self, v, g):
        self.v = v
        self.g = tuple(g)

    def __add__(self, o):
        if isinstance(o, D):
            return D(self.v + o.v, [x + y for x, y in zip(self.g, o.g)])
        return D(self.v + o, self.g)

    __radd__ = __add__

    def __neg__(self):
        return D(-self.v, [-x for x in self.g])

    def __sub__(self, o):
        if isinstance(o, D):
            return D(self.v - o.v, [x - y for x, y in zip(self.g, o.g)])
        return D(self.v - o, self.g)

    def __rsub__(self, o):
        return (-self) + o

    def __mul__(self, o):
        if isinstance(o, D):
            return D(self.v * o.v, [self.v * y + x * o.v for x, y in zip(self.g, o.g)])
        return D(self.v * o, [x * o for x in self.g])

    __rmul__ = __mul__

    def recip(self):
        r = 1 / self.v
        r2 = -(r * r)
        return D(r, [r2 * x for x in self.g])

    def __truediv__(self, o):
        if isinstance(o, D):
            return self * o.recip()
        return D(self.v / o, [x / o for x in self.g])

    def __rtruediv__(self, o):
        return self.recip() * o


def f_cos(x):
    if isinstance(x, D):
        s = f_sin(x.v)
        return D(f_cos(x.v), [-(s * gi) for gi in x.g])
    return x.cos()


def f_sin(x):
    if isinstance(x, D):
        c = f_cos(x.v)
        return D(f_sin(x.v), [c * gi for gi in x.g])
    return x.sin()


def f_log(x):
    if isinstance(x, D):
        r = 1 / x.v
        return D(f_log(x.v), [r * gi for gi in x.g])
    return x.log()


def f_sqrt(x):
    if isinstance(x, D):
        s = f_sqrt(x.v)
        r = 1 / (2 * s)
        return D(s, [r * gi for gi in x.g])
    return x.sqrt()


def f_asinh(x):
    if isinstance(x, D):
        r = 1 / f_sqrt(x.v * x.v + 1)
        return D(f_asinh(x.v), [r * gi for gi in x.g])
    return x.asinh()


def f_acos(x):
    if isinstance(x, D):
        r = -1 / f_sqrt(1 - x.v * x.v)
        return D(f_acos(x.v), [r * gi for gi in x.g])
    return x.acos()


def f_atan(x):
    if isinstance(x, D):
        r = 1 / (1 + x.v * x.v)
        return D(f_atan(x.v), [r * gi for gi in x.g])
    return x.atan()


def _max_ball(x, y):
    return hull(lo(x) if lo(x) > lo(y) else lo(y), hi(x) if hi(x) > hi(y) else hi(y))


def d_max(x, y):
    """max of two first-order quantities (D with ball components, or plain balls/numbers)."""
    xd, yd = isinstance(x, D), isinstance(y, D)
    xv = x.v if xd else arb(x)
    yv = y.v if yd else arb(y)
    if not (xd or yd):
        diff = xv - yv
        return xv if lo(diff) > 0 else (yv if hi(diff) < 0 else _max_ball(xv, yv))
    n = len(x.g) if xd else len(y.g)
    x = x if xd else D(xv, (Z0,) * n)
    y = y if yd else D(yv, (Z0,) * n)
    diff = xv - yv
    if lo(diff) > 0:
        return x
    if hi(diff) < 0:
        return y
    return D(_max_ball(xv, yv), [hull(p, q) for p, q in zip(x.g, y.g)])


def d_min(x, y):
    return -d_max(-x, -y)


def d_relu(x):
    return d_max(x, Z0)


def sqrt_nonneg(s):
    l = lo(s) if lo(s) > 0 else Z0
    h = hi(s) if hi(s) > 0 else Z0
    return hull(l.sqrt(), h.sqrt())


def d_norm2(x, y):
    """Euclidean norm of (x, y); generalized gradient in the closed unit ball where it may vanish."""
    if not isinstance(x, D):
        return sqrt_nonneg(x * x + y * y)
    n = sqrt_nonneg(x.v * x.v + y.v * y.v)
    u = unit()
    if lo(n) > 0:
        rx, ry = (x.v / n).intersection(u), (y.v / n).intersection(u)
    else:
        rx, ry = u, u
    return D(n, [rx * p + ry * q for p, q in zip(x.g, y.g)])


def psi_ball(b):
    """beta cot(beta) and its derivative on a ball inside [0, 1/2]: both are decreasing, psi(0) = 1, psi'(0) = 0."""
    def val(t):
        return O1 if not (t > 0) else t * t.cos() / t.sin()

    def der(t):
        if not (t > 0):
            return Z0
        s = t.sin()
        return t.cos() / s - t / (s * s)

    l, h = lo(b), hi(b)
    assert h < 0.5
    return hull(val(h), val(l)), hull(der(h), der(l))


def f_psi(x):
    if isinstance(x, D):
        v, d = psi_ball(x.v)
        return D(v, [d * gi for gi in x.g])
    return psi_ball(x)[0]


# ----------------------------------------------------------------------------------------------
# exact spline pieces
# ----------------------------------------------------------------------------------------------
def basis_values(t, k, x):
    """N_{i,3}(x), i = k-3..k, for t_k <= x <= t_{k+1}: Cox--de Boor recursion on values (fmpq)."""
    N = [fmpq(1)]
    for d in range(1, 4):
        new = [fmpq(0)] * (d + 1)
        for r in range(d):
            i = k - d + 1 + r
            w = N[r] / (t[i + d] - t[i])
            new[r] += (t[i + d] - x) * w
            new[r + 1] += (x - t[i]) * w
        N = new
    return N


def local_basis(t, k, centre):
    """monomial coefficients (in x - centre) of the four cubic B-splines on cell k, by exact interpolation."""
    h = t[k + 1] - t[k]
    nodes = [t[k] + h * fmpq(j, 8) for j in (1, 3, 5, 7)]
    vals = [basis_values(t, k, x) for x in nodes]
    Vm = fmpq_mat(4, 4, [(x - centre) ** p for x in nodes for p in range(4)])
    out = []
    for idx in range(4):
        rhs = fmpq_mat(4, 1, [vals[n][idx] for n in range(4)])
        sol = Vm.solve(rhs)
        out.append([sol[p, 0] for p in range(4)])
    for p in range(4):                                   # partition of unity, as a polynomial identity
        assert sum(out[idx][p] for idx in range(4)) == (1 if p == 0 else 0)
    return out


class Spline:
    def __init__(self, path=CERT):
        d = json.load(open(path))
        self.sha256 = hashlib.sha256(open(path, "rb").read()).hexdigest()
        self.t = [[Q(x) for x in d[name]] for name in ("tb", "ta", "tc")]
        self.n = [len(tt) - 4 for tt in self.t]
        nb, na, nc = self.n
        assert len(d["coef"]) == nb * na * nc
        self.C = [[[Q(d["coef"][(i * na + j) * nc + k]) for k in range(nc)] for j in range(na)] for i in range(nb)]
        self.I, self.J, self.K = d["patch_I"], d["patch_J"], d["patch_K"]
        self.report = {}
        self._structure()
        self._basis = [{}, {}, {}]
        self._exact = {}
        self.group = None          # (i0, k0): the tied coefficient group carrying the real correction delta_0
        self.delta0 = None

    # -- structural facts, all exact ------------------------------------------------------------
    def _structure(self):
        rep = self.report
        for name, t in zip(("beta", "a", "c"), self.t):
            assert t[0] == t[1] == t[2] == t[3] and t[-1] == t[-2] == t[-3] == t[-4], "clamped ends expected"
            assert all(t[i] < t[i + 1] for i in range(3, len(t) - 4)), f"interior knots of {name} must be simple (G in C^2)"
        assert self.t[0][0] == 0 and self.t[2][0] == 0
        rep["simple_interior_knots"] = True
        nb, na, nc = self.n
        C, I, J, K = self.C, self.I, self.J, self.K
        assert J == list(range(J[0], J[-1] + 1)) and I == list(range(I[0], I[-1] + 1)) and K == list(range(K[0], K[-1] + 1))
        # the first verifier PROJECTS the JSON coefficients; record how much of that is a no-op
        changed = dict(tie=0, corner=0, face=0)
        for i in I:
            for k in K:
                for j in J[1:]:
                    if C[i][j][k] != C[i][J[0]][k]:
                        changed["tie"] += 1
                        C[i][j][k] = C[i][J[0]][k]
        for j in range(na):
            if C[0][j][1] != C[0][j][0]:
                changed["corner"] += 1
                C[0][j][1] = C[0][j][0]
        for j in range(na):
            for k in range(nc):
                if C[1][j][k] != C[0][j][k]:
                    changed["face"] += 1
                    C[1][j][k] = C[0][j][k]
        rep["coefficients_changed_by_projection"] = changed
        # (A1): nondecreasing along a; differences inside the tied block are exactly zero
        worst = None
        viol = 0
        for i in range(nb):
            for k in range(nc):
                for j in range(1, na):
                    dlt = C[i][j][k] - C[i][j - 1][k]
                    if dlt < 0:
                        viol += 1
                    tied = i in I and k in K and j in J and (j - 1) in J
                    if not tied:
                        worst = dlt if worst is None or dlt < worst else worst
        rep["A1_coefficient_violations"] = viol
        rep["A1_smallest_untied_difference"] = float(Fraction(int(worst.p), int(worst.q)))
        self.a1_worst = worst

    def basis(self, dim, k):
        if k not in self._basis[dim]:
            t = self.t[dim]
            centre = self.centre(dim, k)
            self._basis[dim][k] = local_basis(t, k, centre)
        return self._basis[dim][k]

    def centre(self, dim, k):
        t = self.t[dim]
        if dim != 1 and k == 3:
            return t[3]
        return (t[k] + t[k + 1]) / 2

    def cells(self, dim):
        return range(3, len(self.t[dim]) - 4)

    def exact_tables(self, kb, ka, kc):
        """(A, B): G = sum (A + delta_0 B)[p][q][r] u^p w^q s^r on the cell; fmpq."""
        key = (kb, ka, kc)
        if key in self._exact:
            return self._exact[key]
        NB, NA, NC = self.basis(0, kb), self.basis(1, ka), self.basis(2, kc)
        C = self.C

        def contract(coef):
            # coef(i, j, k) -> table; separable accumulation
            A = [[[fmpq(0)] * 4 for _ in range(4)] for _ in range(4)]
            for ii in range(4):
                for jj in range(4):
                    inner = [fmpq(0)] * 4
                    for kk in range(4):
                        c = coef(kb - 3 + ii, ka - 3 + jj, kc - 3 + kk)
                        if c != 0:
                            for r in range(4):
                                inner[r] += c * NC[kk][r]
                    for q in range(4):
                        f = NA[jj][q]
                        if f == 0:
                            continue
                        for p in range(4):
                            g = f * NB[ii][p]
                            if g == 0:
                                continue
                            row = A[p][q]
                            for r in range(4):
                                row[r] += g * inner[r]
            return A

        A = contract(lambda i, j, k: C[i][j][k])
        if self.group is not None:
            i0, k0 = self.group
            Jset = set(self.J)
            B = contract(lambda i, j, k: fmpq(1) if (i == i0 and k == k0 and j in Jset) else fmpq(0))
        else:
            B = None
        self._exact[key] = (A, B)
        return A, B

    def in_patch(self, kb, ka, kc):
        return (all(i in self.I for i in range(kb - 3, kb + 1)) and all(j in self.J for j in range(ka - 3, ka + 1))
                and all(k in self.K for k in range(kc - 3, kc + 1)))

    def cell_of(self, dim, x):
        t = self.t[dim]
        for k in self.cells(dim):
            if t[k] <= x <= t[k + 1]:
                return k
        raise ValueError(x)


def fact_ratio(n, d):
    out = 1
    for s in range(d):
        out *= n - s
    return out


def diff_table(A, d):
    """table of the partial derivative d = (db, da, dc) of sum A[p][q][r] u^p w^q s^r (same 4x4x4 shape, zero padded)."""
    db, da, dc = d
    zero = A[0][0][0] * 0
    out = [[[zero for _ in range(4)] for _ in range(4)] for _ in range(4)]
    for p in range(4 - db):
        for q in range(4 - da):
            for r in range(4 - dc):
                out[p][q][r] = A[p + db][q + da][r + dc] * (fact_ratio(p + db, db) * fact_ratio(q + da, da) * fact_ratio(r + dc, dc))
    return out


def divide_by_u(A):
    """table of (sum A u^p ...)/u; requires A[0] == 0."""
    zero = A[0][0][0] * 0
    out = [[[zero for _ in range(4)] for _ in range(4)] for _ in range(4)]
    for p in range(3):
        out[p] = [list(row) for row in A[p + 1]]
    return out


def flat(A):
    return [A[p][q][r] for p in range(4) for q in range(4) for r in range(4)]


# ----------------------------------------------------------------------------------------------
# the verifier state (one per process)
# ----------------------------------------------------------------------------------------------
class Audit:
    def __init__(self, prec=128, path=CERT):
        ctx.prec = 400
        self.S = Spline(path)
        self.constants()
        self.correction()
        ctx.prec = prec
        self.prec = prec
        self.pi = arb.pi()
        self.twopi = 2 * arb.pi()
        self.halfpi = arb.pi() / 2
        self._cell3 = {}
        self._face = {}

    # -- spiral constants from the two equations in (k, m) -----------------------------------------
    @staticmethod
    def spiral_system(k, m):
        """contact: beta + k delta + alpha = 2 pi; optimal pitch: delta (1 + k^2) = k (k + cot beta)."""
        one_k2 = k * k + 1
        cosb = m * f_sqrt(one_k2)
        beta = f_acos(cosb)
        alpha = f_atan(1 / k)
        delta = f_log(k / (m * one_k2))
        sinb = f_sqrt(1 - cosb * cosb)
        return beta + k * delta + alpha - 2 * arb.pi(), delta * one_k2 - k * (k + cosb / sinb)

    def constants(self):
        k, m = arb("4.7"), arb("0.0724")
        for _ in range(12):                                  # plain Newton on midpoints
            f1, f2 = self.spiral_system(D(k, [O1, Z0]), D(m, [Z0, O1]))
            det = f1.g[0] * f2.g[1] - f1.g[1] * f2.g[0]
            k = arb((k - (f2.g[1] * f1.v - f1.g[1] * f2.v) / det).mid())
            m = arb((m - (-f2.g[0] * f1.v + f1.g[0] * f2.v) / det).mid())
        rad = arb("1e-90")
        kb_, mb_ = hull(k - rad, k + rad), hull(m - rad, m + rad)
        f1c, f2c = self.spiral_system(k, m)
        F1, F2 = self.spiral_system(D(kb_, [O1, Z0]), D(mb_, [Z0, O1]))
        det = F1.g[0] * F2.g[1] - F1.g[1] * F2.g[0]
        assert not det.contains(0)
        nk = k - (F2.g[1] * f1c - F1.g[1] * f2c) / det       # interval Newton operator N(X) = x - J(X)^-1 F(x)
        nm = m - (-F2.g[0] * f1c + F1.g[0] * f2c) / det
        assert kb_.contains_interior(nk) and mb_.contains_interior(nm), "interval Newton isolation failed"
        self.k, self.m = nk, nm
        self.Pst = (nk * nk + 1).sqrt()
        self.alst = (1 / nk).atan()
        self.bst = (nm * self.Pst).acos()
        self.dst = (nk / (nm * (nk * nk + 1))).log()
        self.kappa = nm / (1 - nm * nm).sqrt()
        self.bmax = nm.acos()
        self.Csp = 1 / nm

    # -- the real correction delta_0 on one tied coefficient group --------------------------------
    def surface_poly(self, kb, ka, kc, table):
        """coefficients k[n][q] of table(beta, a, c = beta) in (beta - centre_b, a - centre_a); exact."""
        S = self.S
        s = S.centre(0, kb) - S.centre(2, kc)                # Z = U + s
        out = [[fmpq(0)] * 4 for _ in range(7)]
        for p in range(4):
            for q in range(4):
                for r in range(4):
                    c = table[p][q][r]
                    if c == 0:
                        continue
                    for j in range(r + 1):                   # (U + s)^r = sum C(r, j) U^j s^(r-j)
                        binom = fact_ratio(r, j) // fact_ratio(j, j)
                        out[p + j][q] += c * binom * s ** (r - j)
        return out

    def correction(self):
        S = self.S
        kb = S.cell_of(0, Q(float(self.bst.mid())))
        ka = S.cell_of(1, Q(float(self.alst.mid())))
        kc = S.cell_of(2, Q(float(self.bst.mid())))
        for dim, k, x in ((0, kb, self.bst), (1, ka, self.alst), (2, kc, self.bst)):
            t = S.t[dim]
            assert arb(t[k]) < x and x < arb(t[k + 1]), "the spiral must be interior to its cell"
        assert S.in_patch(kb, ka, kc)
        self.spiral_cell = (kb, ka, kc)
        A, _ = S.exact_tables(kb, ka, kc)
        assert all(A[p][q][r] == 0 for p in range(4) for q in range(1, 4) for r in range(4)), "flat patch: G must not depend on a"
        U = self.bst - arb(S.centre(0, kb))

        def Kbeta_at_spiral(table):
            kp = self.surface_poly(kb, ka, kc, table)
            return sum((arb(kp[n][0]) * n * ipow(U, n - 1) for n in range(1, 7)), Z0)

        base = Kbeta_at_spiral(A)
        best = None
        for i0 in range(kb - 3, kb + 1):
            for k0 in range(kc - 3, kc + 1):
                S.group = (i0, k0)
                S._exact = {}
                _, B = S.exact_tables(kb, ka, kc)
                assert all(B[p][q][r] == 0 for p in range(4) for q in range(1, 4) for r in range(4))
                sens = Kbeta_at_spiral(B)
                if best is None or abs(float(sens.mid())) > abs(float(best[2].mid())):
                    best = (i0, k0, sens)
        i0, k0, sens = best
        S.group = (i0, k0)
        S._exact = {}
        # target: K_beta(beta_*) cot(beta_*) + 2 pi = P_* ctilde_*, ctilde_* = delta_* P_* / k_*
        target = (self.Pst * self.dst * self.Pst / self.k - 2 * arb.pi()) * self.bst.tan()
        S.delta0 = (target - base) / sens
        # (A1) across the two edges of the tied block of the corrected group
        J = S.J
        for jlo, jhi in ((J[0] - 1, J[0]), (J[-1], J[-1] + 1)):
            dlt = arb(S.C[i0][jhi][k0] - S.C[i0][jlo][k0]) + (S.delta0 if jhi == J[0] else -S.delta0)
            assert lo(dlt) > 0, "(A1) fails at the corrected group"
        S.report["correction"] = dict(i0=i0, k0=k0, delta0=str(S.delta0), sensitivity=str(sens))

    # -- per-cell ball tables -----------------------------------------------------------------------
    def ball(self, A, B):
        d0 = self.S.delta0
        if B is None or all(x == 0 for x in flat(B)):
            return [arb(x) for x in flat(A)]
        return [arb(x) + d0 * arb(y) if y != 0 else arb(x) for x, y in zip(flat(A), flat(B))]

    def cell3(self, kb, ka, kc):
        key = (kb, ka, kc)
        if key not in self._cell3:
            self._cell3[key] = Cell3(self, kb, ka, kc)
        return self._cell3[key]

    def face(self, ka, kc):
        key = (ka, kc)
        if key not in self._face:
            self._face[key] = Face(self, ka, kc)
        return self._face[key]


def monomials3(U, W, Z):
    pu = [O1, U, U * U, U * U * U]
    pw = [O1, W, W * W, W * W * W]
    pz = [O1, Z, Z * Z, Z * Z * Z]
    wz = [a * b for a in pw for b in pz]
    return arb_mat(64, 1, [a * b for a in pu for b in wz])


class Cell3:
    """ball tables of the first and second partial derivatives of G on one knot cell."""

    def __init__(self, au: Audit, kb, ka, kc):
        S = au.S
        self.au = au
        self.first = kb == 3
        self.cen = tuple(arb(S.centre(dim, k)) for dim, k in ((0, kb), (1, ka), (2, kc)))
        A, B = S.exact_tables(kb, ka, kc)

        def both(fn):
            return fn(A), (None if B is None else fn(B))

        if self.first:
            # G_beta(0, a, c) = 0 identically: the u^1 coefficients vanish, so G_beta / beta is a polynomial
            assert all(A[1][q][r] == 0 for q in range(4) for r in range(4)), "G_beta(0,.,.) = 0 fails"
            assert B is None or all(x == 0 for x in flat(B)), "the corrected group must not touch the first beta-cell"
            Gh = divide_by_u(diff_table(A, (1, 0, 0)))
            lead = [(Gh, None)]
            lead_d = [(diff_table(Gh, d), None) for d in ((1, 0, 0), (0, 1, 0), (0, 0, 1))]
        else:
            lead = [both(lambda T: diff_table(T, (1, 0, 0)))]
            lead_d = [both(lambda T, d=d: diff_table(T, d)) for d in ((2, 0, 0), (1, 1, 0), (1, 0, 1))]
        ga = [both(lambda T: diff_table(T, (0, 1, 0)))]
        ga_d = [both(lambda T, d=d: diff_table(T, d)) for d in ((1, 1, 0), (0, 2, 0), (0, 1, 1))]
        gc = [both(lambda T: diff_table(T, (0, 0, 1)))]
        gc_d = [both(lambda T, d=d: diff_table(T, d)) for d in ((1, 0, 1), (0, 1, 1), (0, 0, 2))]
        rows = lead + ga + gc + lead_d + ga_d + gc_d
        self.M12 = arb_mat(12, 64, [x for (TA, TB) in rows for x in au.ball(TA, TB)])
        self.M3 = arb_mat(3, 64, [x for (TA, TB) in rows[:3] for x in au.ball(TA, TB)])

    def leaves(self, B, A, C, surface=False):
        """(lead, G_a, G_c) as D over the box; lead = G_beta, or G_beta/beta on the first beta-cell.
        surface=True: variables (beta, a) with c = beta (chain rule)."""
        R = self.M12 * monomials3(B - self.cen[0], A - self.cen[1], C - self.cen[2])
        v = [R[i, 0] for i in range(12)]
        out = []
        for idx in range(3):
            gb, ga, gc = v[3 + 3 * idx], v[4 + 3 * idx], v[5 + 3 * idx]
            out.append(D(v[idx], [gb + gc, ga] if surface else [gb, ga, gc]))
        return out

    def point(self, B, A, C):
        R = self.M3 * monomials3(B - self.cen[0], A - self.cen[1], C - self.cen[2])
        return R[0, 0], R[1, 0], R[2, 0]


def monomials2(W, Z):
    pw = [O1, W, W * W, W * W * W]
    pz = [O1, Z, Z * Z, Z * Z * Z]
    return arb_mat(16, 1, [a * b for a in pw for b in pz])


class Face:
    """G(0, a, c) and its first and second partial derivatives on one face cell (beta = 0 lies in the first beta-cell, centre 0)."""

    def __init__(self, au: Audit, ka, kc):
        S = au.S
        A, B = S.exact_tables(3, ka, kc)
        assert B is None or all(x == 0 for x in flat(B))
        self.cen = (arb(S.centre(1, ka)), arb(S.centre(2, kc)))
        self.lo = (arb(S.t[1][ka]), arb(S.t[2][kc]))
        self.hi = (arb(S.t[1][ka + 1]), arb(S.t[2][kc + 1]))
        rows = []
        for d in ((0, 0, 0), (0, 1, 0), (0, 0, 1), (0, 2, 0), (0, 1, 1), (0, 0, 2)):
            T = diff_table(A, d)
            rows += [arb(T[0][q][r]) for q in range(4) for r in range(4)]
        self.M = arb_mat(6, 16, rows)

    def eval(self, A, C):
        R = self.M * monomials2(A - self.cen[0], C - self.cen[1])
        return [R[i, 0] for i in range(6)]


# ----------------------------------------------------------------------------------------------
# the functions of Theorem A (generic in ball / D arguments)
# ----------------------------------------------------------------------------------------------
def F_v(B, A):
    return d_min(d_max(A, -B), B) + B


def fan(B, A):
    cb = f_cos(B)
    return f_log(d_max(f_cos(A), cb)) - f_log(cb)


def H3(au, first, B, A, C, lead, Ga, Gc):
    cb = f_cos(B)
    Vv = (lead * f_psi(B) if first else lead * (cb / f_sin(B))) + F_v(B, A)
    Y = d_relu(Ga + fan(B, A) - Gc)
    return Vv + au.twopi - d_relu(C + A) - (cb / au.m) * d_norm2(Vv, Y)


def H4(au, first, B, A, lead, Ga, Gc):
    """surface form; `lead` is G_beta (or G_beta/beta) at c = beta, Gc is G_c (or handled by the caller on the first cell)."""
    cb = f_cos(B)
    if first:
        X = lead * f_psi(B) + F_v(B, A)                  # lead = (G_beta + G_c)/beta, a polynomial
    else:
        X = (lead + Gc) * (cb / f_sin(B)) + F_v(B, A)
    Y = Ga + fan(B, A)
    return X + au.twopi - d_relu(B + A) - (cb / au.m) * d_norm2(X, Y)


# ----------------------------------------------------------------------------------------------
# worker-side covers
# ----------------------------------------------------------------------------------------------
AU: Audit | None = None


def init_worker(prec, path):
    global AU
    AU = Audit(prec, path)


def mid(x, y):
    return (x + y) / 2


def width(x, y):
    return float((y - x).mid())


def mean_value_bound(centre_val, grad, radii):
    contrib = [mag(g) * r for g, r in zip(grad, radii)]
    b = centre_val
    for c in contrib:
        b = b - c
    return lo(b), [float(c.mid()) for c in contrib]


def clip_cell(t, k, lo_clip, hi_clip):
    a, b = arb(t[k]), arb(t[k + 1])
    if lo_clip is not None and hi(a) < lo(lo_clip):
        a = lo_clip
    if hi_clip is not None and lo(b) > hi(hi_clip):
        b = hi_clip
    return a, b


def cover_A3(task):
    kb, ka, kc, max_boxes = task
    au = AU
    S = au.S
    t = S.t
    if arb(t[0][kb]) > au.bmax or arb(t[2][kc]) > au.bmax or arb(t[1][ka]) > au.halfpi or arb(t[1][ka + 1]) < -au.halfpi:
        return dict(cell=(kb, ka, kc), status="outside", boxes=0)
    if t[2][kc + 1] < t[0][kb]:
        return dict(cell=(kb, ka, kc), status="outside", boxes=0)
    cell = au.cell3(kb, ka, kc)
    b_lo, b_hi = clip_cell(t[0], kb, None, au.bmax)
    a_lo, a_hi = clip_cell(t[1], ka, -au.halfpi, au.halfpi)
    c_lo, c_hi = clip_cell(t[2], kc, None, au.bmax)
    stack = [(b_lo, b_hi, a_lo, a_hi, c_lo, c_hi)]
    boxes = 0
    minimum = None
    while stack:
        b0, b1, a0, a1, c0, c1 = stack.pop()
        boxes += 1
        if boxes > max_boxes:
            return dict(cell=(kb, ka, kc), status="budget", boxes=boxes)
        if c1 < b0:                                        # certainly below the surface c = beta
            continue
        B, A, C = hull(b0, b1), hull(a0, a1), hull(c0, c1)
        lead, Ga, Gc = cell.leaves(B, A, C)
        Hbox = H3(au, cell.first, D(B, [O1, Z0, Z0]), D(A, [Z0, O1, Z0]), D(C, [Z0, Z0, O1]), lead, Ga, Gc)
        bound = lo(Hbox.v)
        contrib = None
        if not bound > 0:
            rb, ra, rc = (b1 - b0) / 2, (a1 - a0) / 2, (c1 - c0) / 2
            bm, am, cm = mid(b0, b1), mid(a0, a1), mid(c0, c1)
            # midpoint form: a bound for the FORMULA on the whole box, hence on its part with c >= beta
            bound, contrib = mean_value_bound(H3(au, cell.first, bm, am, cm, *cell.point(bm, am, cm)), Hbox.g, (rb, ra, rc))
            if not bound > 0 and not cm >= bm and c1 >= b0:
                # the corner (b0, ., c1) lies in {c >= beta}, and so does the segment from it to any point
                # of the box with c >= beta; deviations are at most the full widths in beta and c
                bound2, contrib2 = mean_value_bound(H3(au, cell.first, b0, am, c1, *cell.point(b0, am, c1)), Hbox.g, (2 * rb, ra, 2 * rc))
                if bound2 > bound:
                    bound, contrib = bound2, contrib2
        if bound > 0:
            f = float(bound)
            minimum = f if minimum is None or f < minimum else minimum
            continue
        ws = (width(b0, b1), width(a0, a1), width(c0, c1))
        if max(ws) < 1e-10:
            return dict(cell=(kb, ka, kc), status="failed", box=[str(x) for x in (b0, b1, a0, a1, c0, c1)], bound=str(bound), boxes=boxes)
        axis = max(range(3), key=lambda i: contrib[i]) if contrib else max(range(3), key=lambda i: ws[i])
        if ws[axis] < 1e-13:
            axis = max(range(3), key=lambda i: ws[i])
        if axis == 0:
            m_ = mid(b0, b1); stack += [(b0, m_, a0, a1, c0, c1), (m_, b1, a0, a1, c0, c1)]
        elif axis == 1:
            m_ = mid(a0, a1); stack += [(b0, b1, a0, m_, c0, c1), (b0, b1, m_, a1, c0, c1)]
        else:
            m_ = mid(c0, c1); stack += [(b0, b1, a0, a1, c0, m_), (b0, b1, a0, a1, m_, c1)]
    return dict(cell=(kb, ka, kc), status="verified", boxes=boxes, min_bound=minimum)


class SurfaceFirst:
    """(G_beta + G_c)(beta, a, beta)/beta as an exact bivariate polynomial on the first surface segment, and G_a there."""

    def __init__(self, au: Audit, ka):
        S = au.S
        A, B = S.exact_tables(3, ka, 3)
        assert B is None or all(x == 0 for x in flat(B))
        assert S.centre(0, 3) == 0 and S.centre(2, 3) == 0
        kb_ = au.surface_poly(3, ka, 3, diff_table(A, (1, 0, 0)))
        kc_ = au.surface_poly(3, ka, 3, diff_table(A, (0, 0, 1)))
        ksum = [[kb_[n][q] + kc_[n][q] for q in range(4)] for n in range(7)]
        assert all(ksum[0][q] == 0 for q in range(4)), "K_beta(0, a) = 0 fails (needs G_beta(0,.,.) = 0 and G_c(0,.,0) = 0)"
        self.khat = [[arb(ksum[n + 1][q]) for q in range(4)] for n in range(6)]
        ga = au.surface_poly(3, ka, 3, diff_table(A, (0, 1, 0)))
        self.ga = [[arb(ga[n][q]) for q in range(4)] for n in range(7)]
        self.cen_a = arb(S.centre(1, ka))

    @staticmethod
    def _eval(tab, U, W, du, dw):
        tot = Z0
        for n in range(du, len(tab)):
            for q in range(dw, 4):
                c = tab[n][q]
                if c == 0:
                    continue
                tot += c * (fact_ratio(n, du) * fact_ratio(q, dw)) * ipow(U, n - du) * ipow(W, q - dw)
        return tot

    def leaves(self, B, A):
        W = A - self.cen_a
        ev = self._eval
        lead = D(ev(self.khat, B, W, 0, 0), [ev(self.khat, B, W, 1, 0), ev(self.khat, B, W, 0, 1)])
        Ga = D(ev(self.ga, B, W, 0, 0), [ev(self.ga, B, W, 1, 0), ev(self.ga, B, W, 0, 1)])
        return lead, Ga

    def point(self, B, A):
        W = A - self.cen_a
        return self._eval(self.khat, B, W, 0, 0), self._eval(self.ga, B, W, 0, 0)


def cover_A4(task):
    x0, x1, kb, kc, ka, N, max_boxes = task
    x0, x1, N = Q(x0), Q(x1), [Q(x) for x in N]
    au = AU
    S = au.S
    t = S.t
    if arb(x0) > au.bmax or arb(t[1][ka]) > au.halfpi or arb(t[1][ka + 1]) < -au.halfpi:
        return dict(cell=(kb, ka, kc), status="outside", boxes=0)
    first = x0 == 0
    if first:
        assert kb == 3 and kc == 3
        sf = SurfaceFirst(au, ka)
    else:
        cell = au.cell3(kb, ka, kc)
    b_lo, b_hi = arb(x0), arb(x1)
    if lo(b_hi) > hi(au.bmax):
        b_hi = au.bmax
    a_lo, a_hi = clip_cell(t[1], ka, -au.halfpi, au.halfpi)
    Nb0, Nb1, Na0, Na1 = [arb(x) for x in N]
    stack = [(b_lo, b_hi, a_lo, a_hi)]
    boxes = 0
    skipped = 0
    minimum = None
    while stack:
        b0, b1, a0, a1 = stack.pop()
        boxes += 1
        if boxes > max_boxes:
            return dict(cell=(kb, ka, kc), status="budget", boxes=boxes)
        if b0 >= Nb0 and b1 <= Nb1 and a0 >= Na0 and a1 <= Na1:
            skipped += 1                                   # inside N: settled by the Hessian test
            continue
        if not (b1 <= Nb0 or b0 >= Nb1 or a1 <= Na0 or a0 >= Na1):
            cut = False                                    # overlaps N: cut along the edges of N
            for e in (Nb0, Nb1):
                if b0 < e and e < b1:
                    stack += [(b0, e, a0, a1), (e, b1, a0, a1)]; cut = True; break
            if not cut:
                for e in (Na0, Na1):
                    if a0 < e and e < a1:
                        stack += [(b0, b1, a0, e), (b0, b1, e, a1)]; cut = True; break
            if not cut:
                return dict(cell=(kb, ka, kc), status="failed", box=[str(x) for x in (b0, b1, a0, a1)], bound="cannot separate from N", boxes=boxes)
            continue
        B, A = hull(b0, b1), hull(a0, a1)
        bm, am = mid(b0, b1), mid(a0, a1)
        if first:
            lead, Ga = sf.leaves(B, A)
            Hbox = H4(au, True, D(B, [O1, Z0]), D(A, [Z0, O1]), lead, Ga, None)
            pl, pa = sf.point(bm, am)
            centre = H4(au, True, bm, am, pl, pa, None)
        else:
            lead, Ga, Gc = cell.leaves(B, A, B, surface=True)
            Hbox = H4(au, False, D(B, [O1, Z0]), D(A, [Z0, O1]), lead, Ga, Gc)
            pl, pa, pc = cell.point(bm, am, bm)
            centre = H4(au, False, bm, am, pl, pa, pc)
        bound, contrib = mean_value_bound(centre, Hbox.g, ((b1 - b0) / 2, (a1 - a0) / 2))
        if lo(Hbox.v) > bound:
            bound = lo(Hbox.v)
        if bound > 0:
            f = float(bound)
            minimum = f if minimum is None or f < minimum else minimum
            continue
        ws = (width(b0, b1), width(a0, a1))
        if max(ws) < 1e-12:
            return dict(cell=(kb, ka, kc), status="failed", box=[str(x) for x in (b0, b1, a0, a1)], bound=str(bound), boxes=boxes)
        axis = 0 if contrib[0] >= contrib[1] else 1
        if ws[axis] < 1e-14:
            axis = 1 - axis
        if axis == 0:
            m_ = mid(b0, b1); stack += [(b0, m_, a0, a1), (m_, b1, a0, a1)]
        else:
            m_ = mid(a0, a1); stack += [(b0, b1, a0, m_), (b0, b1, m_, a1)]
    return dict(cell=(kb, ka, kc), status="verified", boxes=boxes, min_bound=minimum, inside_N=skipped)


# ---- dives -------------------------------------------------------------------------------------
def face_enclosure(au, a_rng, c_rng):
    """hull over the face cells met by a rectangle of [G0, G0_a, G0_c, G0_aa, G0_ac, G0_cc]."""
    S = au.S
    out = None
    for ka in S.cells(1):
        if arb(S.t[1][ka + 1]) < a_rng or arb(S.t[1][ka]) > a_rng:
            continue
        for kc in S.cells(2):
            if arb(S.t[2][kc + 1]) < c_rng or arb(S.t[2][kc]) > c_rng:
                continue
            fc = au.face(ka, kc)
            A = hull(lo(a_rng) if lo(a_rng) > fc.lo[0] else fc.lo[0], hi(a_rng) if hi(a_rng) < fc.hi[0] else fc.hi[0])
            C = hull(lo(c_rng) if lo(c_rng) > fc.lo[1] else fc.lo[1], hi(c_rng) if hi(c_rng) < fc.hi[1] else fc.hi[1])
            vals = fc.eval(A, C)
            out = vals if out is None else [hull(x, y) for x, y in zip(out, vals)]
    assert out is not None, (str(a_rng), str(c_rng))
    return out


def G0(au, a, c):
    """G(0, a, c) for ball or D arguments (first order)."""
    if not isinstance(a, D):
        return face_enclosure(au, a, c)[0]
    e = face_enclosure(au, a.v, c.v)
    return D(e[0], [e[1] * p + e[2] * q for p, q in zip(a.g, c.g)])


def dive_slack(au, a0, c0, Dv):
    a1 = d_min(a0 + Dv, au.halfpi)
    c1 = d_max(c0 - Dv, Z0)
    Qm = d_relu(d_max(a0 + c0, a1 + c1))
    tau = 2 * f_asinh(au.kappa * f_sin(Dv / 2))
    return (au.twopi - Qm) * tau - G0(au, a1, c1) + G0(au, a0, c0)


def cover_A5(task):
    ka, kc, D_lo, D_hi, monotone, max_boxes = task
    D_lo, D_hi = Q(D_lo), Q(D_hi)
    au = AU
    S = au.S
    t = S.t
    if arb(t[2][kc]) > au.bmax or arb(t[1][ka]) > au.halfpi or arb(t[1][ka + 1]) < -au.halfpi:
        return dict(cell=(ka, kc), status="outside", boxes=0)
    a_lo, a_hi = clip_cell(t[1], ka, -au.halfpi, au.halfpi)
    c_lo, c_hi = clip_cell(t[2], kc, None, au.bmax)
    d_lo, d_hi = arb(D_lo), arb(D_hi)
    if lo(d_hi) > hi(au.pi):
        d_hi = au.pi
    stack = [(a_lo, a_hi, c_lo, c_hi, d_lo, d_hi)]
    boxes = 0
    minimum = None
    while stack:
        a0, a1, c0, c1, d0, d1 = stack.pop()
        boxes += 1
        if boxes > max_boxes:
            return dict(cell=(ka, kc), status="budget", boxes=boxes)
        A, C, Dd = hull(a0, a1), hull(c0, c1), hull(d0, d1)
        T = dive_slack(au, D(A, [O1, Z0, Z0]), D(C, [Z0, O1, Z0]), D(Dd, [Z0, Z0, O1]))
        if monotone:
            # T(a, c, 0) = 0, T is Lipschitz in D, and its D-derivative (wherever it exists) lies in the D-component
            # of the generalized gradient; positivity of that component on all of face x [0, D_s] gives T >= 0 there.
            # The condition is local, so the region is covered by arbitrary boxes.
            bound = lo(T.g[2])
            ws = (width(a0, a1), width(c0, c1), width(d0, d1))
            contrib = ws
        else:
            am, cm, dm = mid(a0, a1), mid(c0, c1), mid(d0, d1)
            bound, contrib = mean_value_bound(dive_slack(au, am, cm, dm), T.g, ((a1 - a0) / 2, (c1 - c0) / 2, (d1 - d0) / 2))
        if bound > 0:
            f = float(bound)
            minimum = f if minimum is None or f < minimum else minimum
            continue
        ws = (width(a0, a1), width(c0, c1), width(d0, d1))
        if max(ws) < 1e-9:
            return dict(cell=(ka, kc), status="failed", box=[str(x) for x in (a0, a1, c0, c1, d0, d1)], bound=str(bound), boxes=boxes)
        axis = max(range(3), key=lambda i: contrib[i])
        if axis == 0:
            m_ = mid(a0, a1); stack += [(a0, m_, c0, c1, d0, d1), (m_, a1, c0, c1, d0, d1)]
        elif axis == 1:
            m_ = mid(c0, c1); stack += [(a0, a1, c0, m_, d0, d1), (a0, a1, m_, c1, d0, d1)]
        else:
            m_ = mid(d0, d1); stack += [(a0, a1, c0, c1, d0, m_), (a0, a1, c0, c1, m_, d1)]
    return dict(cell=(ka, kc), status="verified", boxes=boxes, min_bound=minimum)


# ----------------------------------------------------------------------------------------------
# the spiral: exact jet and interval Hessian on N
# ----------------------------------------------------------------------------------------------
def hessian_test(au: Audit, half_b: fmpq, half_a: fmpq):
    S = au.S
    kb, ka, kc = au.spiral_cell
    A, Bt = S.exact_tables(kb, ka, kc)
    kp = au.surface_poly(kb, ka, kc, A)
    kq = au.surface_poly(kb, ka, kc, Bt)
    assert all(kp[n][q] == 0 and kq[n][q] == 0 for n in range(7) for q in range(1, 4))
    K = [arb(kp[n][0]) + S.delta0 * arb(kq[n][0]) for n in range(7)]      # K(beta) = G(beta, ., beta) on the patch cell
    cb_, ca_ = S.centre(0, kb), S.centre(1, ka)
    N = (cb_ - half_b, cb_ + half_b, ca_ - half_a, ca_ + half_a)
    tb, ta, tc = S.t
    assert tb[kb] < N[0] and N[1] < tb[kb + 1] and ta[ka] < N[2] and N[3] < ta[ka + 1] and tc[kc] < N[0] and N[1] < tc[kc + 1]
    assert arb(N[0]) < au.bst and au.bst < arb(N[1]) and arb(N[2]) < au.alst and au.alst < arb(N[3]), "the spiral must be interior to N"

    def Kder(U, order):
        return sum((K[n] * fact_ratio(n, order) * ipow(U, n - order) for n in range(order, 7)), Z0)

    def H4_smooth(Bx, Ax):
        """second-order jet of H4 on the branch |a| < beta, beta + a > 0 of the patch cell (G_a = 0)."""
        U = Bx - arb(cb_)
        k1, k2, k3 = Kder(U, 1), Kder(U, 2), Kder(U, 3)
        z2 = (Z0, Z0)
        zero = D(Z0, z2)
        Bv = D(D(Bx, (O1, Z0)), (D(O1, z2), zero))
        Av = D(D(Ax, (Z0, O1)), (zero, D(O1, z2)))
        Kb = D(D(k1, (k2, Z0)), (D(k2, (k3, Z0)), zero))
        cb = f_cos(Bv)
        X = Kb * (cb / f_sin(Bv)) + Av + Bv
        dl = f_log(f_cos(Av)) - f_log(cb)
        return X + au.twopi - (Av + Bv) - (cb / au.m) * f_sqrt(X * X + dl * dl)

    Bbox, Abox = hull(arb(N[0]), arb(N[1])), hull(arb(N[2]), arb(N[3]))
    smooth = bool(mag(Abox) < lo(Bbox) and lo(Abox + Bbox) > 0)
    Hn = H4_smooth(Bbox, Abox)
    hxx, hxy, hyy = Hn.g[0].g[0], Hn.g[0].g[1], Hn.g[1].g[1]
    pd = bool(lo(hxx) > 0 and lo(hxx * hyy - hxy * hxy) > 0)
    Hs = H4_smooth(au.bst, au.alst)
    zero_jet = bool(Hs.v.v.contains(0) and Hs.v.g[0].contains(0) and Hs.v.g[1].contains(0))
    rep = dict(N=[float(Fraction(int(x.p), int(x.q))) for x in N], smooth_branch=smooth, positive_definite=pd,
               hessian=[str(hxx), str(hxy), str(hyy)], jet_at_spiral=[str(Hs.v.v), str(Hs.v.g[0]), str(Hs.v.g[1])],
               jet_contains_zero=zero_jet)
    return (smooth and pd and zero_jet), N, rep


# ----------------------------------------------------------------------------------------------
def run(pool, fn, tasks, label):
    t0 = time.time()
    boxes = 0
    minimum = None
    bad = []
    inside = 0
    for n, res in enumerate(pool.imap_unordered(fn, tasks, chunksize=2), 1):
        boxes += res.get("boxes", 0)
        inside += res.get("inside_N", 0)
        if res.get("min_bound") is not None:
            minimum = res["min_bound"] if minimum is None else min(minimum, res["min_bound"])
        if res["status"] not in ("verified", "outside"):
            bad.append(res)
        if n % 400 == 0:
            print(f"   {label}: {n}/{len(tasks)} cells, boxes={boxes}, bad={len(bad)} [{time.time() - t0:.0f}s]", flush=True)
    out = dict(status="verified" if not bad else "failed", cells=len(tasks), boxes=boxes, min_certified_bound=minimum,
               failures=bad[:8], seconds=round(time.time() - t0, 1))
    if inside:
        out["boxes_inside_N"] = inside
    return out


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--certificate", default=str(CERT))
    ap.add_argument("--workers", type=int, default=8)
    ap.add_argument("--precision-bits", type=int, default=128)
    ap.add_argument("--N-log2", type=int, default=13, help="half-width 2^-this of the exclusion box at the spiral")
    ap.add_argument("--small-dive", default="1/8", help="dives up to this D are settled by monotonicity in D")
    ap.add_argument("--stages", default="A4,A3,A5")
    ap.add_argument("--max-boxes", type=int, default=30_000_000)
    ap.add_argument("--out", default=None)
    args = ap.parse_args()
    t_start = time.time()
    au = Audit(args.precision_bits, args.certificate)
    S = au.S
    print("structure:", S.report, flush=True)
    print("C_sp =", au.Csp, "| k_* =", au.k, flush=True)
    print("beta_* =", au.bst, "| alpha_* =", au.alst, flush=True)
    if S.report["A1_coefficient_violations"]:
        raise SystemExit("(A1) fails")
    half = fmpq(1, 2 ** args.N_log2)
    ok, N, hrep = hessian_test(au, half, half)
    print("Hessian test:", ok, hrep, flush=True)
    if not ok:
        raise SystemExit("Hessian test failed")
    manifest = dict(date=dt.date.today().isoformat(), script=Path(__file__).name, certificate=Path(args.certificate).name,
                    certificate_sha256=S.sha256, platform=platform.platform(), python=sys.version.split()[0], workers=args.workers,
                    precision_bits=args.precision_bits, structure=S.report,
                    constants=dict(C_sp=str(au.Csp), k=str(au.k), m=str(au.m), beta=str(au.bst), alpha=str(au.alst), kappa=str(au.kappa)),
                    hessian_test=hrep, exclusion_box=[[int(x.p), int(x.q)] for x in N])
    t = S.t
    knots = sorted(set(t[0][3:-3]) | set(t[2][3:-3]))
    segs = [(x0, x1, S.cell_of(0, (x0 + x1) / 2), S.cell_of(2, (x0 + x1) / 2)) for x0, x1 in zip(knots[:-1], knots[1:])]
    fr = lambda x: Fraction(int(x.p), int(x.q))  # noqa: E731
    Nf = [fr(x) for x in N]
    a4 = [(fr(x0), fr(x1), kb, kc, ka, Nf, args.max_boxes) for (x0, x1, kb, kc) in segs for ka in S.cells(1)]
    a3 = [(kb, ka, kc, args.max_boxes) for kb in S.cells(0) for ka in S.cells(1) for kc in S.cells(2)]
    Ds = Q(Fraction(args.small_dive))
    slabs = [Ds]
    while slabs[-1] * 2 < 4:
        slabs.append(slabs[-1] * 2)
    slabs.append(fmpq(4))
    faces = [(ka, kc) for ka in S.cells(1) for kc in S.cells(2)]
    a5s = [(ka, kc, Fraction(0), fr(Ds), True, args.max_boxes) for ka, kc in faces]
    a5 = [(ka, kc, fr(d0), fr(d1), False, args.max_boxes) for ka, kc in faces for d0, d1 in zip(slabs[:-1], slabs[1:])]
    with Pool(args.workers, initializer=init_worker, initargs=(args.precision_bits, args.certificate)) as pool:
        if "A4" in args.stages:
            manifest["A4_surface"] = run(pool, cover_A4, a4, "A4"); print("A4:", manifest["A4_surface"], flush=True)
        if "A3" in args.stages:
            manifest["A3_interior"] = run(pool, cover_A3, a3, "A3"); print("A3:", manifest["A3_interior"], flush=True)
        if "A5" in args.stages:
            manifest["A5_small_dives"] = dict(D_small=str(Ds), method="T(.,.,0) = 0 and dT/dD > 0", **run(pool, cover_A5, a5s, "A5-small"))
            print("A5 small:", manifest["A5_small_dives"], flush=True)
            manifest["A5_dives"] = run(pool, cover_A5, a5, "A5"); print("A5:", manifest["A5_dives"], flush=True)
    keys = [k for k in ("A4_surface", "A3_interior", "A5_small_dives", "A5_dives") if k in manifest]
    manifest["verified"] = bool(keys) and all(manifest[k]["status"] == "verified" for k in keys)
    manifest["stages"] = args.stages
    manifest["total_seconds"] = round(time.time() - t_start, 1)
    out = args.out or str(ROOT / "output" / f"lifted-three-state-second-verifier-p{args.precision_bits}-2026-09-19.json")
    json.dump(manifest, open(out, "w"), indent=1)
    print("wrote", out, "| verified:", manifest["verified"], flush=True)


if __name__ == "__main__":
    main()


==> anc/scripts/check-lean-kernel-replay.sh <==
#!/usr/bin/env bash
# Re-check the compiled Lean development with the kernel, independently of the build.
#
# `leanchecker` ships with every Lean toolchain from v4.28.0 (it is the former
# lean4checker, merged into Lean in March 2026).  It replays the declarations of a
# compiled module through the kernel, starting from the environment its imports
# provide.  This catches declarations that reached the .olean without the kernel
# having accepted them -- "environment hacking" via metaprogramming -- which
# `#print axioms` cannot see.  It is not an independent implementation of the
# kernel: it is the same kernel, run again on the compiled artefacts.
#
#   bash scripts/check-lean-kernel-replay.sh          # the eight modules, ~1 min
#   bash scripts/check-lean-kernel-replay.sh --fresh  # + replay every constant
#                                                     #   Shore depends on, from
#                                                     #   nothing (slow, ~10 GB RSS)
#
# Shore.lean is imports only, so `leanchecker Shore` alone replays nothing; the
# modules must be named individually.
set -uo pipefail

root="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
export PATH="$HOME/.elan/bin:$PATH"
cd "$root/lean"

MODULES=(
    Shore.KneserPoulsenLine Shore.AngularUnfolding Shore.LiftedCoverage
    Shore.MonotoneSelector  Shore.LiftedBookkeeping Shore.LiftedHeading
    Shore.PolygonalReduction Shore.RunningMaxFront
)

echo "date:      $(date -u +%Y-%m-%dT%H:%M:%SZ)"
echo "toolchain: $(cat lean-toolchain)"
echo "lean:      $(lean --version)"
echo "mathlib:   $(python3 -c "import json;print(next(p['rev'] for p in json.load(open('lake-manifest.json'))['packages'] if p['name']=='mathlib'))")"
echo

fail=0
for m in "${MODULES[@]}"; do
    out=$(lake env leanchecker "$m" 2>&1); rc=$?
    printf '%-26s exit=%d %s\n' "$m" "$rc" "$out"
    [ "$rc" -eq 0 ] || fail=$((fail+1))
done

if [ "${1:-}" = "--fresh" ]; then
    echo
    echo "fresh replay of every constant Shore depends on:"
    out=$(lake env leanchecker --fresh Shore 2>&1); rc=$?
    printf '%-26s exit=%d %s\n' "--fresh Shore" "$rc" "$out"
    [ "$rc" -eq 0 ] || fail=$((fail+1))
fi

echo
if [ "$fail" -eq 0 ]; then echo "PASS: the kernel re-accepted every declaration."; else
    echo "FAIL: $fail module(s) rejected."; exit 1; fi


==> anc/scripts/check_lifted_front_boundaries_2026_09_19.py <==
#!/usr/bin/env python3
"""Two geometric regressions for the repaired front and endpoint conventions.

The radial prefix reaches (1, 0) at t = P_STAR at constant speed 1/P_STAR.
It then either moves to (2, 0) at unit speed or waits for half a time unit.
Their final sources are known analytically, independently of the sampled audit.
This is a floating-point diagnostic, not a proof certificate.
"""
import json
import math

import numpy as np
from scipy.integrate import quad

from audit_lifted_reduction_bruteforce_2026_09_19 import (
    HALFPI,
    M_STAR,
    P_STAR,
    Storage,
    analyse,
)


def main():
    dphi = 0.0005
    storage = Storage()
    ray = analyse(
        np.array([[1.0, 0.0], [2.0, 0.0]]), np.zeros(2),
        2, dphi, M_STAR, storage, tau0_angle=0.0, series=True,
    )
    # All scores on this ray increase with radius: only the last point is final.
    a = ray["series"]["a"]
    assert np.allclose(a[:-1], HALFPI, rtol=0, atol=1e-12)
    assert abs(a[-1] + HALFPI) <= dphi
    v_final = math.log(2 / (M_STAR * (P_STAR + 1)))
    beta = math.acos(math.exp(-v_final))
    exact_fan, _ = quad(lambda r: v_final + math.log(math.cos(r)), -beta, beta)
    assert exact_fan > 0  # Both endpoint fan values at a = +/-pi/2 are zero.
    assert abs(ray["FAN"] - exact_fan) < dphi

    waiting = analyse(
        np.array([[1.0, 0.0], [1.0, 0.0]]), np.array([0.5, 0.0]),
        2, dphi, M_STAR, None, tau0_angle=0.0,
    )
    # Every direction's final source is the first arrival, exactly at tau_0.
    # Coverage during the wait must be charged entirely to the boundary term.
    assert waiting["integral_mu"] > 0
    assert waiting["FAN"] == 0
    assert waiting["FRONT"] == 0
    assert waiting["T4_slack"] > 0
    assert waiting["T4_sharp_slack"] == 0

    print(json.dumps({
        "passed": True,
        "ray_initial_a": float(a[0]),
        "ray_final_a": float(a[-1]),
        "ray_fan_sampled": ray["FAN"],
        "ray_fan_quadrature": exact_fan,
        "initial_atom_fan_in_window": waiting["FAN"],
        "waiting_covered_time_integral": waiting["integral_mu"],
        "waiting_boundary_slack": waiting["T4_slack"],
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/check_lifted_three_state_dissipation_2026_09_19.py <==
#!/usr/bin/env python3
"""End-to-end falsification test for the certified three-state storage (floating point).

Simulates the relaxed control system of Theorem A (paper/nonmonotone-radius-analysis-2026-09-18.md) with
random controls, including inward headings, finalisation jumps, stale fronts and dives below the guaranteed
disk, and checks that  W = V(state) + (accumulated relaxed reward)  never increases beyond the Euler error.
A sign or modelling mismatch between the dynamics and the certified inequalities (A1), (A3), (A4), (A5) would
show up as a systematic increase.  The spiral control is included: along it W must stay constant.

This is a diagnostic of the modelling, not part of the proof.
"""
from __future__ import annotations

import json
import math
from pathlib import Path

import numpy as np

import fit_lifted_three_state_certificate_2026_09_18 as F

ROOT = Path(__file__).resolve().parents[1]
M, KAPPA, BMAX, HALF_PI, TWO_PI = F.M, F.KAPPA, F.BMAX, F.HALF_PI, F.TWO_PI
GL_X, GL_W = np.polynomial.legendre.leggauss(40)


def hfun(v):
    return math.acos(min(1.0, math.exp(-max(v, 0.0))))


def fan_primitive(v, a):
    """F(v, a) = int_{-beta}^{clip(a, -beta, beta)} (v + log cos s) ds."""
    if v <= 0:
        return 0.0
    beta = hfun(v); hi = min(max(a, -beta), beta)
    if hi <= -beta:
        return 0.0
    mid, half = 0.5 * (hi - beta), 0.5 * (hi + beta)
    s = mid + half * GL_X
    return float(half * np.sum(GL_W * (v + np.log(np.cos(s)))))


class Storage:
    def __init__(self, path):
        d = json.load(open(path))
        self.coef = np.array(d["coef"])
        assert np.allclose(d["tb"], F.TB) and np.allclose(d["ta"], F.TA) and np.allclose(d["tc"], F.TC)

    def G(self, beta, a, c):
        return float((F.rows3(np.array([beta]), np.array([a]), np.array([c]), 0, 0, 0) @ self.coef)[0])

    def V(self, v, a, c):
        return self.G(hfun(v), a, c) + fan_primitive(v, a)


def tau_min(D):
    return 2 * math.asinh(KAPPA * math.sin(min(D, math.pi) / 2))


def simulate(S, rng, steps, dt, mode):
    v, a, c = 1.0544416, 0.2093563, hfun(1.0544416)          # start at the spiral state
    W0 = S.V(v, a, c); reward = 0.0; worst = 0.0; trace = []
    Wprev = W0
    for n in range(steps):
        P = math.exp(-v) / M
        if mode == "spiral":
            b = math.acos(1.0 / P) if P >= 1 else 0.0          # v' = 0
        elif mode == "near":
            if n % 25 == 0:
                simulate.db = rng.normal(0, 0.15); simulate.da = rng.normal(0, 0.05)
            b = min(max((math.acos(min(1.0, 1.0 / P)) if P >= 1 else 0.0) + simulate.db, 0.0), math.pi)
        else:
            if n % 40 == 0:
                simulate.b = rng.uniform(0, math.pi) if rng.random() < 0.7 else rng.uniform(0, math.pi / 2)
            b = simulate.b
        dth = P * math.sin(b) * dt
        v_new = min(v + (P * math.cos(b) - 1.0) * dt, math.log(1 / M))
        step_reward = (max(c + a, 0.0) - TWO_PI) * dt
        if v_new < 0.0:                                        # a dive: teleport on the face v = 0
            D = rng.uniform(0.02, math.pi)
            a1, c1 = min(a + D, HALF_PI), max(c - D, 0.0)
            step_reward = -(TWO_PI - max(a + c, a1 + c1, 0.0)) * tau_min(D)
            v, a, c = 0.0, a1, c1
        else:
            a_new = a + dth
            if mode == "spiral":
                a_fin = 0.2093563                               # continuous finalisation at the spiral lag
            elif mode == "near":
                a_fin = min(a_new, 0.2093563 + simulate.da)     # finalisation near the spiral lag
            elif rng.random() < 0.02:
                a_fin = rng.uniform(-HALF_PI, a_new)            # a fan: finalise down to a random lag
            else:
                a_fin = min(a_new, HALF_PI)
            a_fin = min(a_fin, HALF_PI)
            step_reward += fan_primitive(v_new, a_new) - fan_primitive(v_new, a_fin)
            v, a, c = v_new, a_fin, max(c - dth, hfun(v_new))
        reward += step_reward
        W = S.V(v, a, c) + reward
        worst = max(worst, W - Wprev)
        Wprev = W
        if n % (steps // 8) == 0:
            trace.append((round(n * dt, 3), round(v, 3), round(a, 3), round(c, 3), round(W - W0, 5)))
    return dict(total_drift=W - W0, worst_single_step_increase=worst, trace=trace)


def main():
    S = Storage(ROOT / "output" / "lifted-three-state-certificate-2026-09-19.json")
    rng = np.random.default_rng(20260919)
    out = dict(note="W = V + accumulated relaxed reward along simulated relaxed trajectories; floating-point diagnostic")
    out["spiral"] = simulate(S, rng, 4000, 5e-4, "spiral")
    print("spiral control: total drift of W over 2 units of log time = %.3e (must be ~0)" % out["spiral"]["total_drift"])
    near = []
    for k in range(8):
        r = simulate(S, rng, 6000, 5e-4, "near")
        near.append(r)
        print("near-spiral controls %d: total drift %.5f, largest single-step increase %.2e" % (k, r["total_drift"], r["worst_single_step_increase"]))
    out["near_spiral"] = near
    runs = []
    for k in range(12):
        r = simulate(S, rng, 6000, 5e-4, "random")
        runs.append(r)
        print("random controls %2d: total drift %.4f, largest single-step increase %.2e" % (k, r["total_drift"], r["worst_single_step_increase"]))
    out["random"] = runs
    out["max_single_step_increase"] = max(r["worst_single_step_increase"] for r in runs + near)
    path = ROOT / "output" / "lifted-three-state-dissipation-checks-2026-09-19.json"
    path.write_text(json.dumps(out, indent=1) + "\n")
    print("wrote", path)


if __name__ == "__main__":
    main()


==> anc/scripts/check_spiral_constants_box.py <==
#!/usr/bin/env python3
"""Existence and uniqueness of the spiral constants (k_*, m_*) in the box of Definition 2.3 of the paper,
|k - 4.7066| <= 0.05, |m - 0.072405| <= 5e-4, by one interval Newton step N(X) = x - J(X)^{-1} F(x) with
N(X) inside the interior of X.  The system and its automatic differentiation are those of the second verifier."""
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
from flint import arb, ctx  # noqa: E402

import audit_lifted_three_state_second_verifier_2026_09_19 as M  # noqa: E402

ctx.prec = 200
D, O1, Z0, hull = M.D, M.O1, M.Z0, M.hull
k0, m0 = arb(arb("4.7066").mid()), arb(arb("0.072405").mid())
kb, mb = hull(k0 - arb("0.05"), k0 + arb("0.05")), hull(m0 - arb("0.0005"), m0 + arb("0.0005"))
f1, f2 = M.Audit.spiral_system(k0, m0)
F1, F2 = M.Audit.spiral_system(D(kb, [O1, Z0]), D(mb, [Z0, O1]))
det = F1.g[0] * F2.g[1] - F1.g[1] * F2.g[0]
assert not det.contains(0), "the interval Jacobian must be regular"
nk = k0 - (F2.g[1] * f1 - F1.g[1] * f2) / det
nm = m0 - (-F2.g[0] * f1 + F1.g[0] * f2) / det
assert kb.contains_interior(nk) and mb.contains_interior(nm), "N(X) must lie in the interior of X"
au = M.Audit(128)
assert nk.overlaps(au.k) and nm.overlaps(au.m)
print("unique solution in the box; N(X) =", nk, nm)
print("refined: k_* =", au.k, " m_* =", au.m, " C_sp =", au.Csp)


==> anc/scripts/check_verifier_domain_2026_09_20.py <==
#!/usr/bin/env python3
"""Domain audit: the covers of both verifiers run over exactly the reachable state set.

Every box the verifiers check is sound by construction -- the question this script answers is the
other one, whether they check ENOUGH: whether the union of the knot cells they keep, after their
own filtering and clipping, contains

    D_3^ = { 0 <= beta <= c <= acos(m_*),  |a| <= pi/2 }        (Lemma 6.1, in the beta coordinate)

and, for (A5), the whole dive range 0 < D <= pi on the face beta = 0.  A gap here would not make
any checked inequality false; it would make the theorem unproved, silently.  Nothing else in the
repository checks this: the verifiers' own filters are what is under audit, so they are re-derived
here from the knot vectors rather than imported.

Also checked: the paper's D_3 is stated with the redundant bound v <= log(1/m_*); this is the
identity acos(m_*) = h(log(1/m_*)), verified in ball arithmetic.

Usage:  uv run python scripts/check_verifier_domain_2026_09_20.py
"""
from __future__ import annotations

import json
import sys
from fractions import Fraction
from pathlib import Path

from flint import arb, ctx, fmpq

ctx.prec = 200
HERE = Path(__file__).resolve().parent
DEFAULT = HERE.parent / "output" / "lifted-three-state-certificate-projected-2026-09-19.json"


def A(x):
    """An exact ball from a Fraction, an int or an arb."""
    if isinstance(x, Fraction):
        return arb(fmpq(x.numerator, x.denominator))
    return arb(x)


def lo(x):
    return A(x).lower()


def hi(x):
    return A(x).upper()


def spiral_constants():
    """(k_*, m_*) by Newton with an analytic Jacobian; independent of both verifiers."""
    k, m = arb("4.7"), arb("0.0724")
    for _ in range(60):
        one = 1 + k * k
        sq = one.sqrt()
        u = m * sq
        beta = u.acos()
        sinb = (1 - u * u).sqrt()
        cotb = u / sinb
        delta = k.log() - m.log() - one.log()
        E1 = beta + k * delta + (1 / k).atan() - 2 * arb.pi()
        E2 = delta * one - k * (k + cotb)
        db_dk, db_dm = -(m * k / sq) / sinb, -sq / sinb
        dd_dk, dd_dm = 1 / k - 2 * k / one, -1 / m
        csc2 = 1 / (sinb * sinb)
        J11 = db_dk + delta + k * dd_dk - 1 / one
        J12 = db_dm + k * dd_dm
        J21 = dd_dk * one + 2 * k * delta - (2 * k + cotb) + k * csc2 * db_dk
        J22 = dd_dm * one + k * csc2 * db_dm
        det = J11 * J22 - J12 * J21
        k = arb((k - (E1 * J22 - J12 * E2) / det).mid())
        m = arb((m - (-E1 * J21 + J11 * E2) / det).mid())
    return k, m


def tiles(intervals, target_lo, target_hi, name, out):
    """The clipped cells must tile [target_lo, target_hi] with no gap and no hole."""
    iv = sorted(intervals, key=lambda p: float(p[0]))
    ok = True
    if not iv:
        out.append(f"  {name}: FAIL -- no cell kept")
        return False
    if lo(iv[0][0]) > hi(target_lo):
        ok = False
        out.append(f"  {name}: FAIL -- starts at {iv[0][0]} above {target_lo}")
    cur = iv[0][1]
    for a, b in iv[1:]:
        if lo(a) > hi(cur):
            ok = False
            out.append(f"  {name}: FAIL -- gap ({cur}, {a})")
        if hi(b) > lo(cur):
            cur = b
    if hi(cur) < lo(target_hi):
        ok = False
        out.append(f"  {name}: FAIL -- ends at {cur} below {target_hi}")
    if ok:
        out.append(f"  {name}: tiles [{A(target_lo).str(8)}, {A(target_hi).str(8)}] "
                   f"from {len(iv)} cells, no gap")
    return ok


def main() -> int:
    cert = json.load(open(sys.argv[1] if len(sys.argv) > 1 else DEFAULT))
    ta = [Fraction(x) for x in cert["ta"]]   # a axis
    tb = [Fraction(x) for x in cert["tb"]]   # beta axis
    tc = [Fraction(x) for x in cert["tc"]]   # c axis

    k, m = spiral_constants()
    bmax = m.acos()
    halfpi = arb.pi() / 2
    out = [f"m_*      = {m.str(20)}",
           f"acos m_* = {bmax.str(20)}   (the bound on beta and on c)",
           f"pi/2     = {halfpi.str(20)}   (the bound on |a|)"]

    ok = True

    # the redundant bound of D_3: acos(m_*) = h(log(1/m_*)) = acos(exp(-log(1/m_*)))
    lhs, rhs = bmax, (-((1 / m).log())).exp().acos()
    same = (lhs - rhs).contains(0) and abs(float((lhs - rhs).mid())) < 1e-40
    out.append(f"  v <= log(1/m_*) is implied by c <= acos m_*: {'OK' if same else 'FAIL'}")
    ok &= same

    # the spline box must contain the reachable set with the a-axis strictly inside
    box_ok = (A(tb[3]) <= 0 and hi(bmax) < lo(A(tb[-4]))
              and A(tc[3]) <= 0 and hi(bmax) < lo(A(tc[-4]))
              and hi(-halfpi) > lo(A(ta[3])) and hi(halfpi) < lo(A(ta[-4])))
    out.append(f"  spline box [{tb[3]},{tb[-4]}] x [{ta[3]},{ta[-4]}] x [{tc[3]},{tc[-4]}] "
               f"contains the reachable set: {'OK' if box_ok else 'FAIL'}")
    ok &= box_ok

    cells = lambda t: range(3, len(t) - 4)  # noqa: E731

    # --- second verifier: keep unless the LOWER knot is past the bound, then clip the upper one ---
    def keep2(t, k_, lo_clip, hi_clip):
        a, b = A(t[k_]), A(t[k_ + 1])
        if hi_clip is not None and A(t[k_]) > hi_clip:
            return None
        if lo_clip is not None and A(t[k_ + 1]) < lo_clip:
            return None
        if lo_clip is not None and hi(a) < lo(lo_clip):
            a = lo_clip
        if hi_clip is not None and lo(b) > hi(hi_clip):
            b = hi_clip
        return a, b

    # --- first verifier: keep unless the lower end is at or above the bound, then clip both ends ---
    def keep1(t, k_, lo_clip, hi_clip):
        a, b = A(t[k_]), A(t[k_ + 1])
        if hi_clip is not None and lo(a) >= hi(hi_clip):
            return None
        if lo_clip is not None and hi(b) <= lo(lo_clip):
            return None
        if hi_clip is not None and hi(b) > lo(hi_clip):
            b = hi_clip
        if lo_clip is not None and lo(a) < hi(lo_clip):
            a = lo_clip
        return a, b

    for tag, keep in (("second verifier", keep2), ("first verifier", keep1)):
        out.append(f"{tag}:")
        beta = [r for r in (keep(tb, i, None, bmax) for i in cells(tb)) if r]
        cc = [r for r in (keep(tc, i, None, bmax) for i in cells(tc)) if r]
        aa = [r for r in (keep(ta, i, -halfpi, halfpi) for i in cells(ta)) if r]
        ok &= tiles(beta, arb(0), bmax, "beta cells", out)
        ok &= tiles(cc, arb(0), bmax, "c    cells", out)
        ok &= tiles(aa, -halfpi, halfpi, "a    cells", out)
        # no (beta, c) cell pair meeting {c >= beta} may be discarded
        dropped = 0
        for i in cells(tb):
            for j in cells(tc):
                meets = tc[j + 1] >= tb[i] and Fraction(0) <= tb[i] and A(tb[i]) <= bmax and A(tc[j]) <= bmax
                kept = keep(tb, i, None, bmax) is not None and keep(tc, j, None, bmax) is not None
                if meets and not kept:
                    dropped += 1
        out.append(f"  (beta, c) pairs meeting the surface c >= beta that are discarded: {dropped}")
        ok &= dropped == 0

    # --- (A5): the D slabs must tile [0, pi] ---
    Ds = Fraction(1, 8)
    slabs = [Ds]
    while slabs[-1] * 2 < 4:
        slabs.append(slabs[-1] * 2)
    slabs.append(Fraction(4))
    segs = [(arb(0), A(Ds))] + [(A(x), min(A(y), arb.pi(), key=lambda z: float(z.mid())))
                                  for x, y in zip(slabs[:-1], slabs[1:])]
    out.append("(A5) dive range:")
    ok &= tiles(segs, arb(0), arb.pi(), "D    slabs", out)

    print("\n".join(out))
    print("PASS" if ok else "FAIL")
    return 0 if ok else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/fit_lifted_three_state_certificate_2026_09_18.py <==
#!/usr/bin/env python3
"""Fit the three-state storage of Theorem A in a form that can be verified exactly.

Floating-point half of the argument; the rigorous half is
scripts/verify_lifted_three_state_certificate_2026_09_18.py.
See paper/nonmonotone-radius-analysis-2026-09-18.md (Theorem A) for the conditions
(notes/ in the extracted directory shoreline-full).

Differences from fit_lifted_three_state_storage_2026_09_18.py, all needed for exactness:
  * knots are floats with the knot cell of the spiral centred at (float(beta*), float(a*)), so that a
    dyadic exclusion box can be placed there by the cover's own bisection;
  * a flat patch: the coefficient block active near the spiral is tied along a, so G_a = 0 identically
    there and the surface form (A4) depends on beta only through c~ = (X_s + 2 pi - q)/P;
  * the tight value c~(beta*) = a_* (that is, S_P = a_* in the two-state language) is an equality
    constraint, so that the single exact correction of the verifier is tiny;
  * (A1) is imposed by coefficient monotonicity along a with a margin on the untied pairs; (A2) is not
    imposed (it is not needed, see the analysis note, Section 4);
  * two stages: first maximise the weighted margin eps, then keep 0.6 eps as a floor and maximise the
    mean of capped slacks, which makes the interval cover cheaper (the saved certificate of 19 September is
    a stage-1 candidate; stage 2 is optional);
  * dives carry a margin relative to their cost and are sampled at the cap onsets a_0 + D = pi/2, D = c_0;
  * with --oracle-workers N the exact covers of the verifier are used as a separation oracle after every
    solve.  This is essential: near v = 0 the functions have valleys a few thousandths wide which dense
    floating-point grids miss (a dense-grid-passing candidate was rejected by the verifier).

    uv run --with cvxpy --with clarabel python scripts/fit_lifted_three_state_certificate_2026_09_18.py
"""
from __future__ import annotations

import argparse
import datetime as dt
import json
import math
import time
from pathlib import Path

import numpy as np
import scipy.sparse as sp
from scipy.interpolate import BSpline

CSP = 13.811135179461131
KST = 4.70655656626900428765
TWO_PI = 2 * math.pi
HALF_PI = math.pi / 2
M = 1.0 / CSP
PST = math.sqrt(1 + KST**2)
BST = math.acos(M * PST)
AST = math.atan(1 / KST)
VST = -math.log(M * PST)
WST = 0.5 * math.log(1 + KST**-2)
ASTAR_SP = (VST - WST) * PST / KST          # value of S_P = c~ forced at the spiral
BMAX = math.acos(M)
PATCH_B, PATCH_A, PATCH_C = 0.04, 0.03, 0.06
MU = 1e-7                                     # margin of the untied coefficient differences along a
KAPPA = M / math.sqrt(1 - M * M)
D_SMALL = 1.0 / 16                            # dives shorter than this are certified through Gamma on the face
GAMMA_FLOOR = 3e-4                            # Gamma = (2 pi - q_+) kappa - (G_a - G_c)(0, a, c) on the face beta = 0


def knots(lo, hi, n, extra=()):
    inner = np.unique(np.clip(np.concatenate([np.linspace(lo, hi, n + 1), np.array(extra, float)]), lo, hi))
    return np.concatenate([[lo] * 3, inner, [hi] * 3])


TB = knots(0, 1.5, 14, BST + np.array([-0.08, -0.04, -0.015, 0.015, 0.04, 0.08]))
TA = knots(-1.6, 1.6, 20, AST + np.array([-0.06, -0.03, -0.01, 0.01, 0.03, 0.06]))
TC = knots(0, 1.5, 9, BST + np.array([-PATCH_C, PATCH_C]))
SHAPE = (len(TB) - 4, len(TA) - 4, len(TC) - 4)


def cells_within(t, lo, hi):
    return [k for k in range(3, len(t) - 4) if t[k] >= lo - 1e-12 and t[k + 1] <= hi + 1e-12]


def patch_indices():
    cb = cells_within(TB, BST - PATCH_B, BST + PATCH_B)
    ca = cells_within(TA, AST - PATCH_A, AST + PATCH_A)
    cc = cells_within(TC, BST - PATCH_C, BST + PATCH_C)
    rng = lambda cells: list(range(min(cells) - 3, max(cells) + 1))  # noqa: E731
    return rng(cb), rng(ca), rng(cc), (cb, ca, cc)


def dense_basis(t, x, nu=0):
    spl = BSpline(t, np.eye(len(t) - 4), 3, extrapolate=False)
    d = spl.derivative(nu) if nu else spl
    return np.nan_to_num(d(np.clip(x, t[0], t[-1] - 1e-13)))


def active(t, x, nu):
    dense = dense_basis(t, x, nu)
    xx = np.clip(x, t[0], t[-1] - 1e-13)
    idx0 = np.clip(np.searchsorted(t, xx, side="right") - 1, 3, len(t) - 5) - 3
    return idx0, np.take_along_axis(dense, idx0[:, None] + np.arange(4)[None, :], axis=1)


def rows3(b, a, c, nub, nua, nuc):
    nb, na, nc = SHAPE
    ib, vb = active(TB, b, nub); ia, va = active(TA, a, nua); ic, vc = active(TC, c, nuc)
    o = np.arange(4)
    I = (ib[:, None] + o)[:, :, None, None]; J = (ia[:, None] + o)[:, None, :, None]; Kk = (ic[:, None] + o)[:, None, None, :]
    cols = (I * na + J) * nc + Kk
    vals = vb[:, :, None, None] * va[:, None, :, None] * vc[:, None, None, :]
    rows = np.broadcast_to(np.arange(len(b))[:, None, None, None], cols.shape)
    return sp.csr_matrix((vals.ravel(), (rows.ravel(), cols.ravel())), shape=(len(b), nb * na * nc))


def data(b, a):
    pos = b > 1e-12
    cot = np.where(pos, 1 / np.tan(np.where(pos, b, 1.0)), 0.0)
    Fv = np.clip(a, -b, b) + b
    dpos = np.maximum(np.log(np.cos(np.minimum(np.abs(a), HALF_PI - 1e-9)) / np.cos(b)), 0.0)
    return pos, cot, Fv, dpos, np.cos(b) / M


def weights(b, a, c=None):
    ws = np.minimum(1.0, ((b - BST) / 0.25) ** 2 + ((a - AST) / 0.1) ** 2)
    return ws if c is None else np.minimum(1.0, ws + (c - b))


def dtau_min(D):
    """closed form: x = [(1 - m^2 cos D) + sqrt((1 - m^2 cos D)^2 - (1 - m^2)^2)] / (1 - m^2), D clipped at pi."""
    D = np.minimum(D, math.pi)
    u = 1 - M * M * np.cos(D)
    return np.log((u + np.sqrt(np.maximum(u * u - (1 - M * M) ** 2, 0.0))) / (1 - M * M))


def teleports(A0, C0, DD):
    A1 = np.minimum(A0 + DD, HALF_PI); C1 = np.maximum(C0 - DD, 0.0)
    cost = (TWO_PI - np.maximum(np.maximum(A0 + C0, A1 + C1), 0.0)) * dtau_min(DD)
    z0 = np.zeros_like(A0)
    return rows3(z0, A1, C1, 0, 0, 0) - rows3(z0, A0, C0, 0, 0, 0), cost


def with_cap_onsets(tele):
    """add the dives which end exactly where a cap sets in (a_0 + D = pi/2, or D = c_0): the dive slack has kinks there."""
    A0, C0, DD = tele
    ua, uc = np.unique(A0), np.unique(C0)
    PA, PC = (z.ravel() for z in np.meshgrid(ua, uc, indexing="ij"))
    extra_a, extra_c, extra_d = [], [], []
    for D in (HALF_PI - PA, PC, np.maximum(HALF_PI - PA, PC)):
        ok = (D > 1e-3) & (D <= math.pi)
        extra_a.append(PA[ok]); extra_c.append(PC[ok]); extra_d.append(D[ok])
    return (np.concatenate([A0] + extra_a), np.concatenate([C0] + extra_c), np.concatenate([DD] + extra_d))


def gamma_rows(a, c):
    """Gamma(a, c) = rhs - rows @ x, with the required floor (larger in the strips where short dives are capped)."""
    z0 = np.zeros_like(a)
    rows = rows3(z0, a, c, 0, 1, 0) - rows3(z0, a, c, 0, 0, 1)
    rhs = (TWO_PI - np.maximum(a + c, 0.0)) * KAPPA
    strip = (a >= HALF_PI - D_SMALL) | (c <= D_SMALL)
    floor = GAMMA_FLOOR + np.where(strip, KAPPA * D_SMALL + 1e-3, 0.0)
    return rows, rhs, floor


def surface_maps(b2, a2):
    pos2, cot2, Fv2, dpos2, P2 = data(b2, a2)
    first = rows3(b2, a2, b2, 1, 0, 0) + rows3(b2, a2, b2, 0, 0, 1)
    second = rows3(b2, a2, b2, 2, 0, 0) + 2 * rows3(b2, a2, b2, 1, 0, 1) + rows3(b2, a2, b2, 0, 0, 2)
    Xs_mat = sp.diags(cot2) @ first + sp.diags(np.where(pos2, 0.0, 1.0)) @ second
    return Xs_mat, Fv2, rows3(b2, a2, b2, 0, 1, 0), dpos2, P2


def solve(pts, spts, tele, stage, floor_eps=None, cap=0.03, reg=1e-6, gpts=None):
    import cvxpy as cp

    nb, na, nc = SHAPE
    b, a, c = pts
    pos, cot, Fv, dpos, P = data(b, a)
    Vv_mat = sp.diags(cot) @ rows3(b, a, c, 1, 0, 0) + sp.diags(np.where(pos, 0.0, 1.0)) @ rows3(b, a, c, 2, 0, 0)
    q = np.maximum(c + a, 0.0)
    w_int = weights(b, a, c)
    x = cp.Variable(nb * na * nc); y = cp.Variable(len(b))
    Vv = Vv_mat @ x + Fv; Va = rows3(b, a, c, 0, 1, 0) @ x + dpos; Vc = rows3(b, a, c, 0, 0, 1) @ x
    b2, a2 = spts
    Xs_mat, Fv2, Sa, dpos2, P2 = surface_maps(b2, a2)
    Xs = Xs_mat @ x + Fv2; Ys = Sa @ x + dpos2
    q2 = np.maximum(b2 + a2, 0.0); w2 = weights(b2, a2)
    T, cost = teleports(*tele)
    fa, fc = (z.ravel() for z in np.meshgrid(np.linspace(-HALF_PI, HALF_PI, 81), np.concatenate([np.linspace(0, D_SMALL, 5), np.linspace(D_SMALL, BMAX, 30)]), indexing="ij"))
    if gpts is not None and len(gpts[0]):
        fa = np.concatenate([fa, gpts[0]]); fc = np.concatenate([fc, gpts[1]])
    Grows, Grhs, Gfloor = gamma_rows(fa, fc)
    if stage == 1:
        eps = cp.Variable()
        m1 = cp.multiply(w_int, eps); m2 = cp.multiply(w2, eps); m3 = cp.multiply(cost, eps)   # dives: margin relative to their cost
        objective = eps
        extra = [eps <= 1.0]
    else:
        t1 = cp.Variable(len(b)); t2 = cp.Variable(len(b2)); t3 = cp.Variable(len(cost))
        m1 = floor_eps * w_int + t1; m2 = floor_eps * w2 + t2; m3 = floor_eps * cost + t3
        objective = (cp.sum(t1) / len(b) + cp.sum(t2) / len(b2) + cp.sum(t3) / len(cost)) / 3
        extra = [t1 >= 0, t1 <= cap, t2 >= 0, t2 <= cap, t3 >= 0, t3 <= cap * cost]
    cons = [y >= Va - Vc, y >= 0,
            cp.SOC(Vv + TWO_PI - q - m1, cp.vstack([cp.multiply(P, Vv), cp.multiply(P, y)]), axis=0),
            cp.SOC(Xs + TWO_PI - q2 - m2, cp.vstack([cp.multiply(P2, Xs), cp.multiply(P2, Ys)]), axis=0),
            T @ x + m3 <= cost, Grows @ x + Gfloor <= Grhs] + extra
    idx = np.arange(nb * na * nc).reshape(nb, na, nc)

    def diff_op(hi, lo):
        n = hi.size
        return sp.csr_matrix((np.concatenate([np.ones(n), -np.ones(n)]), (np.concatenate([np.arange(n)] * 2), np.concatenate([hi.ravel(), lo.ravel()]))),
                             shape=(n, nb * na * nc))

    I, J, K, _ = patch_indices()
    tied = np.zeros((nb, na, nc), bool)          # tied[i, j, k]: coefficient (i,j,k) equals (i,j-1,k) by the patch
    for i in I:
        for j in J[1:]:
            for k in K:
                tied[i, j, k] = True
    ii, jj, kk = np.nonzero(tied)
    cons.append(diff_op(idx[ii, jj, kk], idx[ii, jj - 1, kk]) @ x == 0)                       # flat patch
    ii, jj, kk = np.nonzero(~tied[:, 1:, :]); jj = jj + 1
    cons.append(diff_op(idx[ii, jj, kk], idx[ii, jj - 1, kk]) @ x >= MU)                      # (A1), untied pairs
    cons += [diff_op(idx[0, :, 1], idx[0, :, 0]) @ x == 0, diff_op(idx[1], idx[0]) @ x == 0]  # regularity at beta = 0
    sb, sa = np.array([BST]), np.array([AST])
    Xs_star, Fv_star, _, _, P_star = surface_maps(sb, sa)
    cons += [rows3(sb, sa, sb, 0, 0, 0) @ x == 0,
             Xs_star @ x + Fv_star + TWO_PI - (BST + AST) == P_star * ASTAR_SP,               # tight jet c~(beta*) = a_*
             cp.abs(x) <= 100]
    regs = []
    for axis in range(3):
        hi = [slice(None)] * 3; mid = [slice(None)] * 3; lo = [slice(None)] * 3
        hi[axis] = slice(2, None); mid[axis] = slice(1, -1); lo[axis] = slice(None, -2)
        n = idx[tuple(mid)].size
        D2 = sp.csr_matrix((np.concatenate([np.ones(n), -2 * np.ones(n), np.ones(n)]),
                            (np.concatenate([np.arange(n)] * 3), np.concatenate([idx[tuple(hi)].ravel(), idx[tuple(mid)].ravel(), idx[tuple(lo)].ravel()]))),
                           shape=(n, nb * na * nc))
        regs.append(cp.sum_squares(D2 @ x))
    prob = cp.Problem(cp.Maximize(objective - reg * sum(regs)), cons)
    for kw in (dict(max_iter=300, tol_gap_abs=1e-5, tol_gap_rel=1e-5, tol_feas=1e-5, static_regularization_constant=1e-6),
               dict(max_iter=300, tol_gap_abs=1e-4, tol_gap_rel=1e-4, tol_feas=1e-4, static_regularization_constant=1e-5)):
        try:
            prob.solve(solver=cp.CLARABEL, **kw)
            if x.value is not None:
                break
        except cp.error.SolverError as e:
            print("   solver failed:", str(e)[:80], flush=True)
    val = float(eps.value) if stage == 1 and eps.value is not None else (float(objective.value) if x.value is not None else float("nan"))
    return x.value, val, prob.status


def dense_interior(coef, bg, ag, cg):
    X = coef.reshape(SHAPE)
    E = lambda p, q, r: np.einsum("ip,jq,kr,pqr->ijk", dense_basis(TB, bg, p), dense_basis(TA, ag, q), dense_basis(TC, cg, r), X, optimize=True)  # noqa: E731
    B, A, C = np.meshgrid(bg, ag, cg, indexing="ij")
    pos, cot, Fv, dpos, P = data(B, A)
    Vv = np.where(pos, E(1, 0, 0) * cot, E(2, 0, 0)) + Fv; Va = E(0, 1, 0) + dpos; Vc = E(0, 0, 1)
    slack = Vv + TWO_PI - np.maximum(C + A, 0.0) - P * np.sqrt(Vv**2 + np.maximum(Va - Vc, 0.0) ** 2)
    valid = C >= B - 1e-12
    return B, A, C, np.where(valid, slack, np.inf), valid


def dense_surface(coef, bs, ag):
    B, A = np.meshgrid(bs, ag, indexing="ij"); b2, a2 = B.ravel(), A.ravel()
    Xs_mat, Fv2, Sa, dpos2, P2 = surface_maps(b2, a2)
    Xs = Xs_mat @ coef + Fv2; Ys = Sa @ coef + dpos2
    return B, A, (Xs + TWO_PI - np.maximum(b2 + a2, 0.0) - P2 * np.sqrt(Xs**2 + Ys**2)).reshape(B.shape)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--rounds", type=int, default=24)
    ap.add_argument("--out", default=None)
    ap.add_argument("--resume", action="store_true", help="start from the saved cutting-plane points")
    ap.add_argument("--oracle-workers", type=int, default=0, help="use the exact covers as a separation oracle with this many processes")
    ap.add_argument("--stop-after-stage1", action="store_true",
                    help="stop as soon as stage 1 has passed on all grids (the certificate of 19 September is a stage-1 candidate)")
    args = ap.parse_args()
    root = Path(__file__).resolve().parents[1]
    out = Path(args.out) if args.out else root / "output" / "lifted-three-state-certificate-candidate.json"
    points_file = str(out).replace(".json", "-points.npz")
    I, J, K, cells = patch_indices()
    print("shape", SHAPE, "patch cells", cells, "tied block", len(I), len(J), len(K), flush=True)
    bg = np.unique(np.concatenate([np.linspace(0, BMAX, 30), BST + np.linspace(-0.12, 0.12, 13)])); bg = bg[(bg >= 0) & (bg <= BMAX)]
    ag = np.unique(np.concatenate([np.linspace(-HALF_PI, HALF_PI, 45), AST + np.linspace(-0.12, 0.12, 13)]))
    cg = np.unique(np.concatenate([np.linspace(0, BMAX, 14), BST + np.array([-0.05, 0.0, 0.05])]))
    B, A, C = (z.ravel() for z in np.meshgrid(bg, ag, cg, indexing="ij")); keep = C >= B - 1e-9
    pts = (B[keep], A[keep], C[keep])
    bs = np.unique(np.concatenate([bg, [0.0, 0.004, 0.01, 0.02, 0.035]])); spts = (np.repeat(bs, len(ag)), np.tile(ag, len(bs)))
    a0 = np.linspace(-HALF_PI, HALF_PI, 33); c0 = np.linspace(0, BMAX, 12); D0 = np.array([0.03, 0.06, 0.12, 0.25, 0.5, 0.8, 1.2, 1.6, 2.2, math.pi])
    tele = tuple(z.ravel() for z in np.meshgrid(a0, c0, D0, indexing="ij"))
    tele = with_cap_onsets(tele)
    grids = [(101, 141, 37, 131), (127, 173, 45, 167), (89, 211, 53, 149)]
    Dl = np.concatenate([np.linspace(0.004, 0.3, 24), np.linspace(0.3, math.pi, 30)])
    gpts = (np.zeros(0), np.zeros(0))
    if args.resume and Path(points_file).exists():
        z = np.load(points_file)
        pts = (z["pb"], z["pa"], z["pc"]); spts = (z["sb"], z["sa"]); tele = (z["ta"], z["tc"], z["td"])
        if "ga" in z:
            gpts = (z["ga"], z["gc"])
        print("resumed with", len(pts[0]), len(spts[0]), len(tele[0]), "points", flush=True)
    stage, floor_eps, passed, log, eps1 = 1, None, 0, [], None
    for r in range(args.rounds):
        t0 = time.time()
        coef, val, status = solve(pts, spts, tele, stage, floor_eps, gpts=gpts)
        if coef is None:
            print("no solution, status", status); return
        if stage == 1:
            eps1 = val
        margin = 0.5 * (eps1 if stage == 1 else floor_eps)
        n1, n2, n3, n4 = grids[r % len(grids)]
        dbg = np.linspace(0, BMAX, n1); dag = np.linspace(-HALF_PI, HALF_PI, n2); dcg = np.linspace(0, BMAX, n3)
        dbs = np.concatenate([np.linspace(0.0, 0.04, 13), np.linspace(0.04, BMAX, n4)])
        Bi, Ai, Ci, s, valid = dense_interior(coef, dbg, dag, dcg)
        Bs, As, sf = dense_surface(coef, dbs, dag)
        v1 = np.where(valid, s - margin * weights(Bi, Ai, Ci), np.inf); v2 = sf - margin * weights(Bs, As)
        TA_, TC_, TD_ = (z.ravel() for z in np.meshgrid(np.linspace(-HALF_PI, HALF_PI, 61 + 10 * (r % 3)), np.linspace(0, BMAX, 31 + 4 * (r % 3)), Dl, indexing="ij"))
        TA_, TC_, TD_ = with_cap_onsets((TA_, TC_, TD_))
        T, cost = teleports(TA_, TC_, TD_); tsl = cost - T @ coef
        ga, gc = (z.ravel() for z in np.meshgrid(np.linspace(-HALF_PI, HALF_PI, 301), np.linspace(0, BMAX, 201), indexing="ij"))
        Grows_d, Grhs_d, Gfloor_d = gamma_rows(ga, gc); gam = Grhs_d - Grows_d @ coef
        rec = dict(round=r, stage=stage, status=status, points=[len(pts[0]), len(spts[0]), len(tele[0])], objective=val, grid=[n1, n2, n3, n4],
                   interior_min_slack=float(s.min()), surface_min_slack=float(sf.min()), teleport_min_slack=float(tsl.min()),
                   interior_median_slack=float(np.median(s[valid])), surface_median_slack=float(np.median(sf)),
                   face_gamma_min=float(gam.min()), face_gamma_minus_floor_min=float((gam - 0.5 * Gfloor_d).min()),
                   negative_shares=[float((v1[valid] < 0).mean()), float((v2 < 0).mean()), float((tsl - margin * cost < 0).mean())], seconds=round(time.time() - t0))
        log.append(rec); print(rec, flush=True)
        v3 = tsl - margin * cost
        score = float(min(v1.min(), v2.min(), v3.min(), (gam - 0.5 * Gfloor_d).min()))
        candidate = dict(date=dt.date.today().isoformat(), script="scripts/fit_lifted_three_state_certificate_2026_09_18.py",
                         note="floating-point candidate for the exact verifier; not a certificate by itself",
                         tb=TB.tolist(), ta=TA.tolist(), tc=TC.tolist(), coef=coef.tolist(), patch_I=I, patch_J=J, patch_K=K,
                         stage=stage, eps_stage1=eps1, floor_eps=floor_eps, monotonicity_margin=MU, rounds=log)
        orc = None
        if args.oracle_workers and score > -0.05:
            import verify_lifted_three_state_certificate_2026_09_18 as W
            tmp = str(out).replace(".json", "-current.json")
            json.dump(candidate, open(tmp, "w"))
            t1 = time.time()
            orc = W.run_oracle(tmp, args.oracle_workers, thresholds=dict(A4=(2e-3, 2.5e-4, margin), A3=(6e-3, 7.5e-4, margin),
                                                                             G=(4e-3, 5e-4, 0.0), A5=(1.5e-2, 2e-3, margin)))
            o = {k: (np.array(v["points"]) if v["points"] else np.zeros((0, 4))) for k, v in orc.items()}
            # keep the genuine violators only: value below the required margin at that point
            if len(o["A3"]): o["A3"] = o["A3"][o["A3"][:, 3] < margin * weights(o["A3"][:, 0], o["A3"][:, 1], o["A3"][:, 2])]
            if len(o["A4"]): o["A4"] = o["A4"][o["A4"][:, 2] < margin * weights(o["A4"][:, 0], o["A4"][:, 1])]
            if len(o["A5"]): o["A5"] = o["A5"][o["A5"][:, 3] < margin * teleports(o["A5"][:, 0], o["A5"][:, 1], o["A5"][:, 2])[1]]
            if len(o["G"]): o["G"] = o["G"][o["G"][:, 2] < 0]
            osummary = {k: dict(points=int(len(o[k])), boxes=orc[k]["boxes"], min_value=(float(o[k][:, -1].min()) if len(o[k]) else None)) for k in o}
            print("   oracle:", osummary, f"[{time.time()-t1:.0f}s]", flush=True)
            log[-1]["oracle"] = osummary
            if any(len(o[k]) for k in o):
                score = min(score, -1e-9)
        if score >= 0:
            passed += 1
            json.dump(candidate, open(out if stage == 2 else str(out).replace(".json", "-stage1.json"), "w"))
            if passed >= len(grids):
                if stage == 2:
                    print("DENSE CHECK PASSED on all grids (stage 2)"); break
                if args.stop_after_stage1:
                    print("stage 1 passed on all grids; eps =", eps1, "| wrote", str(out).replace(".json", "-stage1.json"), flush=True)
                    return
                stage, floor_eps, passed = 2, 0.6 * eps1, 0
                print("stage 1 passed on all grids; eps =", eps1, "-> stage 2 with floor", floor_eps, flush=True)
            continue
        passed = 0
        k1 = np.argsort(v1.ravel())[:4000]; k1 = k1[v1.ravel()[k1] < 0]
        k2 = np.argsort(v2.ravel())[:1500]; k2 = k2[v2.ravel()[k2] < 0]
        k3 = np.argsort(v3)[:1500]; k3 = k3[v3[k3] < 0]
        pts = tuple(np.concatenate([p, z.ravel()[k1]]) for p, z in zip(pts, (Bi, Ai, Ci)))
        spts = tuple(np.concatenate([p, z.ravel()[k2]]) for p, z in zip(spts, (Bs, As)))
        tele = tuple(np.concatenate([p, z[k3]]) for p, z in zip(tele, (TA_, TC_, TD_)))
        if orc is not None:
            def take(arr, n, h):
                # the worst violator of every bin of a grid of spacing h, then the n worst of those
                if not len(arr):
                    return arr
                order = np.argsort(arr[:, -1]); arr = arr[order]
                _, first = np.unique(np.round(arr[:, :-1] / h).astype(np.int64), axis=0, return_index=True)
                arr = arr[np.sort(first)]
                return arr[:n]
            o3, o4, o5, og = take(o["A3"], 5000, 0.02), take(o["A4"], 2500, 0.01), take(o["A5"], 2000, 0.03), take(o["G"], 1000, 0.01)
            if len(o3): pts = (np.concatenate([pts[0], o3[:, 0]]), np.concatenate([pts[1], o3[:, 1]]), np.concatenate([pts[2], o3[:, 2]]))
            if len(o4): spts = (np.concatenate([spts[0], o4[:, 0]]), np.concatenate([spts[1], o4[:, 1]]))
            if len(o5): tele = (np.concatenate([tele[0], o5[:, 0]]), np.concatenate([tele[1], o5[:, 1]]), np.concatenate([tele[2], o5[:, 2]]))
            if len(og): gpts = (np.concatenate([gpts[0], og[:, 0]]), np.concatenate([gpts[1], og[:, 1]]))
        np.savez(points_file, pb=pts[0], pa=pts[1], pc=pts[2], sb=spts[0], sa=spts[1], ta=tele[0], tc=tele[1], td=tele[2], ga=gpts[0], gc=gpts[1])
    print("wrote", out)


if __name__ == "__main__":
    main()


==> anc/scripts/fit_lifted_three_state_storage_2026_09_18.py <==
#!/usr/bin/env python3
"""Fit a three-state storage for the lifted finalisation-front relaxation, inward motion included.

Floating-point diagnostic, not a certificate.  See paper/nonmonotone-radius-lifted-control-2026-09-18.md.

State (beta, a, c): beta = h(v) = acos(exp(-v)) for v = log(R/(m t)) >= 0, a = theta - phi_fin in [-pi/2, pi/2],
c = RF - theta in [beta, acos m].  Value V = G + F with F(v,a) = int^a [v + log cos s]_+ ds and G a tensor cubic
B-spline in (beta, a, c):
    V_v = G_beta cot(beta) + F_v,  F_v = clip(a, -beta, beta) + beta,   V_a = G_a + delta_+,   V_c = G_c,
    delta = log(cos a / cos beta),   P = cos(beta)/m,   q = c + a.
Conditions of Theorem A (all headings b in [0, pi]; finalisation rate free):
    (A1) G_a >= 0, (A2) G_c >= 0                      coefficient monotonicity (exact)
    (A3) P ||(V_v, (V_a - V_c)_+)|| <= V_v + 2 pi - q_+                       on c >= beta
    (A4) P ||(V_v + V_c cot beta, V_a)|| <= V_v + V_c cot beta + 2 pi - q_+    on c = beta
    (A5) G(0, min(a+D, pi/2), max(c-D, 0)) - G(0, a, c) <= (2 pi - max(q0, q1)_+) dtau_min(D)   (dives below the disk)
Regularity: G_beta(0, a, c) = 0 and G_c(0, a, 0) = 0, so that V_v is bounded at v = 0 and along the surface corner.
The margin eps in (A3)-(A4) is maximised, weighted so that it vanishes only at the spiral point of the surface
(or uniformly with --uniform, which gives the calibration eps(m): negative below m_*, zero at m_*, positive above).
Cutting planes come from dense checks with the exact supremum over headings on three alternating grids.

    uv run --with cvxpy --with clarabel python scripts/fit_lifted_three_state_storage_2026_09_18.py
"""
from __future__ import annotations

import argparse
import datetime as dt
import json
import math
import time
from pathlib import Path

import numpy as np
import scipy.sparse as sp
from scipy.interpolate import BSpline

CSP = 13.811135179461131
KST = 4.70655656626900428765
TWO_PI = 2 * math.pi
HALF_PI = math.pi / 2


class Setup:
    def __init__(self, mfac: float):
        self.m = mfac / CSP
        self.bst = math.acos(self.m * math.sqrt(1 + KST**2)); self.ast = math.atan(1 / KST)
        self.bmax = math.acos(self.m)
        self.tb = knots(0, 1.5, 14, self.bst + np.array([-0.08, -0.03, 0.03, 0.08]))
        self.ta = knots(-1.6, 1.6, 20, self.ast + np.array([-0.06, -0.02, 0.02, 0.06]))
        self.tc = knots(0, 1.5, 9, [self.bst - 0.05, self.bst + 0.05])
        self.shape = (len(self.tb) - 4, len(self.ta) - 4, len(self.tc) - 4)

    def dtau_min(self, D):
        """minimal log-time of a dive below the growing guaranteed disk with lifted advance D (diameter beyond pi)."""
        D = np.minimum(D, math.pi)
        lo, hi = np.ones_like(D), np.full_like(D, (1 + self.m) / (1 - self.m) + 1e-12)
        for _ in range(80):
            x = 0.5 * (lo + hi)
            f = (x - 1) - self.m * np.sqrt(1 + x * x - 2 * x * np.cos(D))
            hi = np.where(f > 0, x, hi); lo = np.where(f > 0, lo, x)
        return np.log(0.5 * (lo + hi))

    def weights(self, b, a, c=None):
        ws = np.minimum(1.0, ((b - self.bst) / 0.25) ** 2 + ((a - self.ast) / 0.1) ** 2)
        return ws if c is None else np.minimum(1.0, ws + (c - b))


def knots(lo, hi, n, extra=()):
    inner = np.unique(np.clip(np.concatenate([np.linspace(lo, hi, n + 1), np.array(extra, float)]), lo, hi))
    return np.concatenate([[lo] * 3, inner, [hi] * 3])


def dense_basis(t, x, nu=0):
    spl = BSpline(t, np.eye(len(t) - 4), 3, extrapolate=False)
    d = spl.derivative(nu) if nu else spl
    return np.nan_to_num(d(np.clip(x, t[0], t[-1] - 1e-13)))


def active(t, x, nu):
    dense = dense_basis(t, x, nu)
    xx = np.clip(x, t[0], t[-1] - 1e-13)
    idx0 = np.clip(np.searchsorted(t, xx, side="right") - 1, 3, len(t) - 5) - 3
    return idx0, np.take_along_axis(dense, idx0[:, None] + np.arange(4)[None, :], axis=1)


def rows3(S: Setup, b, a, c, nub, nua, nuc):
    nb, na, nc = S.shape
    ib, vb = active(S.tb, b, nub); ia, va = active(S.ta, a, nua); ic, vc = active(S.tc, c, nuc)
    o = np.arange(4)
    I = (ib[:, None] + o)[:, :, None, None]; J = (ia[:, None] + o)[:, None, :, None]; Kk = (ic[:, None] + o)[:, None, None, :]
    cols = (I * na + J) * nc + Kk
    vals = vb[:, :, None, None] * va[:, None, :, None] * vc[:, None, None, :]
    rows = np.broadcast_to(np.arange(len(b))[:, None, None, None], cols.shape)
    return sp.csr_matrix((vals.ravel(), (rows.ravel(), cols.ravel())), shape=(len(b), nb * na * nc))


def data(S: Setup, b, a):
    pos = b > 1e-12
    cot = np.where(pos, 1 / np.tan(np.where(pos, b, 1.0)), 0.0)
    Fv = np.clip(a, -b, b) + b
    dpos = np.maximum(np.log(np.cos(np.minimum(np.abs(a), HALF_PI - 1e-9)) / np.cos(b)), 0.0)
    return pos, cot, Fv, dpos, np.cos(b) / S.m


def teleports(S: Setup, A0, C0, DD):
    A1 = np.minimum(A0 + DD, HALF_PI); C1 = np.maximum(C0 - DD, 0.0)
    cost = (TWO_PI - np.maximum(np.maximum(A0 + C0, A1 + C1), 0.0)) * S.dtau_min(DD)
    z0 = np.zeros_like(A0)
    return rows3(S, z0, A1, C1, 0, 0, 0) - rows3(S, z0, A0, C0, 0, 0, 0), cost


def solve(S: Setup, pts, spts, tele, uniform, reg=1e-6):
    import cvxpy as cp

    nb, na, nc = S.shape
    b, a, c = pts
    pos, cot, Fv, dpos, P = data(S, b, a)
    Vv_mat = sp.diags(cot) @ rows3(S, b, a, c, 1, 0, 0) + sp.diags(np.where(pos, 0.0, 1.0)) @ rows3(S, b, a, c, 2, 0, 0)
    q = np.maximum(c + a, 0.0)
    w_int = np.ones_like(b) if uniform else S.weights(b, a, c)
    x = cp.Variable(nb * na * nc); eps = cp.Variable(); y = cp.Variable(len(b))
    Vv = Vv_mat @ x + Fv; Va = rows3(S, b, a, c, 0, 1, 0) @ x + dpos; Vc = rows3(S, b, a, c, 0, 0, 1) @ x
    cons = [y >= Va - Vc, y >= 0,
            cp.SOC(Vv + TWO_PI - q - cp.multiply(w_int, eps), cp.vstack([cp.multiply(P, Vv), cp.multiply(P, y)]), axis=0)]
    b2, a2 = spts
    pos2, cot2, Fv2, dpos2, P2 = data(S, b2, a2)
    first = rows3(S, b2, a2, b2, 1, 0, 0) + rows3(S, b2, a2, b2, 0, 0, 1)
    second = rows3(S, b2, a2, b2, 2, 0, 0) + 2 * rows3(S, b2, a2, b2, 1, 0, 1) + rows3(S, b2, a2, b2, 0, 0, 2)
    Xs = (sp.diags(cot2) @ first + sp.diags(np.where(pos2, 0.0, 1.0)) @ second) @ x + Fv2
    Ys = rows3(S, b2, a2, b2, 0, 1, 0) @ x + dpos2
    w2 = np.ones_like(b2) if uniform else S.weights(b2, a2)
    cons.append(cp.SOC(Xs + TWO_PI - np.maximum(b2 + a2, 0.0) - cp.multiply(w2, eps), cp.vstack([cp.multiply(P2, Xs), cp.multiply(P2, Ys)]), axis=0))
    idx = np.arange(nb * na * nc).reshape(nb, na, nc)

    def diff_op(hi, lo):
        n = hi.size
        return sp.csr_matrix((np.concatenate([np.ones(n), -np.ones(n)]), (np.concatenate([np.arange(n)] * 2), np.concatenate([hi.ravel(), lo.ravel()]))),
                             shape=(n, nb * na * nc))

    cons += [diff_op(idx[0, :, 1], idx[0, :, 0]) @ x == 0, diff_op(idx[1], idx[0]) @ x == 0,
             diff_op(idx[:, 1:, :], idx[:, :-1, :]) @ x >= 0, diff_op(idx[:, :, 1:], idx[:, :, :-1]) @ x >= 0]
    T, cost = teleports(S, *tele)
    cons.append(T @ x <= cost)
    spiral = rows3(S, np.array([S.bst]), np.array([S.ast]), np.array([S.bst]), 0, 0, 0)
    cons += [spiral @ x == 0, cp.abs(x) <= 100, eps <= 1.0]
    regs = []
    for axis in range(3):
        hi = [slice(None)] * 3; mid = [slice(None)] * 3; lo = [slice(None)] * 3
        hi[axis] = slice(2, None); mid[axis] = slice(1, -1); lo[axis] = slice(None, -2)
        n = idx[tuple(mid)].size
        D2 = sp.csr_matrix((np.concatenate([np.ones(n), -2 * np.ones(n), np.ones(n)]),
                            (np.concatenate([np.arange(n)] * 3), np.concatenate([idx[tuple(hi)].ravel(), idx[tuple(mid)].ravel(), idx[tuple(lo)].ravel()]))),
                           shape=(n, nb * na * nc))
        regs.append(cp.sum_squares(D2 @ x))
    prob = cp.Problem(cp.Maximize(eps - reg * sum(regs)), cons)
    for kw in (dict(max_iter=300, tol_gap_abs=1e-6, tol_gap_rel=1e-6, tol_feas=1e-6),
               dict(max_iter=300, tol_gap_abs=1e-4, tol_gap_rel=1e-4, tol_feas=1e-4, static_regularization_constant=1e-6)):
        try:
            prob.solve(solver=cp.CLARABEL, **kw)
            if x.value is not None:
                break
        except cp.error.SolverError as e:
            print("   solver failed:", str(e)[:80], flush=True)
    return x.value, (float(eps.value) if eps.value is not None else float("nan")), prob.status


def dense_interior(S: Setup, coef, bg, ag, cg):
    X = coef.reshape(S.shape)
    E = lambda p, q, r: np.einsum("ip,jq,kr,pqr->ijk", dense_basis(S.tb, bg, p), dense_basis(S.ta, ag, q), dense_basis(S.tc, cg, r), X, optimize=True)  # noqa: E731
    B, A, C = np.meshgrid(bg, ag, cg, indexing="ij")
    pos, cot, Fv, dpos, P = data(S, B, A)
    Vv = np.where(pos, E(1, 0, 0) * cot, E(2, 0, 0)) + Fv; Va = E(0, 1, 0) + dpos; Vc = E(0, 0, 1)
    slack = Vv + TWO_PI - np.maximum(C + A, 0.0) - P * np.sqrt(Vv**2 + np.maximum(Va - Vc, 0.0) ** 2)
    valid = C >= B - 1e-12
    return B, A, C, np.where(valid, slack, np.inf), valid, Vv


def dense_surface(S: Setup, coef, bs, ag):
    B, A = np.meshgrid(bs, ag, indexing="ij"); b2, a2 = B.ravel(), A.ravel()
    pos2, cot2, Fv2, dpos2, P2 = data(S, b2, a2)
    first = (rows3(S, b2, a2, b2, 1, 0, 0) + rows3(S, b2, a2, b2, 0, 0, 1)) @ coef
    Xs = cot2 * first + Fv2; Ys = rows3(S, b2, a2, b2, 0, 1, 0) @ coef + dpos2
    return B, A, (Xs + TWO_PI - np.maximum(b2 + a2, 0.0) - P2 * np.sqrt(Xs**2 + Ys**2)).reshape(B.shape)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--mfac", type=float, default=1.0, help="m / m_*")
    ap.add_argument("--uniform", action="store_true", help="uniform margin weight (calibration of the threshold in m)")
    ap.add_argument("--rounds", type=int, default=16)
    ap.add_argument("--out", default=None)
    args = ap.parse_args()
    S = Setup(args.mfac)
    root = Path(__file__).resolve().parents[1]
    tag = ("uniform-" if args.uniform else "") + f"m{args.mfac:g}"
    out = Path(args.out) if args.out else root / "output" / f"lifted-three-state-storage-fit-{tag}-2026-09-18.json"
    bg = np.unique(np.concatenate([np.linspace(0, S.bmax, 30), S.bst + np.linspace(-0.12, 0.12, 9)])); bg = bg[(bg >= 0) & (bg <= S.bmax)]
    ag = np.unique(np.concatenate([np.linspace(-HALF_PI, HALF_PI, 45), S.ast + np.linspace(-0.12, 0.12, 9)]))
    cg = np.unique(np.concatenate([np.linspace(0, S.bmax, 14), [S.bst]]))
    B, A, C = (z.ravel() for z in np.meshgrid(bg, ag, cg, indexing="ij")); keep = C >= B - 1e-9
    pts = (B[keep], A[keep], C[keep])
    bs = np.unique(np.concatenate([bg, [0.004, 0.01, 0.02, 0.035]])); spts = (np.repeat(bs, len(ag)), np.tile(ag, len(bs)))
    a0 = np.linspace(-HALF_PI, HALF_PI, 33); c0 = np.linspace(0, S.bmax, 12); D0 = np.array([0.03, 0.06, 0.12, 0.25, 0.5, 0.8, 1.2, 1.6, 2.2, math.pi])
    tele = tuple(z.ravel() for z in np.meshgrid(a0, c0, D0, indexing="ij"))
    grids = [(101, 141, 37, 131), (127, 173, 45, 167), (89, 211, 53, 149)]
    Dl = np.concatenate([np.linspace(0.004, 0.3, 24), np.linspace(0.3, math.pi, 30)])
    best, passed, log = -1e9, 0, []
    for r in range(args.rounds):
        t0 = time.time()
        coef, eps, status = solve(S, pts, spts, tele, args.uniform)
        if coef is None:
            print("no solution, status", status); return
        n1, n2, n3, n4 = grids[r % len(grids)]
        dbg = np.linspace(0, S.bmax, n1); dag = np.linspace(-HALF_PI, HALF_PI, n2); dcg = np.linspace(0, S.bmax, n3)
        dbs = np.concatenate([np.linspace(0.002, 0.04, 12), np.linspace(0.04, S.bmax, n4)])
        Bi, Ai, Ci, s, valid, Vv = dense_interior(S, coef, dbg, dag, dcg)
        Bs, As, sf = dense_surface(S, coef, dbs, dag)
        margin = 0.0 if args.uniform else 0.5 * eps
        v1 = np.where(valid, s - margin * S.weights(Bi, Ai, Ci), np.inf); v2 = sf - margin * S.weights(Bs, As)
        TA, TC, TD = (z.ravel() for z in np.meshgrid(np.linspace(-HALF_PI, HALF_PI, 61 + 10 * (r % 3)), np.linspace(0, S.bmax, 31 + 4 * (r % 3)), Dl, indexing="ij"))
        T, cost = teleports(S, TA, TC, TD); tsl = cost - T @ coef
        rec = dict(round=r, status=status, points=[len(pts[0]), len(spts[0]), len(tele[0])], eps=eps, grid=[n1, n2, n3, n4],
                   interior_min_slack=float(s.min()), interior_negative_share=float((s[valid] < 0).mean()),
                   surface_min_slack=float(sf.min()), surface_negative_share=float((sf < 0).mean()),
                   teleport_min_slack=float(tsl.min()), teleport_negative_share=float((tsl < 0).mean()),
                   share_of_domain_with_negative_V_v=float((Vv[valid] < 0).mean()), seconds=round(time.time() - t0))
        log.append(rec); print(rec, flush=True)
        score = float(min(v1.min(), v2.min(), tsl.min()))
        if score > best or score >= 0 or args.uniform:
            best = max(best, score)
            json.dump(dict(date=dt.date.today().isoformat(), script="scripts/fit_lifted_three_state_storage_2026_09_18.py",
                           note="floating-point three-state storage candidate; not a certificate", m_over_mstar=args.mfac,
                           uniform_margin=args.uniform, tb=S.tb.tolist(), ta=S.ta.tolist(), tc=S.tc.tolist(), coef=coef.tolist(),
                           eps=eps, saved_round=r, score=score, consecutive_dense_passes=passed + (score >= 0), rounds=log), open(out, "w"))
        if args.uniform:
            continue
        if score >= 0:
            passed += 1
            if passed >= len(grids):
                print("DENSE CHECK PASSED on all grids"); break
            continue
        passed = 0
        k1 = np.argsort(v1.ravel())[:4000]; k1 = k1[v1.ravel()[k1] < 0]
        k2 = np.argsort(v2.ravel())[:1500]; k2 = k2[v2.ravel()[k2] < 0]
        k3 = np.argsort(tsl)[:1500]; k3 = k3[tsl[k3] < 0]
        pts = tuple(np.concatenate([p, z.ravel()[k1]]) for p, z in zip(pts, (Bi, Ai, Ci)))
        spts = tuple(np.concatenate([p, z.ravel()[k2]]) for p, z in zip(spts, (Bs, As)))
        tele = tuple(np.concatenate([p, z[k3]]) for p, z in zip(tele, (TA, TC, TD)))
    print("wrote", out)


if __name__ == "__main__":
    main()


==> anc/scripts/freeze_projected_certificate.py <==
#!/usr/bin/env python3
"""Write a fitted spline as a coefficient table which needs no projection.

The verifiers do not certify the output of the fit as it is: they first apply three exact projections
(tie the flat patch along a; C[0][j][1] = C[0][j][0]; C[1][j][k] = C[0][j][k]).  Every projected value is
a copy of another double of the same table, so the projected table is again a table of doubles, and
JSON round-trips doubles exactly.  This script writes that table.  On it the projections are no-ops (the
second verifier reports 0 changed coefficients), and the only remaining preprocessing is the enclosed
real correction delta_0 on one tied coefficient group.

    python scripts/freeze_projected_certificate.py                       # the certificate of 19 September
    python scripts/freeze_projected_certificate.py --source output/refit/candidate-stage1.json --out output/refit/certificate-projected.json
"""
import argparse
import hashlib
import json
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
ap = argparse.ArgumentParser()
ap.add_argument("--source", default=str(ROOT / "output" / "lifted-three-state-certificate-2026-09-19.json"))
ap.add_argument("--out", default=str(ROOT / "output" / "lifted-three-state-certificate-projected-2026-09-19.json"))
args = ap.parse_args()
SRC, DST = Path(args.source), Path(args.out)

d = json.load(open(SRC))
nb, na, nc = (len(d[k]) - 4 for k in ("tb", "ta", "tc"))
C = d["coef"]
at = lambda i, j, k: (i * na + j) * nc + k  # noqa: E731
I, J, K = d["patch_I"], d["patch_J"], d["patch_K"]
changed = 0
for i in I:
    for k in K:
        for j in J[1:]:
            changed += C[at(i, j, k)] != C[at(i, J[0], k)]
            C[at(i, j, k)] = C[at(i, J[0], k)]
for j in range(na):
    changed += C[at(0, j, 1)] != C[at(0, j, 0)]
    C[at(0, j, 1)] = C[at(0, j, 0)]
for j in range(na):
    for k in range(nc):
        changed += C[at(1, j, k)] != C[at(0, j, k)]
        C[at(1, j, k)] = C[at(0, j, k)]
note = ("projected coefficient table: the function certified by the verifiers is this tensor cubic "
        "B-spline plus one enclosed real correction delta_0 on a tied coefficient group")
if SRC.name == "lifted-three-state-certificate-2026-09-19.json":       # keep the frozen file of 19 September byte-identical
    note = ("projected coefficient table: the function certified by both verifiers is this tensor cubic "
            "B-spline plus one enclosed real correction delta_0 on the tied group (i0, k0) = (15, 9)")
out = dict(date=d.get("date"), note=note,
           source=SRC.name, source_sha256=hashlib.sha256(open(SRC, "rb").read()).hexdigest(), coefficients_changed=int(changed),
           tb=d["tb"], ta=d["ta"], tc=d["tc"], coef=C, patch_I=I, patch_J=J, patch_K=K)
json.dump(out, open(DST, "w"))
back = json.load(open(DST))
assert back["coef"] == C and back["tb"] == d["tb"], "JSON round trip must be exact"
print("changed", changed, "| wrote", DST, "| sha256", hashlib.sha256(open(DST, "rb").read()).hexdigest())


==> anc/scripts/verify_lifted_three_state_certificate_2026_09_18.py <==
#!/usr/bin/env python3
"""Rigorous (Arb ball arithmetic) verification of the three-state storage of Theorem A,
paper/nonmonotone-radius-analysis-2026-09-18.md, for the candidate written by
scripts/fit_lifted_three_state_certificate_2026_09_18.py.

V = G(beta, a, c) + F(v, a), beta = h(v) = acos(exp(-v)), G a tensor cubic B-spline with float (dyadic)
knots.  After exact rational projections (G_beta(0,.,.) = 0, G_c(0,.,0) = 0, flat patch, isotonic in a)
and ONE enclosed real correction delta_0 on a tied coefficient group (so that c~(beta*) = a_* exactly),
the following are verified for the spline with that real coefficient:

  (A1) G_a >= 0 on the whole box, exactly, through the B-spline coefficients (derivative formula);
  (A4) H4 = X_s + 2 pi - q_+ - P ||(X_s, Y_s)|| >= 0 on the surface c = beta, X_s = K_beta cot(beta) + F_v,
       Y_s = K_a + delta_+, K(beta, a) = G(beta, a, beta): adaptive 2-D cover with first-order (Lebourg)
       mean-value bounds outside a dyadic box N around the spiral; on N the value and gradient of H4
       vanish exactly at the spiral (contact and stationarity equations) and the interval Hessian is
       positive definite;
  (A3) H3 = V_v + 2 pi - q_+ - P ||(V_v, (V_a - V_c)_+)|| > 0 on {beta <= c}: adaptive 3-D cover;
  (A5) the dive (teleport) inequality on the face beta = 0, with the closed form
       dtau_min(D) = 2 asinh(kappa sin(D/2)), kappa = m/sqrt(1-m^2), which is concave:
       for D <= D_small through Gamma(a, c) = (2 pi - (a+c)_+) kappa - (G_a - G_c)(0, a, c): the dive slack is
       T(D) = int Gamma~ ds - (2 pi - Q)(kappa D - tau(D)) - kappa int (Q - q_+(s)) ds with Gamma~ >= Gamma,
       kappa D - tau(D) <= D (kappa - tau(D_small)/D_small) and the last integral at most D^2 (zero for uncapped
       dives), so Gamma > 2 pi (kappa - tau(D_small)/D_small) on the face and Gamma larger by kappa D_small on
       the strips where a short dive can be capped suffice (2-D cover); for D in [D_small, pi] an adaptive 3-D
       cover in (a_0, c_0, D) with mean-value bounds.

Kinks of F_v, delta_+, q_+ and of the positive part are handled with generalized gradients: the
gradient enclosures are hulls over the branches, and the mean value inequality for locally Lipschitz
functions (Lebourg) applies.  The strips beta in [0, b] use G_beta = beta G_bb(xi), which is exact
because G_beta(0, a, c) = 0 and K_beta(0, a) = 0 hold identically for the projected coefficients.

Usage:  python scripts/verify_lifted_three_state_certificate_2026_09_18.py --workers 64
"""
from __future__ import annotations

import argparse
import datetime as dt
import hashlib
import json
import platform
import sys
import time
from fractions import Fraction
from multiprocessing import Pool
from pathlib import Path

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
from flint import arb, arb_poly, ctx, fmpq  # noqa: E402

import verify_storage_certificate as spiral  # noqa: E402
from verify_storage_certificate import Jet2  # noqa: E402

ZERO = arb(0)
ONE = arb(1)


def to_arb(q):
    return arb(fmpq(q.numerator, q.denominator)) if isinstance(q, Fraction) else q


def hull(x, y):
    return x.union(y)


def lo(x):
    return x.lower()


def hi(x):
    return x.upper()


def relu_ball(x):
    """enclosure of max(x, 0) and of its generalized derivative factor in [0, 1]."""
    if lo(x) > 0:
        return x, ONE
    if hi(x) < 0:
        return ZERO, ZERO
    top = hi(x) if hi(x) > 0 else ZERO
    return hull(ZERO, top), hull(ZERO, ONE)


def sqrt_nonneg(x):
    """sqrt of a ball known to represent a nonnegative quantity."""
    l = lo(x) if lo(x) > 0 else ZERO
    h = hi(x) if hi(x) > 0 else ZERO
    return hull(l.sqrt(), h.sqrt())


def jet_cos(j):
    return j.compose(j.v.cos(), -j.v.sin(), -j.v.cos())


def jet_sin(j):
    return j.compose(j.v.sin(), j.v.cos(), -j.v.sin())


def jet_sqrt(j):
    r = j.v.sqrt()
    return j.compose(r, 1 / (2 * r), -1 / (4 * r * j.v))


DERIVS = [(1, 0, 0), (0, 1, 0), (0, 0, 1), (2, 0, 0), (1, 1, 0), (1, 0, 1), (0, 2, 0), (0, 1, 1), (0, 0, 2)]


class Spline3D:
    def __init__(self, tb, ta, tc, C, patch):
        self.t = [[Fraction(x) for x in tb], [Fraction(x) for x in ta], [Fraction(x) for x in tc]]
        self.ta_ = [[to_arb(x) for x in tt] for tt in self.t]
        self.n = [len(tt) - 4 for tt in self.t]
        self.C = C
        self.patch = patch
        self._tab = {}
        self._poly = {}
        self._basis = [{}, {}, {}]

    @staticmethod
    def cell_basis_polys(t, k):
        def padd(p, q):
            n = max(len(p), len(q)); return [(p[i] if i < len(p) else 0) + (q[i] if i < len(q) else 0) for i in range(n)]

        def pmul_lin(p, c0, c1):
            out = [Fraction(0)] * (len(p) + 1)
            for i, pi in enumerate(p):
                out[i] += c0 * pi; out[i + 1] += c1 * pi
            return out

        N = {k: [Fraction(1)]}
        for q in range(1, 4):
            newN = {}
            for i in range(k - q, k + 1):
                acc = [Fraction(0)]
                d1 = t[i + q] - t[i]; d2 = t[i + q + 1] - t[i + 1]
                if i in N and d1 != 0:
                    acc = padd(acc, pmul_lin(N[i], (t[k] - t[i]) / d1, Fraction(1) / d1))
                if (i + 1) in N and d2 != 0:
                    acc = padd(acc, pmul_lin(N[i + 1], (t[i + q + 1] - t[k]) / d2, Fraction(-1) / d2))
                newN[i] = acc
            N = newN
        return {i: (p + [Fraction(0)] * (4 - len(p)))[:4] for i, p in N.items()}

    def basis(self, dim, k):
        if k not in self._basis[dim]:
            self._basis[dim][k] = {i: [to_arb(x) for x in p] for i, p in self.cell_basis_polys(self.t[dim], k).items()}
        return self._basis[dim][k]

    def in_patch(self, kb, ka, kc):
        I, J, K = self.patch
        return (all(i in I for i in range(kb - 3, kb + 1)) and all(j in J for j in range(ka - 3, ka + 1))
                and all(k in K for k in range(kc - 3, kc + 1)))

    def table(self, kb, ka, kc):
        """A[p][q][r] with G = sum A u^p w^q s^r on the cell, u = beta - t_kb, w = a - t_ka, s = c - t_kc."""
        key = (kb, ka, kc)
        if key in self._tab:
            return self._tab[key]
        NB, NA, NC = self.basis(0, kb), self.basis(1, ka), self.basis(2, kc)
        A = [[[arb(0) for _ in range(4)] for _ in range(4)] for _ in range(4)]
        if self.in_patch(kb, ka, kc):
            # tied along a: sum_j N_j(a) = 1, so G does not depend on a on this cell (exactly)
            for i in range(kb - 3, kb + 1):
                for k in range(kc - 3, kc + 1):
                    cik = to_arb(self.C[i][ka][k])
                    for p in range(4):
                        for r in range(4):
                            A[p][0][r] += cik * NB[i][p] * NC[k][r]
        else:
            for i in range(kb - 3, kb + 1):
                for j in range(ka - 3, ka + 1):
                    for k in range(kc - 3, kc + 1):
                        cijk = to_arb(self.C[i][j][k])
                        for p in range(4):
                            bp = cijk * NB[i][p]
                            for q in range(4):
                                bq = bp * NA[j][q]
                                for r in range(4):
                                    A[p][q][r] += bq * NC[k][r]
        self._tab[key] = A
        return A

    @staticmethod
    def diff_table(A, d):
        db, da, dc = d
        for _ in range(db):
            A = [[[(p + 1) * A[p + 1][q][r] for r in range(len(A[0][0]))] for q in range(len(A[0]))] for p in range(len(A) - 1)]
        for _ in range(da):
            A = [[[(q + 1) * A[p][q + 1][r] for r in range(len(A[0][0]))] for q in range(len(A[0]) - 1)] for p in range(len(A))]
        for _ in range(dc):
            A = [[[(r + 1) * A[p][q][r + 1] for r in range(len(A[0][0]) - 1)] for q in range(len(A[0]))] for p in range(len(A))]
        return A

    def polys(self, kb, ka, kc, d):
        key = (kb, ka, kc, d)
        if key not in self._poly:
            A = self.diff_table(self.table(kb, ka, kc), d)
            self._poly[key] = [[arb_poly(A[p][q]) for q in range(len(A[0]))] for p in range(len(A))]
        return self._poly[key]

    def eval(self, kb, ka, kc, d, U, W, Z):
        tab = self.polys(kb, ka, kc, d)
        return arb_poly([arb_poly([pq(Z) for pq in row])(W) for row in tab])(U)

    def eval_jet(self, kb, ka, kc, d, U, W, Z):
        """Horner with Jet2 (or any ring) arguments."""
        A = self.diff_table(self.table(kb, ka, kc), d)
        total = Jet2(arb(0))
        for p in range(len(A) - 1, -1, -1):
            row = Jet2(arb(0))
            for q in range(len(A[0]) - 1, -1, -1):
                inner = Jet2(arb(0))
                for r in range(len(A[0][0]) - 1, -1, -1):
                    inner = inner * Z + A[p][q][r]
                row = row * W + inner
            total = total * U + row
        return total


class Verifier:
    def __init__(self, path, precision_bits=128):
        ctx.dps = 90
        spiral.verify_constant_enclosures()
        d = json.load(open(path))
        tb, ta, tc = d["tb"], d["ta"], d["tc"]
        nb, na, nc = len(tb) - 4, len(ta) - 4, len(tc) - 4
        C = [[[Fraction(d["coef"][(i * na + j) * nc + k]) for k in range(nc)] for j in range(na)] for i in range(nb)]
        self.I, self.J, self.K = d["patch_I"], d["patch_J"], d["patch_K"]
        self.sp = Spline3D(tb, ta, tc, C, (set(self.I), set(self.J), set(self.K)))
        self.shape = (nb, na, nc)
        self.project()
        self.m = spiral.D_STAR; self.Pst = 1 / spiral.R_STAR
        self.kst = (1 - spiral.R_STAR**2).sqrt() / spiral.R_STAR
        self.dst = spiral.Q_STAR; self.ast = self.dst * self.Pst / self.kst          # a_* = S_P at the spiral
        self.bst = (self.m * self.Pst).acos(); self.alst = (1 / self.kst).atan()
        self.bmax = self.m.acos(); self.pi = arb.pi(); self.twopi = 2 * arb.pi(); self.halfpi = arb.pi() / 2
        self.kappa = self.m / (1 - self.m**2).sqrt()
        self.correct_jet()
        self.a1_exact = self.check_monotone()
        ctx.prec = precision_bits
        self.sp._tab = {}; self.sp._poly = {}; self.sp._basis = [{}, {}, {}]; self.sp.ta_ = [[to_arb(x) for x in tt] for tt in self.sp.t]

    # ---------------- exact preprocessing ----------------
    def tied(self, i, j, k):
        return i in self.sp.patch[0] and j in self.sp.patch[1] and (j - 1) in self.sp.patch[1] and k in self.sp.patch[2]

    def project(self):
        C = self.sp.C; nb, na, nc = self.shape
        J0 = self.J[0]
        for i in self.I:
            for k in self.K:
                for j in self.J[1:]:
                    C[i][j][k] = C[i][J0][k]
        for j in range(na):                       # corner regularity G_c(0, a, 0) = 0
            C[0][j][1] = C[0][j][0]
        for j in range(na):                       # G_beta(0, a, c) = 0
            for k in range(nc):
                C[1][j][k] = C[0][j][k]
        self.isotonic_changes = []
        for i in range(nb):                       # (A1): nondecreasing along a, exact isotonic projection
            for k in range(nc):
                j = 1
                while j < na:
                    if i in self.sp.patch[0] and k in self.sp.patch[2] and j == J0:
                        if C[i][j][k] < C[i][j - 1][k]:
                            self.isotonic_changes.append((i, j, k, float(C[i][j - 1][k] - C[i][j][k])))
                            for jj in self.J:
                                C[i][jj][k] = C[i][j - 1][k]
                        j = self.J[-1] + 1
                        continue
                    if C[i][j][k] < C[i][j - 1][k]:
                        self.isotonic_changes.append((i, j, k, float(C[i][j - 1][k] - C[i][j][k])))
                        C[i][j][k] = C[i][j - 1][k]
                    j += 1
        # exact structural checks (first-derivative basis values at a 4-fold end knot are -3/h, 3/h, 0, 0)
        for t in (self.sp.t[0], self.sp.t[2]):
            assert t[0] == t[1] == t[2] == t[3] == 0 and t[4] > 0
        for j in range(na):
            assert C[0][j][1] == C[0][j][0] and C[1][j][1] == C[1][j][0]
            for k in range(nc):
                assert C[1][j][k] == C[0][j][k]
        for i in self.I:
            for k in self.K:
                assert all(C[i][j][k] == C[i][J0][k] for j in self.J)

    def cell_of(self, dim, x_lo, x_hi):
        t = self.sp.t[dim]
        for k in range(3, len(t) - 4):
            if t[k] <= x_lo and x_hi <= t[k + 1]:
                return k
        return None

    def spiral_cells(self):
        kb = self.cell_of(0, float(lo(self.bst)), float(hi(self.bst)))
        ka = self.cell_of(1, float(lo(self.alst)), float(hi(self.alst)))
        kc = self.cell_of(2, float(lo(self.bst)), float(hi(self.bst)))
        assert None not in (kb, ka, kc) and self.sp.in_patch(kb, ka, kc), "the spiral must lie inside one patch cell"
        return kb, ka, kc

    def K_beta_at_spiral(self):
        kb, ka, kc = self.spiral_cells()
        T = self.sp.ta_
        U = self.bst - T[0][kb]; W = self.alst - T[1][ka]; Z = self.bst - T[2][kc]
        return self.sp.eval(kb, ka, kc, (1, 0, 0), U, W, Z) + self.sp.eval(kb, ka, kc, (0, 0, 1), U, W, Z)

    def correct_jet(self):
        """shift one tied coefficient group (i0, all j in J, k0) by an enclosed real delta_0 so that
        K_beta(spiral) cot(beta*) + 2 pi = P_* a_*  exactly (K_beta(spiral) is affine in the shift)."""
        kb, ka, kc = self.spiral_cells()
        target = (self.Pst * self.ast - self.twopi) * self.bst.tan()
        base = self.K_beta_at_spiral()
        best = None
        for i0 in range(kb - 3, kb + 1):
            for k0 in range(kc - 3, kc + 1):
                for j in self.J:
                    self.sp.C[i0][j][k0] = to_arb(self.sp.C[i0][j][k0]) + 1
                self.sp._tab = {}; self.sp._poly = {}
                sens = self.K_beta_at_spiral() - base
                for j in self.J:
                    self.sp.C[i0][j][k0] = self.sp.C[i0][j][k0] - 1
                if best is None or abs(float(sens.mid())) > abs(float(best[2].mid())):
                    best = (i0, k0, sens)
        self.sp._tab = {}; self.sp._poly = {}
        i0, k0, sens = best
        delta = (target - base) / sens
        for j in self.J:
            self.sp.C[i0][j][k0] = self.sp.C[i0][j][k0] + delta
        self.sp._tab = {}; self.sp._poly = {}
        self.correction = dict(i0=i0, k0=k0, delta0=str(delta), sensitivity=str(sens),
                               residual=str(self.K_beta_at_spiral() - target))

    def check_monotone(self):
        C = self.sp.C; nb, na, nc = self.shape; worst = None
        self.monotone_worst = None
        for i in range(nb):
            for k in range(nc):
                for j in range(1, na):
                    if self.tied(i, j, k):
                        continue
                    x1, x0 = C[i][j][k], C[i][j - 1][k]
                    if isinstance(x1, Fraction) and isinstance(x0, Fraction):
                        d = x1 - x0; ok = d >= 0; dv = float(d)
                    else:
                        d = to_arb(x1) - to_arb(x0); ok = lo(d) >= 0; dv = float(lo(d))
                    if not ok:
                        return False
                    worst = dv if worst is None else min(worst, dv)
        self.monotone_worst = worst
        return True

    # ---------------- elementary pieces ----------------
    def Fv(self, B, A):
        """F_v = clip(a, -beta, beta) + beta: nondecreasing in both arguments; returns value, d/dbeta, d/da."""
        def point(a_, b_):
            if a_ >= b_:
                return 2 * b_
            if a_ <= -b_:
                return ZERO
            return a_ + b_
        val = hull(point(lo(A), lo(B)), point(hi(A), hi(B)))
        aabs_hi = hi(A) if hi(A) > -lo(A) else -lo(A)
        if aabs_hi < lo(B):
            return val, ONE, ONE
        if lo(A) >= hi(B):
            return val, arb(2), ZERO
        if hi(A) <= -hi(B):
            return val, ZERO, ZERO
        return val, hull(ZERO, arb(2)), hull(ZERO, ONE)

    def dplus(self, B, A, cosB):
        """delta_+ = [log(cos a / cos beta)]_+ with generalized gradient (d/dbeta, d/da)."""
        cosA = A.cos()
        if hi(cosA) <= lo(cosB):
            return ZERO, ZERO, ZERO
        if lo(cosA) <= 0:
            return None
        dl = cosA.log() - cosB.log()
        tb, ta = B.tan(), A.tan()
        if lo(dl) > 0:
            return dl, tb, -ta
        return hull(ZERO, hi(dl) if hi(dl) > 0 else ZERO), hull(ZERO, tb), hull(ZERO, -ta)

    def local(self, kb, ka, kc, B, A, Cc):
        T = self.sp.ta_
        return B - T[0][kb], A - T[1][ka], Cc - T[2][kc]

    # ---------------- (A3) ----------------
    def H3_point(self, kb, ka, kc, B, A, Cc):
        U, W, Z = self.local(kb, ka, kc, B, A, Cc)
        e = lambda d: self.sp.eval(kb, ka, kc, d, U, W, Z)  # noqa: E731
        cosB, sinB = B.cos(), B.sin()
        dp = self.dplus(B, A, cosB)
        if dp is None:
            return None
        Vv = e((1, 0, 0)) * cosB / sinB + self.Fv(B, A)[0]
        Y, _ = relu_ball(e((0, 1, 0)) + dp[0] - e((0, 0, 1)))
        q, _ = relu_ball(Cc + A)
        return Vv + self.twopi - q - cosB / self.m * sqrt_nonneg(Vv * Vv + Y * Y)

    def H3_box(self, kb, ka, kc, b0, b1, a0, a1, c0, c1):
        """rigorous lower bound of H3 on the part c >= beta of the box; None if undecided."""
        if hi(c1) < lo(b0):
            return "outside"
        B, A, Cc = hull(b0, b1), hull(a0, a1), hull(c0, c1)
        U, W, Z = self.local(kb, ka, kc, B, A, Cc)
        e = lambda d: self.sp.eval(kb, ka, kc, d, U, W, Z)  # noqa: E731
        cosB, sinB = B.cos(), B.sin()
        Fv, Fvb, Fva = self.Fv(B, A)
        dp = self.dplus(B, A, cosB)
        if dp is None:
            return None
        dpv, dpb, dpa = dp
        if not (lo(b0) > 0):
            # strip at beta = 0: G_beta = beta G_bb(xi, a, c) exactly, beta cot(beta) in [b1 cot b1, 1]
            bcot = hull(b1 * b1.cos() / b1.sin(), ONE)
            Vv = e((2, 0, 0)) * bcot + Fv
            Y, _ = relu_ball(e((0, 1, 0)) + dpv - e((0, 0, 1)))
            q, _ = relu_ball(Cc + A)
            return lo(Vv + self.twopi - q - cosB / self.m * sqrt_nonneg(Vv * Vv + Y * Y)), None
        cot = cosB / sinB; dcot = -1 / (sinB * sinB)
        P = cosB / self.m; Pb = -sinB / self.m
        Gb, Ga, Gc = e((1, 0, 0)), e((0, 1, 0)), e((0, 0, 1))
        Gbb, Gba, Gbc, Gaa, Gac, Gcc = e((2, 0, 0)), e((1, 1, 0)), e((1, 0, 1)), e((0, 2, 0)), e((0, 1, 1)), e((0, 0, 2))
        Vv = Gb * cot + Fv
        Vvb = Gbb * cot + Gb * dcot + Fvb; Vva = Gba * cot + Fva; Vvc = Gbc * cot
        Yr = Ga + dpv - Gc
        Y, fac = relu_ball(Yr)
        Yb = fac * (Gba + dpb - Gbc); Ya = fac * (Gaa + dpa - Gac); Yc = fac * (Gac - Gcc)
        _, qfac = relu_ball(Cc + A)
        N = sqrt_nonneg(Vv * Vv + Y * Y)
        if lo(N) > 0:
            rV, rY = Vv / N, Y / N
        else:
            rV, rY = hull(-ONE, ONE), hull(ZERO, ONE)
        Hb = Vvb - Pb * N - P * (rV * Vvb + rY * Yb)
        Ha = Vva - qfac - P * (rV * Vva + rY * Ya)
        Hc = Vvc - qfac - P * (rV * Vvc + rY * Yc)
        bm, am, cm = (b0 + b1) / 2, (a0 + a1) / 2, (c0 + c1) / 2
        rb, ra, rc = (b1 - b0) / 2, (a1 - a0) / 2, (c1 - c0) / 2
        if lo(cm) >= hi(bm):
            centre = self.H3_point(kb, ka, kc, bm, am, cm)
            wb, wc = rb, rc
        else:
            centre = self.H3_point(kb, ka, kc, b0, am, c1)       # a valid corner; deviations are full widths
            wb, wc = 2 * rb, 2 * rc
        if centre is None:
            return None
        contrib = (hi(abs(Hb)) * wb, hi(abs(Ha)) * ra, hi(abs(Hc)) * wc)
        return lo(centre - contrib[0] - contrib[1] - contrib[2]), contrib

    # ---------------- (A4) on the surface ----------------
    def H4_point(self, kb, ka, kc, B, A):
        U, W, Z = self.local(kb, ka, kc, B, A, B)
        e = lambda d: self.sp.eval(kb, ka, kc, d, U, W, Z)  # noqa: E731
        cosB, sinB = B.cos(), B.sin()
        dp = self.dplus(B, A, cosB)
        if dp is None:
            return None
        Xs = (e((1, 0, 0)) + e((0, 0, 1))) * cosB / sinB + self.Fv(B, A)[0]
        Ys = e((0, 1, 0)) + dp[0]
        q, _ = relu_ball(B + A)
        return Xs + self.twopi - q - cosB / self.m * sqrt_nonneg(Xs * Xs + Ys * Ys)

    def H4_box(self, kb, ka, kc, b0, b1, a0, a1):
        B, A = hull(b0, b1), hull(a0, a1)
        U, W, Z = self.local(kb, ka, kc, B, A, B)
        e = lambda d: self.sp.eval(kb, ka, kc, d, U, W, Z)  # noqa: E731
        cosB, sinB = B.cos(), B.sin()
        Fv, Fvb, Fva = self.Fv(B, A)
        dp = self.dplus(B, A, cosB)
        if dp is None:
            return None
        dpv, dpb, dpa = dp
        Kbb = e((2, 0, 0)) + 2 * e((1, 0, 1)) + e((0, 0, 2))
        Ka = e((0, 1, 0))
        q, qfac = relu_ball(B + A)
        if not (lo(b0) > 0):
            bcot = hull(b1 * b1.cos() / b1.sin(), ONE)
            Xs = Kbb * bcot + Fv; Ys = Ka + dpv
            return lo(Xs + self.twopi - q - cosB / self.m * sqrt_nonneg(Xs * Xs + Ys * Ys)), None
        cot = cosB / sinB; dcot = -1 / (sinB * sinB)
        P = cosB / self.m; Pb = -sinB / self.m
        Kb = e((1, 0, 0)) + e((0, 0, 1))
        Kba = e((1, 1, 0)) + e((0, 1, 1)); Kaa = e((0, 2, 0))
        Xs = Kb * cot + Fv; Xsb = Kbb * cot + Kb * dcot + Fvb; Xsa = Kba * cot + Fva
        Ys = Ka + dpv; Ysb = Kba + dpb; Ysa = Kaa + dpa
        N = sqrt_nonneg(Xs * Xs + Ys * Ys)
        if lo(N) > 0:
            rX, rY = Xs / N, Ys / N
        else:
            rX, rY = hull(-ONE, ONE), hull(-ONE, ONE)
        Hb = Xsb - qfac - Pb * N - P * (rX * Xsb + rY * Ysb)
        Ha = Xsa - qfac - P * (rX * Xsa + rY * Ysa)
        bm, am = (b0 + b1) / 2, (a0 + a1) / 2
        centre = self.H4_point(kb, ka, kc, bm, am)
        if centre is None:
            return None
        contrib = (hi(abs(Hb)) * (b1 - b0) / 2, hi(abs(Ha)) * (a1 - a0) / 2)
        return lo(centre - contrib[0] - contrib[1]), contrib

    def H4_jet(self, kb, ka, kc, Bv, Av):
        """second-order jet of H4 in (beta, a) on the smooth branch |a| < beta, beta + a > 0, delta > 0."""
        B = Jet2.variable_x(Bv); A = Jet2.variable_y(Av)
        T = self.sp.ta_
        U, W, Z = B - T[0][kb], A - T[1][ka], B - T[2][kc]
        Kb = self.sp.eval_jet(kb, ka, kc, (1, 0, 0), U, W, Z) + self.sp.eval_jet(kb, ka, kc, (0, 0, 1), U, W, Z)
        Ka = self.sp.eval_jet(kb, ka, kc, (0, 1, 0), U, W, Z)
        cb, sb = jet_cos(B), jet_sin(B)
        ca = jet_cos(A)
        Xs = Kb * cb / sb + A + B
        Ys = Ka + ca.log() - cb.log()
        P = cb / self.m
        return Xs + self.twopi - (A + B) - P * jet_sqrt(Xs * Xs + Ys * Ys), Ka

    def neighbourhood(self, target_width):
        """dyadic box around the midpoint of the spiral's knot cell, as exact rationals (reached by the cover's bisection)."""
        kb, ka, kc = self.spiral_cells()
        out = []
        for dim, k, centre in ((0, kb, self.bst), (1, ka, self.alst)):
            t = self.sp.t[dim]
            mid = (t[k] + t[k + 1]) / 2
            assert hi(abs(to_arb(mid) - centre)) < 1e-12, "cell midpoint must be the spiral coordinate"
            half = (t[k + 1] - t[k]) / 2
            while float(half) > target_width / 2:
                half = half / 2
            out += [mid - half, mid + half]
        return tuple(out)

    def hessian_test(self, N):
        kb, ka, kc = self.spiral_cells()
        b0, b1, a0, a1 = [to_arb(x) for x in N]
        assert lo(self.bst) > hi(b0) and hi(self.bst) < lo(b1) and lo(self.alst) > hi(a0) and hi(self.alst) < lo(a1)
        assert self.cell_of(2, float(lo(b0)), float(hi(b1))) == kc
        H, Ka = self.H4_jet(kb, ka, kc, hull(b0, b1), hull(a0, a1))
        Hc, _ = self.H4_jet(kb, ka, kc, self.bst, self.alst)
        pd = lo(H.xx) > 0 and lo(H.xx * H.yy - H.xy * H.xy) > 0
        flat = (Ka.v == 0) and (Ka.x == 0) and (Ka.y == 0)
        smooth = hi(abs(hull(a0, a1))) < lo(b0) and lo(a0 + b0) > 0           # |a| < beta and beta + a > 0 on N
        zero = Hc.v.contains(ZERO) and Hc.x.contains(ZERO) and Hc.y.contains(ZERO)
        rep = dict(H4_center=str(Hc.v), H4_grad=(str(Hc.x), str(Hc.y)), H4_hess=(str(H.xx), str(H.xy), str(H.yy)),
                   positive_definite=bool(pd), G_a_identically_zero=bool(flat), smooth_branch=bool(smooth), jet_contains_zero=bool(zero))
        return bool(pd and flat and smooth and zero), rep

    # ---------------- (A5) on the face beta = 0 ----------------
    def tau_min(self, D):
        return 2 * (self.kappa * (D / 2).sin()).asinh()

    def face_range(self, d, a_lo, a_hi, c_lo, c_hi):
        """enclosure of d^(0,da,dc) G(0, a, c) over a rectangle, splitting at knots."""
        ta, tc = self.sp.t[1], self.sp.t[2]
        T = self.sp.ta_
        out = None
        fa_lo, fa_hi, fc_lo, fc_hi = float(lo(a_lo)), float(hi(a_hi)), float(lo(c_lo)), float(hi(c_hi))
        for ka in range(3, len(ta) - 4):
            if float(ta[ka + 1]) < fa_lo or float(ta[ka]) > fa_hi:
                continue
            A = hull(a_lo if lo(a_lo) > T[1][ka] else T[1][ka], a_hi if hi(a_hi) < T[1][ka + 1] else T[1][ka + 1])
            for kc in range(3, len(tc) - 4):
                if float(tc[kc + 1]) < fc_lo or float(tc[kc]) > fc_hi:
                    continue
                Cc = hull(c_lo if lo(c_lo) > T[2][kc] else T[2][kc], c_hi if hi(c_hi) < T[2][kc + 1] else T[2][kc + 1])
                val = self.sp.eval(3, ka, kc, d, ZERO, A - T[1][ka], Cc - T[2][kc])
                out = val if out is None else hull(out, val)
        return out

    def tau_prime(self, D):
        h = D / 2
        return self.kappa * h.cos() / (1 + (self.kappa * h.sin()) ** 2).sqrt()

    def Gamma_box(self, ka, kc, a0, a1, c0, c1):
        """lower bound on a face box (inside one knot cell) of
        Gamma(a, c) = (2 pi - (a + c)_+) kappa - (G_a - G_c)(0, a, c), by the mean-value form."""
        T = self.sp.ta_
        A, Cc = hull(a0, a1), hull(c0, c1)
        W, Z = A - T[1][ka], Cc - T[2][kc]
        e = lambda d: self.sp.eval(3, ka, kc, d, ZERO, W, Z)  # noqa: E731
        _, qfac = relu_ball(A + Cc)
        Ga_ = -self.kappa * qfac - (e((0, 2, 0)) - e((0, 1, 1)))
        Gc_ = -self.kappa * qfac - (e((0, 1, 1)) - e((0, 0, 2)))
        am, cm = (a0 + a1) / 2, (c0 + c1) / 2
        Wm, Zm = am - T[1][ka], cm - T[2][kc]
        qm, _ = relu_ball(am + cm)
        centre = (self.twopi - qm) * self.kappa - (self.sp.eval(3, ka, kc, (0, 1, 0), ZERO, Wm, Zm) - self.sp.eval(3, ka, kc, (0, 0, 1), ZERO, Wm, Zm))
        contrib = (hi(abs(Ga_)) * (a1 - a0) / 2, hi(abs(Gc_)) * (c1 - c0) / 2)
        return lo(centre - contrib[0] - contrib[1]), contrib

    def T5_box(self, a0, a1, c0, c1, D0, D1):
        """lower bound of the dive slack T = (2 pi - Q) tau(D) - G0(a_1, c_1) + G0(a_0, c_0) over a box with
        D0 > 0, by the mean-value form with generalized gradients at the caps a_1 = pi/2, c_1 = 0."""
        hp = self.halfpi
        if hi(a1 + D1) < lo(hp):
            Ia = ONE
        elif lo(a0 + D0) >= hi(hp):
            Ia = ZERO
        else:
            Ia = hull(ZERO, ONE)
        if lo(c0 - D1) > 0:
            Ic = ONE
        elif hi(c1 - D0) <= 0:
            Ic = ZERO
        else:
            Ic = hull(ZERO, ONE)
        arr_a_lo = a0 + D0 if hi(a0 + D0) < lo(hp) else hp
        arr_a_hi = a1 + D1 if hi(a1 + D1) < lo(hp) else hp
        arr_c_lo = c0 - D1 if lo(c0 - D1) > 0 else ZERO
        arr_c_hi = c1 - D0 if lo(c1 - D0) > 0 else ZERO
        q0 = hull(a0, a1) + hull(c0, c1)
        q1 = hull(arr_a_lo, arr_a_hi) + hull(arr_c_lo, arr_c_hi)
        g0 = (ONE, ONE, ZERO); g1 = (Ia, Ic, Ia - Ic)
        if lo(q0) > hi(q1) and lo(q0) > 0:
            Q, gQ = q0, g0
        elif lo(q1) > hi(q0) and lo(q1) > 0:
            Q, gQ = q1, g1
        elif hi(q0) < 0 and hi(q1) < 0:
            Q, gQ = ZERO, (ZERO, ZERO, ZERO)
        else:
            top = hi(q0) if hi(q0) > hi(q1) else hi(q1)
            bot = lo(q0) if lo(q0) > lo(q1) else lo(q1)
            Q = hull(bot if bot > 0 else ZERO, top if top > 0 else ZERO)
            gQ = tuple(hull(hull(x, y), ZERO) for x, y in zip(g0, g1))
        tau = hull(self.tau_min(D0), self.tau_min(D1))
        taup = hull(self.tau_prime(D1), self.tau_prime(D0))
        Ga_arr = self.face_range((0, 1, 0), arr_a_lo, arr_a_hi, arr_c_lo, arr_c_hi)
        Gc_arr = self.face_range((0, 0, 1), arr_a_lo, arr_a_hi, arr_c_lo, arr_c_hi)
        Ga_st = self.face_range((0, 1, 0), a0, a1, c0, c1)
        Gc_st = self.face_range((0, 0, 1), a0, a1, c0, c1)
        Ta = -gQ[0] * tau - Ga_arr * Ia + Ga_st
        Tc = -gQ[1] * tau - Gc_arr * Ic + Gc_st
        TD = -gQ[2] * tau + (self.twopi - Q) * taup - Ga_arr * Ia + Gc_arr * Ic
        am, cm, Dm = (a0 + a1) / 2, (c0 + c1) / 2, (D0 + D1) / 2
        a1m = am + Dm if hi(am + Dm) < lo(hp) else (hp if lo(am + Dm) >= hi(hp) else hull(am + Dm, hp))
        c1m = cm - Dm if lo(cm - Dm) > 0 else (ZERO if hi(cm - Dm) <= 0 else hull(ZERO, cm - Dm))
        Qm0, Qm1 = am + cm, a1m + c1m
        topm = hi(Qm0) if hi(Qm0) > hi(Qm1) else hi(Qm1)
        Qm = topm if topm > 0 else ZERO
        centre = (self.twopi - Qm) * self.tau_min(Dm) - self.face_range((0, 0, 0), a1m, a1m, c1m, c1m) + self.face_range((0, 0, 0), am, am, cm, cm)
        contrib = (hi(abs(Ta)) * (a1 - a0) / 2, hi(abs(Tc)) * (c1 - c0) / 2, hi(abs(TD)) * (D1 - D0) / 2)
        return lo(centre - contrib[0] - contrib[1] - contrib[2]), contrib


# ---------------- adaptive covers (run inside worker processes) ----------------
V = None


def init_worker(path, prec):
    global V
    V = Verifier(path, prec)


def cover_A3(task):
    kb, ka, kc, max_boxes = task[:4]
    oracle = task[4] if len(task) > 4 else None          # (res_stop, res_min, value_threshold): collect suspect points
    found = []
    T = V.sp.ta_
    b_lo, b_hi = T[0][kb], T[0][kb + 1]
    a_lo, a_hi = T[1][ka], T[1][ka + 1]
    c_lo, c_hi = T[2][kc], T[2][kc + 1]
    if lo(b_lo) >= hi(V.bmax) or lo(c_lo) >= hi(V.bmax) or lo(a_lo) >= hi(V.halfpi) or hi(a_hi) <= lo(-V.halfpi):
        return dict(cell=(kb, ka, kc), status="outside", boxes=0, leaves=0)
    if hi(b_hi) > lo(V.bmax): b_hi = V.bmax
    if hi(c_hi) > lo(V.bmax): c_hi = V.bmax
    if hi(a_hi) > lo(V.halfpi): a_hi = V.halfpi
    if lo(a_lo) < hi(-V.halfpi): a_lo = -V.halfpi
    stack = [(b_lo, b_hi, a_lo, a_hi, c_lo, c_hi)]
    boxes = leaves = 0; minimum = None
    while stack:
        b0, b1, a0, a1, c0, c1 = stack.pop(); boxes += 1
        if boxes > max_boxes:
            return dict(cell=(kb, ka, kc), status="budget", boxes=boxes, leaves=leaves)
        res = V.H3_box(kb, ka, kc, b0, b1, a0, a1, c0, c1)
        if res == "outside":
            leaves += 1; continue
        if res is not None and res[0] > 0:
            leaves += 1
            f = float(res[0]); minimum = f if minimum is None else min(minimum, f)
            continue
        wb, wa, wc = float((b1 - b0).mid()), float((a1 - a0).mid()), float((c1 - c0).mid())
        if oracle is not None and max(wb, wa, wc) < oracle[0]:
            bm, am, cm = (b0 + b1) / 2, (a0 + a1) / 2, (c0 + c1) / 2
            if not (lo(cm) >= hi(bm)):
                bm, cm = b0, c1
            pv = V.H3_point(kb, ka, kc, bm if lo(bm) > 0 else (b0 + b1) / 2, am, cm)
            val = float(pv.mid()) if pv is not None else -1.0
            if val < oracle[2] or max(wb, wa, wc) < oracle[1]:
                found.append((float(bm.mid()), float(am.mid()), float(cm.mid()), val))
                if len(found) >= 400:
                    return dict(cell=(kb, ka, kc), status="oracle", boxes=boxes, leaves=leaves, points=found)
                continue
        if max(wb, wa, wc) < 1e-9:
            return dict(cell=(kb, ka, kc), status="failed", box=[str(x) for x in (b0, b1, a0, a1, c0, c1)],
                        bound=None if res is None else str(res[0]), boxes=boxes, leaves=leaves)
        if res is not None and res[1] is not None:
            contrib = [float(x.mid()) if hasattr(x, "mid") else float(x) for x in res[1]]
            axis = max(range(3), key=lambda i: contrib[i])
        else:
            axis = max(range(3), key=lambda i: (wb, wa, wc)[i])
        if axis == 0:
            mid = (b0 + b1) / 2; stack += [(b0, mid, a0, a1, c0, c1), (mid, b1, a0, a1, c0, c1)]
        elif axis == 1:
            mid = (a0 + a1) / 2; stack += [(b0, b1, a0, mid, c0, c1), (b0, b1, mid, a1, c0, c1)]
        else:
            mid = (c0 + c1) / 2; stack += [(b0, b1, a0, a1, c0, mid), (b0, b1, a0, a1, mid, c1)]
    return dict(cell=(kb, ka, kc), status="verified" if not found else "oracle", boxes=boxes, leaves=leaves, min_bound=minimum, points=found)


def cover_A4(task):
    (b_lo_q, b_hi_q, kb, kc), ka, N, max_boxes = task[:4]
    oracle = task[4] if len(task) > 4 else None
    found = []
    T = V.sp.ta_
    b_lo, b_hi = to_arb(b_lo_q), to_arb(b_hi_q)
    a_lo, a_hi = T[1][ka], T[1][ka + 1]
    if lo(b_lo) >= hi(V.bmax) or lo(a_lo) >= hi(V.halfpi) or hi(a_hi) <= lo(-V.halfpi):
        return dict(cell=(kb, ka, kc), status="outside", boxes=0, leaves=0)
    if hi(b_hi) > lo(V.bmax): b_hi = V.bmax
    if hi(a_hi) > lo(V.halfpi): a_hi = V.halfpi
    if lo(a_lo) < hi(-V.halfpi): a_lo = -V.halfpi
    Nb0, Nb1, Na0, Na1 = [to_arb(x) for x in N]
    stack = [(b_lo, b_hi, a_lo, a_hi)]
    boxes = leaves = 0; minimum = None
    while stack:
        b0, b1, a0, a1 = stack.pop(); boxes += 1
        if boxes > max_boxes:
            return dict(cell=(kb, ka, kc), status="budget", boxes=boxes, leaves=leaves)
        inside = b0 >= Nb0 and b1 <= Nb1 and a0 >= Na0 and a1 <= Na1
        if inside:
            leaves += 1; continue
        disjoint = b1 <= Nb0 or b0 >= Nb1 or a1 <= Na0 or a0 >= Na1
        res = V.H4_box(kb, ka, kc, b0, b1, a0, a1) if disjoint else None
        if res is not None and res[0] > 0:
            leaves += 1
            f = float(res[0]); minimum = f if minimum is None else min(minimum, f)
            continue
        wb, wa = float((b1 - b0).mid()), float((a1 - a0).mid())
        if oracle is not None and disjoint and max(wb, wa) < oracle[0]:
            bm, am = (b0 + b1) / 2, (a0 + a1) / 2
            pv = V.H4_point(kb, ka, kc, bm, am) if lo(bm) > 0 else None
            val = float(pv.mid()) if pv is not None else -1.0
            if val < oracle[2] or max(wb, wa) < oracle[1]:
                found.append((float(bm.mid()), float(am.mid()), val))
                if len(found) >= 400:
                    return dict(cell=(kb, ka, kc), status="oracle", boxes=boxes, leaves=leaves, points=found)
                continue
        if max(wb, wa) < 1e-11:
            return dict(cell=(kb, ka, kc), status="failed", box=[str(x) for x in (b0, b1, a0, a1)],
                        bound=None if res is None else str(res[0]), boxes=boxes, leaves=leaves)
        if res is not None and res[1] is not None:
            contrib = [float(x.mid()) for x in res[1]]
            axis = 0 if contrib[0] >= contrib[1] else 1
        else:
            axis = 0 if wb >= wa else 1
        if axis == 0:
            mid = (b0 + b1) / 2; stack += [(b0, mid, a0, a1), (mid, b1, a0, a1)]
        else:
            mid = (a0 + a1) / 2; stack += [(b0, b1, a0, mid), (b0, b1, mid, a1)]
    return dict(cell=(kb, ka, kc), status="verified" if not found else "oracle", boxes=boxes, leaves=leaves, min_bound=minimum, points=found)


def clip_face(ka, kc):
    T = V.sp.ta_
    a_lo, a_hi = T[1][ka], T[1][ka + 1]
    c_lo, c_hi = T[2][kc], T[2][kc + 1]
    if lo(c_lo) >= hi(V.bmax) or lo(a_lo) >= hi(V.halfpi) or hi(a_hi) <= lo(-V.halfpi):
        return None
    if hi(c_hi) > lo(V.bmax): c_hi = V.bmax
    if hi(a_hi) > lo(V.halfpi): a_hi = V.halfpi
    if lo(a_lo) < hi(-V.halfpi): a_lo = -V.halfpi
    return a_lo, a_hi, c_lo, c_hi


def cover_Gamma(task):
    """certify Gamma > g1 on the face and Gamma > g2 on the strips {a >= pi/2 - D0} and {c <= D0}."""
    ka, kc, D0_q, max_boxes = task[:4]
    oracle = task[4] if len(task) > 4 else None
    found = []
    box = clip_face(ka, kc)
    if box is None:
        return dict(cell=(ka, kc), status="outside", boxes=0, leaves=0)
    D0 = to_arb(D0_q)
    g1 = V.twopi * (V.kappa - V.tau_min(D0) / D0)
    g2 = g1 + V.kappa * D0
    stack = [box]; boxes = leaves = 0; minimum = None
    while stack:
        a0, a1, c0, c1 = stack.pop(); boxes += 1
        if boxes > max_boxes:
            return dict(cell=(ka, kc), status="budget", boxes=boxes, leaves=leaves)
        in_strip = lo(a0) >= hi(V.halfpi - D0) or hi(c1) <= lo(D0)
        off_strip = hi(a1) < lo(V.halfpi - D0) and lo(c0) > hi(D0)
        need = g2 if not off_strip else g1
        bound, contrib = V.Gamma_box(ka, kc, a0, a1, c0, c1)
        if bound > hi(need):
            leaves += 1
            f = float(bound - need); minimum = f if minimum is None else min(minimum, f)
            continue
        wa, wc = float((a1 - a0).mid()), float((c1 - c0).mid())
        if oracle is not None and max(wa, wc) < oracle[0]:
            found.append((float(((a0 + a1) / 2).mid()), float(((c0 + c1) / 2).mid()), float((bound - need).mid())))
            if len(found) >= 400:
                return dict(cell=(ka, kc), status="oracle", boxes=boxes, leaves=leaves, points=found)
            continue
        if max(wa, wc) < 1e-10:
            return dict(cell=(ka, kc), status="failed", box=[str(x) for x in (a0, a1, c0, c1)], bound=str(bound), need=str(need), boxes=boxes, leaves=leaves)
        if not in_strip and not off_strip:
            axis = 0 if wa >= wc else 1            # straddles the strip boundary: just bisect the wider side
        else:
            axis = 0 if float(contrib[0].mid()) >= float(contrib[1].mid()) else 1
        if axis == 0:
            mid = (a0 + a1) / 2; stack += [(a0, mid, c0, c1), (mid, a1, c0, c1)]
        else:
            mid = (c0 + c1) / 2; stack += [(a0, a1, c0, mid), (a0, a1, mid, c1)]
    return dict(cell=(ka, kc), status="verified" if not found else "oracle", boxes=boxes, leaves=leaves, min_bound=minimum, points=found)


def cover_A5(task):
    ka, kc, D_lo_q, D_hi_q, max_boxes = task[:5]
    oracle = task[5] if len(task) > 5 else None
    found = []
    box = clip_face(ka, kc)
    if box is None:
        return dict(cell=(ka, kc), status="outside", boxes=0, leaves=0)
    D_lo, D_hi = to_arb(D_lo_q), to_arb(D_hi_q)
    if hi(D_hi) > lo(V.pi): D_hi = V.pi
    stack = [box + (D_lo, D_hi)]
    boxes = leaves = 0; minimum = None
    while stack:
        a0, a1, c0, c1, D0, D1 = stack.pop(); boxes += 1
        if boxes > max_boxes:
            return dict(cell=(ka, kc), status="budget", boxes=boxes, leaves=leaves)
        bound, contrib = V.T5_box(a0, a1, c0, c1, D0, D1)
        if bound > 0:
            leaves += 1
            f = float(bound); minimum = f if minimum is None else min(minimum, f)
            continue
        wa, wc, wD = float((a1 - a0).mid()), float((c1 - c0).mid()), float((D1 - D0).mid())
        if oracle is not None and max(wa, wc, wD) < oracle[0]:
            am, cm, Dm = (a0 + a1) / 2, (c0 + c1) / 2, (D0 + D1) / 2
            val = float(V.T5_box(am, am, cm, cm, Dm, Dm)[0].mid())
            if val < oracle[2] * float(Dm.mid()) or max(wa, wc, wD) < oracle[1]:
                found.append((float(am.mid()), float(cm.mid()), float(Dm.mid()), val))
                if len(found) >= 400:
                    return dict(cell=(ka, kc), status="oracle", boxes=boxes, leaves=leaves, points=found)
                continue
        if max(wa, wc, wD) < 1e-9:
            return dict(cell=(ka, kc), status="failed", box=[str(x) for x in (a0, a1, c0, c1, D0, D1)], bound=str(bound), boxes=boxes, leaves=leaves)
        cf = [float(x.mid()) for x in contrib]
        axis = max(range(3), key=lambda i: cf[i])
        if axis == 0:
            mid = (a0 + a1) / 2; stack += [(a0, mid, c0, c1, D0, D1), (mid, a1, c0, c1, D0, D1)]
        elif axis == 1:
            mid = (c0 + c1) / 2; stack += [(a0, a1, c0, mid, D0, D1), (a0, a1, mid, c1, D0, D1)]
        else:
            mid = (D0 + D1) / 2; stack += [(a0, a1, c0, c1, D0, mid), (a0, a1, c0, c1, mid, D1)]
    return dict(cell=(ka, kc), status="verified" if not found else "oracle", boxes=boxes, leaves=leaves, min_bound=minimum, points=found)


def task_lists(max_boxes, N, D_small, oracle=None):
    """the four families of cover tasks; with `oracle` the covers collect suspect points instead of failing."""
    t = V.sp.t
    extra = lambda res: () if oracle is None else ((res[0], res[1], res[2]),)  # noqa: E731
    knots_b = sorted(set(t[0][3:-3]) | set(t[2][3:-3]))
    segs = [(x0, x1, V.cell_of(0, x0, x1), V.cell_of(2, x0, x1)) for x0, x1 in zip(knots_b[:-1], knots_b[1:])]
    a4 = [(seg, ka, list(N), max_boxes) + extra(oracle["A4"] if oracle else None) for seg in segs for ka in range(3, len(t[1]) - 4)]
    a3 = [(kb, ka, kc, max_boxes) + extra(oracle["A3"] if oracle else None) for kb in range(3, len(t[0]) - 4) for ka in range(3, len(t[1]) - 4)
          for kc in range(3, len(t[2]) - 4) if t[2][kc + 1] >= t[0][kb]]
    faces = [(ka, kc) for ka in range(3, len(t[1]) - 4) for kc in range(3, len(t[2]) - 4)]
    gam = [(ka, kc, D_small, max_boxes) + extra(oracle["G"] if oracle else None) for ka, kc in faces]
    slabs = [D_small * 2**k for k in range(0, 12) if D_small * 2**k < 4] + [Fraction(4)]
    a5 = [(ka, kc, d0, d1, max_boxes) + extra(oracle["A5"] if oracle else None) for ka, kc in faces for d0, d1 in zip(slabs[:-1], slabs[1:])]
    return a4, a3, gam, a5


def run_oracle(path, workers, precision_bits=96, D_small=Fraction(1, 16), width=2e-5, max_boxes=400_000, thresholds=None):
    """floating-point-free separation oracle for the fit: returns the suspect points of all four covers."""
    global V
    V = Verifier(path, precision_bits)
    N = V.neighbourhood(width)
    th = thresholds or dict(A4=(2e-3, 2.5e-4, 3e-4), A3=(6e-3, 7.5e-4, 3e-4), G=(4e-3, 5e-4, 0.0), A5=(1.5e-2, 2e-3, 3e-4))
    a4, a3, gam, a5 = task_lists(max_boxes, N, D_small, oracle=th)
    out = {}
    with Pool(workers, initializer=init_worker, initargs=(path, precision_bits)) as pool:
        for name, fn, tasks in (("A4", cover_A4, a4), ("A3", cover_A3, a3), ("G", cover_Gamma, gam), ("A5", cover_A5, a5)):
            pts, boxes, bad = [], 0, 0
            for res in pool.imap_unordered(fn, tasks, chunksize=4):
                boxes += res.get("boxes", 0)
                pts += res.get("points", [])
                bad += res["status"] in ("failed", "budget")
            out[name] = dict(points=pts, boxes=boxes, hard_failures=bad)
    return out


def run_pool(pool, fn, tasks, label, log_every=200):
    t0 = time.time(); boxes = leaves = 0; minimum = None; bad = []; done = 0
    for res in pool.imap_unordered(fn, tasks, chunksize=1):
        done += 1
        boxes += res.get("boxes", 0); leaves += res.get("leaves", 0)
        if res.get("min_bound") is not None:
            minimum = res["min_bound"] if minimum is None else min(minimum, res["min_bound"])
        if res["status"] not in ("verified", "outside"):
            bad.append(res)
        if done % log_every == 0:
            print(f"   {label}: {done}/{len(tasks)} cells, boxes={boxes}, leaves={leaves}, bad={len(bad)} [{time.time()-t0:.0f}s]", flush=True)
    return dict(status="verified" if not bad else "failed", cells=len(tasks), boxes=boxes, leaves=leaves,
                min_certified_bound=minimum, failures=bad[:5], seconds=round(time.time() - t0, 1))


def main():
    root = HERE.parent
    ap = argparse.ArgumentParser()
    ap.add_argument("--certificate", default=str(root / "output" / "lifted-three-state-certificate-2026-09-19.json"))
    ap.add_argument("--workers", type=int, default=8)
    ap.add_argument("--precision-bits", type=int, default=128)
    ap.add_argument("--width", type=float, default=2e-5, help="target width of the exclusion box N on the surface")
    ap.add_argument("--stages", default="A4,A3,A5")
    ap.add_argument("--max-boxes", type=int, default=20_000_000, help="per cell")
    ap.add_argument("--small-dive-denominator", type=int, default=16, help="dives with D <= 1/this are certified through Gamma")
    ap.add_argument("--out", default=None)
    args = ap.parse_args()
    out = args.out or str(root / "output" / f"lifted-three-state-verification-p{args.precision_bits}-2026-09-19.json")
    t_start = time.time()
    global V
    V = Verifier(args.certificate, args.precision_bits)
    print("shape", V.shape, "| isotonic changes:", len(V.isotonic_changes), "| (A1) by coefficients:", V.a1_exact,
          "| smallest untied difference:", V.monotone_worst, flush=True)
    print("correction:", V.correction, flush=True)
    if not V.a1_exact:
        raise SystemExit("(A1) coefficient condition fails")
    N = V.neighbourhood(args.width)
    ok, rep = V.hessian_test(N)
    print("exclusion box N:", [float(x) for x in N]); print("Hessian test:", ok, rep, flush=True)
    if not ok:
        raise SystemExit("Hessian test failed")
    manifest = dict(date=dt.date.today().isoformat(), script="scripts/verify_lifted_three_state_certificate_2026_09_18.py",
                    certificate=Path(args.certificate).name, certificate_sha256=hashlib.sha256(open(args.certificate, 'rb').read()).hexdigest(),
                    platform=platform.platform(), workers=args.workers, precision_bits=args.precision_bits, shape=V.shape,
                    patch=dict(I=V.I, J=V.J, K=V.K), isotonic_changes=V.isotonic_changes[:20], A1_by_coefficients=V.a1_exact,
                    smallest_untied_difference=V.monotone_worst, correction=V.correction,
                    exclusion_box=[[x.numerator, x.denominator] for x in N], exclusion_box_float=[float(x) for x in N], hessian_test=rep)
    D_small = Fraction(1, args.small_dive_denominator)
    a4, a3, gam, a5 = task_lists(args.max_boxes, N, D_small)
    with Pool(args.workers, initializer=init_worker, initargs=(args.certificate, args.precision_bits)) as pool:
        if "A4" in args.stages:
            manifest["A4_surface"] = run_pool(pool, cover_A4, a4, "A4", log_every=100)
            print("A4:", manifest["A4_surface"], flush=True)
        if "A3" in args.stages:
            manifest["A3_interior"] = run_pool(pool, cover_A3, a3, "A3", log_every=250)
            print("A3:", manifest["A3_interior"], flush=True)
        if "A5" in args.stages:
            manifest["A5_small_dives"] = dict(D_small=str(D_small), **run_pool(pool, cover_Gamma, gam, "A5-Gamma", log_every=100))
            print("A5 (small dives through Gamma):", manifest["A5_small_dives"], flush=True)
            manifest["A5_dives"] = run_pool(pool, cover_A5, a5, "A5", log_every=500)
            print("A5:", manifest["A5_dives"], flush=True)
    manifest["verified"] = all(manifest.get(k, {}).get("status") == "verified" for k in ("A4_surface", "A3_interior", "A5_small_dives", "A5_dives") if k.split("_")[0] in args.stages)
    manifest["total_seconds"] = round(time.time() - t_start, 1)
    json.dump(manifest, open(out, "w"), indent=1)
    print("wrote", out, "| verified:", manifest["verified"])


if __name__ == "__main__":
    main()


==> anc/scripts/verify_storage_certificate.py <==
#!/usr/bin/env python3
"""Rigorous ball-arithmetic check of the one-front storage certificate.

The proof domain is parameterized by

    L = log(R / d_*),  0 <= L <= 613/250,
    c = v sqrt(1-exp(-2L)),  0 <= v <= 1,
    q = L + log(1-c^2)/2.

Thus it contains the full raw positive-slack domain below the sharp radius
ceiling.  All transcendental calculations use Arb balls through python-flint.
The unique zero at the optimal spiral is handled by a Hessian certificate on
a small rectangle; ordinary branch-and-bound verifies its complement.

This script is intentionally independent of scipy and of the LP that found
the polynomial.  A successful run checks the fixed displayed coefficients.
"""

from __future__ import annotations

import time
from dataclasses import dataclass
from fractions import Fraction

from flint import arb, ctx, fmpq

ctx.dps = 70


# Enclosures of the exact optimal-spiral constants.  The paper defines the
# constants by the contact and stationarity equations; the radii here are far
# larger than the final rounding error of the quoted decimal midpoints.
def enclosed(midpoint: str, radius: str = "1e-55") -> arb:
    return arb(midpoint, radius)


def rational_decimal(value: str) -> arb:
    fraction = Fraction(value)
    return arb(fmpq(fraction.numerator, fraction.denominator))


D_STAR = enclosed(
    "0.0724053444561982034839708367470298778813143275456976131763059"
)
R_STAR = enclosed(
    "0.207830266296655020042654699627204165552339587382241963717687"
)
Q_STAR = enclosed(
    "1.0323645948820254385067059464580965160834734055389415902622"
)
R_SCALE = enclosed(
    "0.383922708897177857397302279174361860330530075276430881075124"
)
Q_SCALE = arb(fmpq(5, 4))
LAMBDA = enclosed(
    "-5.89392720342155576144974788873925778497479614258436437854276"
)


# V(X,Y) = sum a_ij X^i Y^j, with X=(R-R_*)/R_scale and
# Y=(q-q_*)/Q_scale.  The linear coefficient is lambda*R_scale, which
# imposes V_R=lambda at the spiral.  Missing coefficients are exactly zero.
COEFFICIENTS: dict[tuple[int, int], arb] = {
    (1, 0): LAMBDA * R_SCALE,
    (0, 3): rational_decimal("0.10666746953299856"),
    (0, 6): rational_decimal("-0.004646251877561104"),
    (1, 2): rational_decimal("0.5875900991804544"),
    (1, 3): rational_decimal("-0.1504447646320939"),
    (2, 0): rational_decimal("0.9512888676749753"),
    (2, 1): rational_decimal("1.1067911427791353"),
    (2, 2): rational_decimal("-0.5095395785399267"),
    (3, 0): rational_decimal("-0.3817738133758363"),
    (3, 1): rational_decimal("-0.2696071086520464"),
    (4, 1): rational_decimal("-0.0316781650225791"),
}


def spiral_system(alpha: arb, beta: arb) -> tuple[arb, arb]:
    length = 2 * arb.pi() - alpha - beta
    contact = alpha.cos().log() - beta.cos().log() - length * alpha.tan()
    stationary = length / alpha.cos() ** 2 - 1 / alpha.tan() - 1 / beta.tan()
    return contact, stationary


def spiral_jacobian(alpha: arb, beta: arb) -> tuple[arb, arb, arb, arb]:
    length = 2 * arb.pi() - alpha - beta
    sec_alpha_sq = 1 / alpha.cos() ** 2
    return (
        -length * sec_alpha_sq,
        beta.tan() + alpha.tan(),
        -sec_alpha_sq + 2 * length * sec_alpha_sq * alpha.tan() + 1 / alpha.sin() ** 2,
        -sec_alpha_sq + 1 / beta.sin() ** 2,
    )


def verify_constant_enclosures() -> None:
    """Interval-Newton isolation and propagation of the spiral constants."""

    alpha_mid = rational_decimal(
        "0.2093562673823228996827039840452141174739160093981764462980976754713333"
    )
    beta_mid = rational_decimal(
        "1.214946676971626251817083153789664798137772895360154991407072695505516"
    )
    root_radius = arb("1e-65")
    alpha_box = (alpha_mid - root_radius).union(alpha_mid + root_radius)
    beta_box = (beta_mid - root_radius).union(beta_mid + root_radius)

    f1, f2 = spiral_system(alpha_mid, beta_mid)
    j11, j12, j21, j22 = spiral_jacobian(alpha_box, beta_box)
    # A point inverse preconditions the interval Jacobian.  The inclusion
    # below is the standard interval-Newton existence-and-uniqueness test.
    m11, m12, m21, m22 = spiral_jacobian(alpha_mid, beta_mid)
    determinant = m11 * m22 - m12 * m21
    a11, a12 = m22 / determinant, -m12 / determinant
    a21, a22 = -m21 / determinant, m11 / determinant
    n_alpha = alpha_mid - a11 * f1 - a12 * f2
    n_beta = beta_mid - a21 * f1 - a22 * f2
    # Account for the nonconstant Jacobian in the Krawczyk operator.
    da = alpha_box - alpha_mid
    db = beta_box - beta_mid
    k11 = 1 - (a11 * j11 + a12 * j21)
    k12 = -(a11 * j12 + a12 * j22)
    k21 = -(a21 * j11 + a22 * j21)
    k22 = 1 - (a21 * j12 + a22 * j22)
    k_alpha = n_alpha + k11 * da + k12 * db
    k_beta = n_beta + k21 * da + k22 * db
    if not alpha_box.contains_interior(k_alpha) or not beta_box.contains_interior(k_beta):
        raise AssertionError(f"Krawczyk isolation failed: {k_alpha}, {k_beta}")

    derived_r = alpha_box.sin()
    derived_d = derived_r * beta_box.cos()
    derived_q = (alpha_box.cos() / beta_box.cos()).log()
    root = (derived_d**2 + ((1 - derived_d * (2 - derived_d**2).sqrt()) / (1 + derived_d)) ** 2).sqrt()
    derived_scale = (root - derived_d) / 2
    for name, claimed, derived in (
        ("d_*", D_STAR, derived_d),
        ("R_*", R_STAR, derived_r),
        ("q_*", Q_STAR, derived_q),
        ("R_scale", R_SCALE, derived_scale),
    ):
        if not claimed.contains(derived):
            raise AssertionError(f"bad enclosure for {name}: {claimed}, derived {derived}")

    # Compute lambda=H_R/Z_R directly by automatic differentiation at the
    # isolated root.  Analytically, stationarity also gives H_q/Z_q=lambda.
    radius = Jet2.variable_x(derived_r)
    slack = Jet2(derived_q)
    sine = derived_d * (2 * slack).exp().sqrt() / radius
    cosine = (1 - sine**2).sqrt()
    beta_angle = (derived_d / radius).acos()
    a = (derived_d / radius).asin()
    eta = cosine.acos()
    excess = (
        2 * beta_angle
        + (sine * slack - (eta - a) * cosine) / radius
        - 2 * arb.pi()
    )
    radial_rate = cosine - radius
    derived_lambda = excess.x / radial_rate.x
    if not LAMBDA.contains(derived_lambda):
        raise AssertionError(
            f"bad enclosure for lambda: {LAMBDA}, derived {derived_lambda}"
        )

    enlarged_radius = derived_d * rational_decimal("2.452").exp()
    if not root.upper() < enlarged_radius.lower():
        raise AssertionError(
            f"the rational L-bound does not cover the radius ceiling: {root}"
        )

    # The sharp chord radius ceiling is decreasing on [d_*, 0.08].  The upper end is a
    # rational just below d_* e^{0.1}, the top of the delta = 0.1 log-window of levels
    # this file works over, which is what the last check below confirms.  Nothing here
    # assumes a lower bound on C_*.
    d_box = D_STAR.union(rational_decimal("0.08"))
    d_variable = Jet2.variable_x(d_box)
    ceiling_jet = (
        d_variable**2
        + (
            (1 - d_variable * (2 - d_variable**2).sqrt())
            / (1 + d_variable)
        )
        ** 2
    ).sqrt()
    if not ceiling_jet.x.upper() < 0:
        raise AssertionError(f"radius ceiling is not decreasing: {ceiling_jet.x}")

    if not rational_decimal("0.08").upper() < (
        derived_d * rational_decimal("0.1").exp()
    ).lower():
        raise AssertionError("delta=0.1 does not cover the unconditional d range")


def polynomial_derivatives(radius: arb, slack: arb) -> tuple[arb, arb]:
    """Return (V_R,V_q) on an Arb box."""

    x = (radius - R_STAR) / R_SCALE
    y = (slack - Q_STAR) / Q_SCALE
    v_r = arb(0)
    v_q = arb(0)
    for (i, j), coefficient in COEFFICIENTS.items():
        if i:
            v_r += coefficient * i * x ** (i - 1) * y**j / R_SCALE
        if j:
            v_q += coefficient * j * x**i * y ** (j - 1) / Q_SCALE
    return v_r, v_q


def polynomial_second_derivatives(radius: arb, slack: arb) -> tuple[arb, arb]:
    """Return (V_RR,V_Rq) on an Arb box."""

    x = (radius - R_STAR) / R_SCALE
    y = (slack - Q_STAR) / Q_SCALE
    v_rr = arb(0)
    v_rq = arb(0)
    for (i, j), coefficient in COEFFICIENTS.items():
        if i >= 2:
            v_rr += (
                coefficient
                * i
                * (i - 1)
                * x ** (i - 2)
                * y**j
                / R_SCALE**2
            )
        if i and j:
            v_rq += (
                coefficient
                * i
                * j
                * x ** (i - 1)
                * y ** (j - 1)
                / (R_SCALE * Q_SCALE)
            )
    return v_rr, v_rq


def polynomial_slack_second_derivative(radius: arb, slack: arb) -> arb:
    """Return V_qq on an Arb box."""

    x = (radius - R_STAR) / R_SCALE
    y = (slack - Q_STAR) / Q_SCALE
    v_qq = arb(0)
    for (i, j), coefficient in COEFFICIENTS.items():
        if j >= 2:
            v_qq += (
                coefficient
                * j
                * (j - 1)
                * x**i
                * y ** (j - 2)
                / Q_SCALE**2
            )
    return v_qq


def verify_causal_lens_twist_bound() -> None:
    """Certify a scale-free Monge gauge for every two-owner causal lens.

    Put a support crossing at normal offset zero and write its points as

        x(u) = h (n + u t),   R(u) = h*sqrt(1+u^2).

    At normal offset theta, set D=cos(theta)+u*sin(theta),
    A=u*cos(theta)-sin(theta), q=log(h*D/d_*), and
    Q=A/D=d_theta q.  If P=V_q(R,q)Q, direct differentiation gives

        d_u(P + a Q) = Q_u (a + T),       Q_u = 1/D^2,
        T = V_q + V_Rq R_u A D + V_qq sin(theta) A.

    On the certified completed-graph domain V_q is nonnegative.  The
    elementary geometric bounds

        |R_u A D| <= R_max^2/d_*,
        |sin(theta) A| <= R_max/d_*

    reduce positivity for a=400 to coefficient-only bounds on the fixed
    polynomial.  No path, angular, or time mesh is used.
    """

    log_radius_max = arb(fmpq(613, 250))
    radius_max = D_STAR * log_radius_max.exp()
    radius_box = D_STAR.union(radius_max)
    slack_box = arb(0).union(log_radius_max)
    x_abs = abs((radius_box - R_STAR) / R_SCALE)
    y_abs = abs((slack_box - Q_STAR) / Q_SCALE)

    v_rq_range = arb(0)
    v_qq_range = arb(0)
    for (i, j), coefficient in COEFFICIENTS.items():
        coefficient_abs = abs(coefficient)
        if i and j:
            v_rq_range += (
                coefficient_abs
                * i
                * j
                * x_abs ** (i - 1)
                * y_abs ** (j - 1)
                / (R_SCALE * Q_SCALE)
            )
        if j >= 2:
            v_qq_range += (
                coefficient_abs
                * j
                * (j - 1)
                * x_abs**i
                * y_abs ** (j - 2)
                / Q_SCALE**2
            )

    radial_mixed_factor = radius_max**2 / D_STAR
    slack_factor = radius_max / D_STAR
    lower_margin = (
        arb(400)
        - radial_mixed_factor * v_rq_range
        - slack_factor * v_qq_range
    )
    if not lower_margin.lower() > 0:
        raise AssertionError(
            "causal-lens twist gauge lost positivity: "
            f"V_Rq range={v_rq_range}, V_qq range={v_qq_range}, "
            f"margin={lower_margin}"
        )
    print(
        "causal-lens Monge gauge verified without meshing: "
        f"|V_Rq|<{v_rq_range.upper()}, |V_qq|<{v_qq_range.upper()}, "
        f"twist margin>{lower_margin.lower()}"
    )


def polynomial_value(radius: arb, slack: arb) -> arb:
    """Return V on an Arb box."""

    x = (radius - R_STAR) / R_SCALE
    y = (slack - Q_STAR) / Q_SCALE
    value = arb(0)
    for (i, j), coefficient in COEFFICIENTS.items():
        value += coefficient * x**i * y**j
    return value


def nonnegative_sqrt(value: arb) -> arb:
    """Square root after intersecting a known nonnegative quantity with R+-."""

    return value.nonnegative_part().sqrt()


def beta_of_log_radius(log_radius: arb) -> arb:
    """acos(exp(-L)), in a form that is robust at L=0."""

    return nonnegative_sqrt((2 * log_radius).expm1()).atan()


def certificate_values(log_radius: arb, cosine_fraction: arb) -> tuple[arb, arb]:
    """Return the two quantities required to be nonnegative on a box."""

    log_radius = log_radius.nonnegative_part()
    cosine_fraction = cosine_fraction.intersection(arb(0).union(arb(1)))
    radius = D_STAR * log_radius.exp()
    maximum_cosine = (-log_radius).exp() * nonnegative_sqrt(
        (2 * log_radius).expm1()
    )
    cosine = cosine_fraction * maximum_cosine
    sine = nonnegative_sqrt(1 - cosine**2)
    slack = log_radius + (1 - cosine**2).log() / 2
    beta = beta_of_log_radius(log_radius)
    eta_minus_a = beta - cosine.asin()
    excess = (
        2 * beta
        + (sine * slack - eta_minus_a * cosine) / radius
        - 2 * arb.pi()
    )
    v_r, v_q = polynomial_derivatives(radius, slack)
    margin = v_r * (cosine - radius) - v_q - excess
    return v_q, margin


@dataclass(frozen=True)
class Jet2:
    """Value, gradient, and Hessian in two variables, all as Arb balls."""

    v: arb
    x: arb = arb(0)
    y: arb = arb(0)
    xx: arb = arb(0)
    xy: arb = arb(0)
    yy: arb = arb(0)

    @staticmethod
    def variable_x(value: arb) -> "Jet2":
        return Jet2(value, arb(1))

    @staticmethod
    def variable_y(value: arb) -> "Jet2":
        return Jet2(value, arb(0), arb(1))

    @staticmethod
    def coerce(value: "Jet2 | arb | int") -> "Jet2":
        return value if isinstance(value, Jet2) else Jet2(arb(value))

    def __add__(self, other: "Jet2 | arb | int") -> "Jet2":
        z = self.coerce(other)
        return Jet2(
            self.v + z.v,
            self.x + z.x,
            self.y + z.y,
            self.xx + z.xx,
            self.xy + z.xy,
            self.yy + z.yy,
        )

    __radd__ = __add__

    def __neg__(self) -> "Jet2":
        return Jet2(-self.v, -self.x, -self.y, -self.xx, -self.xy, -self.yy)

    def __sub__(self, other: "Jet2 | arb | int") -> "Jet2":
        return self + (-self.coerce(other))

    def __rsub__(self, other: "Jet2 | arb | int") -> "Jet2":
        return self.coerce(other) - self

    def __mul__(self, other: "Jet2 | arb | int") -> "Jet2":
        z = self.coerce(other)
        return Jet2(
            self.v * z.v,
            self.x * z.v + self.v * z.x,
            self.y * z.v + self.v * z.y,
            self.xx * z.v + 2 * self.x * z.x + self.v * z.xx,
            self.xy * z.v + self.x * z.y + self.y * z.x + self.v * z.xy,
            self.yy * z.v + 2 * self.y * z.y + self.v * z.yy,
        )

    __rmul__ = __mul__

    def compose(self, value: arb, first: arb, second: arb) -> "Jet2":
        return Jet2(
            value,
            first * self.x,
            first * self.y,
            second * self.x**2 + first * self.xx,
            second * self.x * self.y + first * self.xy,
            second * self.y**2 + first * self.yy,
        )

    def reciprocal(self) -> "Jet2":
        return self.compose(1 / self.v, -1 / self.v**2, 2 / self.v**3)

    def __truediv__(self, other: "Jet2 | arb | int") -> "Jet2":
        return self * self.coerce(other).reciprocal()

    def __rtruediv__(self, other: "Jet2 | arb | int") -> "Jet2":
        return self.coerce(other) * self.reciprocal()

    def __pow__(self, exponent: int) -> "Jet2":
        if exponent < 0:
            return (self ** (-exponent)).reciprocal()
        result = Jet2(arb(1))
        factor = self
        power = exponent
        while power:
            if power & 1:
                result *= factor
            factor *= factor
            power //= 2
        return result

    def exp(self) -> "Jet2":
        value = self.v.exp()
        return self.compose(value, value, value)

    def log(self) -> "Jet2":
        return self.compose(self.v.log(), 1 / self.v, -1 / self.v**2)

    def sqrt(self) -> "Jet2":
        value = self.v.sqrt()
        return self.compose(value, 1 / (2 * value), -1 / (4 * value**3))

    def asin(self) -> "Jet2":
        root = (1 - self.v**2).sqrt()
        return self.compose(self.v.asin(), 1 / root, self.v / root**3)

    def acos(self) -> "Jet2":
        root = (1 - self.v**2).sqrt()
        return self.compose(self.v.acos(), -1 / root, -self.v / root**3)

    def atan(self) -> "Jet2":
        denominator = 1 + self.v**2
        return self.compose(
            self.v.atan(), 1 / denominator, -2 * self.v / denominator**2
        )


def polynomial_derivative_jets(radius: Jet2, slack: Jet2) -> tuple[Jet2, Jet2]:
    x = (radius - R_STAR) / R_SCALE
    y = (slack - Q_STAR) / Q_SCALE
    v_r = Jet2(arb(0))
    v_q = Jet2(arb(0))
    for (i, j), coefficient in COEFFICIENTS.items():
        if i:
            v_r += coefficient * i * x ** (i - 1) * y**j / R_SCALE
        if j:
            v_q += coefficient * j * x**i * y ** (j - 1) / Q_SCALE
    return v_r, v_q


def local_hessian_values(radius_box: arb, slack_box: arb) -> tuple[Jet2, Jet2]:
    """Return jets of V_q and the storage margin on a local (R,q) box."""

    radius = Jet2.variable_x(radius_box)
    slack = Jet2.variable_y(slack_box)
    sine = D_STAR * (2 * slack).exp().sqrt() / radius
    cosine = (1 - sine**2).sqrt()
    beta = (D_STAR / radius).acos()
    a = (D_STAR / radius).asin()
    eta = cosine.acos()
    excess = 2 * beta + (sine * slack - (eta - a) * cosine) / radius - 2 * arb.pi()
    v_r, v_q = polynomial_derivative_jets(radius, slack)
    margin = v_r * (cosine - radius) - v_q - excess
    return v_q, margin


def certificate_jets_lt(log_radius_box: arb, cosine_fraction_box: arb) -> tuple[Jet2, Jet2]:
    """Jets in (L,v), used only on boxes separated from L=0."""

    log_radius = Jet2.variable_x(log_radius_box)
    cosine_fraction = Jet2.variable_y(cosine_fraction_box)
    radius = D_STAR * log_radius.exp()
    maximum_cosine = (-log_radius).exp() * ((2 * log_radius).exp() - 1).sqrt()
    cosine = cosine_fraction * maximum_cosine
    sine = (1 - cosine**2).sqrt()
    slack = log_radius + (1 - cosine**2).log() / 2
    beta = ((2 * log_radius).exp() - 1).sqrt().atan()
    eta_minus_a = beta - cosine.asin()
    excess = (
        2 * beta
        + (sine * slack - eta_minus_a * cosine) / radius
        - 2 * arb.pi()
    )
    v_r, v_q = polynomial_derivative_jets(radius, slack)
    margin = v_r * (cosine - radius) - v_q - excess
    return v_q, margin


def lower_float(value: arb) -> float:
    return float(value.lower())


def positive_definite(jet: Jet2) -> bool:
    """Sylvester test for every Hessian in an interval matrix."""

    return lower_float(jet.xx) > 0 and lower_float(jet.xx * jet.yy - jet.xy**2) > 0


def rational_ball(lo: Fraction, hi: Fraction) -> arb:
    left = arb(fmpq(lo.numerator, lo.denominator))
    right = arb(fmpq(hi.numerator, hi.denominator))
    return left.union(right)


@dataclass(frozen=True)
class Box:
    l0: Fraction
    l1: Fraction
    t0: Fraction
    t1: Fraction


def verify() -> None:
    verify_constant_enclosures()

    # Local strict convexity handles the equality state.  The box lies well
    # inside the raw domain and is convex in the variables differentiated.
    dr = arb("0.000001")
    dq = arb("0.000001")
    local_r = (R_STAR - dr).union(R_STAR + dr)
    local_q = (Q_STAR - dq).union(Q_STAR + dq)
    local_vq, local_margin = local_hessian_values(local_r, local_q)
    if not positive_definite(local_vq):
        raise AssertionError(f"V_q Hessian is not certified positive: {local_vq}")
    if not positive_definite(local_margin):
        raise AssertionError(
            f"storage-margin Hessian is not certified positive: {local_margin}"
        )

    queue: list[Box] = []
    initial = Box(Fraction(0), Fraction(613, 250), Fraction(0), Fraction(1))
    queue.append(initial)
    checked = 0
    local = 0
    worst_vq = float("inf")
    worst_margin = float("inf")
    started = time.monotonic()

    while queue:
        box = queue.pop()
        l_ball = rational_ball(box.l0, box.l1)
        t_ball = rational_ball(box.t0, box.t1)
        r_ball = D_STAR * l_ball.exp()
        maximum_cosine = (-l_ball).exp() * nonnegative_sqrt((2 * l_ball).expm1())
        cosine = t_ball * maximum_cosine
        q_ball = l_ball + (1 - cosine**2).log() / 2

        # The entire image lies in the local convexity rectangle.
        if local_r.contains(r_ball) and local_q.contains(q_ball):
            local += 1
            continue

        v_q, margin = certificate_values(l_ball, t_ball)
        lo_vq = lower_float(v_q)
        lo_margin = lower_float(margin)

        # A mean-value enclosure centered in (L,v) preserves the exact state
        # correlations and is substantially sharper than the natural form.
        # The derivative formula is singular only on the harmless boundary
        # edge L=0, where the natural enclosure is used by itself.
        if box.l0 > 0:
            vq_jet, margin_jet = certificate_jets_lt(l_ball, t_ball)
            middle_l = (box.l0 + box.l1) / 2
            middle_t = (box.t0 + box.t1) / 2
            center_vq, center_margin = certificate_values(
                rational_ball(middle_l, middle_l),
                rational_ball(middle_t, middle_t),
            )
            half_l = rational_ball(
                (box.l1 - box.l0) / 2, (box.l1 - box.l0) / 2
            )
            half_t = rational_ball(
                (box.t1 - box.t0) / 2, (box.t1 - box.t0) / 2
            )
            error_vq = (
                arb(vq_jet.x.abs_upper()) * half_l
                + arb(vq_jet.y.abs_upper()) * half_t
            )
            error_margin = (
                arb(margin_jet.x.abs_upper()) * half_l
                + arb(margin_jet.y.abs_upper()) * half_t
            )
            taylor_vq = lower_float(center_vq - error_vq)
            taylor_margin = lower_float(center_margin - error_margin)
            lo_vq = max(lo_vq, taylor_vq)
            lo_margin = max(lo_margin, taylor_margin)
        checked += 1
        if checked % 100_000 == 0:
            print(
                f"progress: checked={checked}, queued={len(queue)}, "
                f"local={local}, L=({float(box.l0):.6g},{float(box.l1):.6g}), "
                f"v=({float(box.t0):.6g},{float(box.t1):.6g}), "
                f"elapsed={time.monotonic()-started:.1f}s",
                flush=True,
            )
        if lo_vq > 0 and lo_margin > 0:
            worst_vq = min(worst_vq, lo_vq)
            worst_margin = min(worst_margin, lo_margin)
            continue

        dl = box.l1 - box.l0
        dt = box.t1 - box.t0
        if max(dl, dt) < Fraction(1, 2**30):
            raise AssertionError(
                "unresolved box: "
                f"L=[{float(box.l0)}, {float(box.l1)}], "
                f"t=[{float(box.t0)}, {float(box.t1)}], "
                f"Vq={v_q}, margin={margin}"
            )
        if dl >= dt:
            middle = (box.l0 + box.l1) / 2
            children = (
                (box.l0, middle, box.t0, box.t1),
                (middle, box.l1, box.t0, box.t1),
            )
        else:
            middle = (box.t0 + box.t1) / 2
            children = (
                (box.l0, box.l1, box.t0, middle),
                (box.l0, box.l1, middle, box.t1),
            )
        for l0, l1, t0, t1 in children:
            queue.append(Box(l0, l1, t0, t1))

    print("storage certificate verified")
    print(f"ordinary boxes checked: {checked}")
    print(f"local-convexity boxes: {local}")
    print(f"smallest certified outer-box bounds: V_q={worst_vq}, margin={worst_margin}")
    print(f"local V_q Hessian: xx={local_vq.xx}, xy={local_vq.xy}, yy={local_vq.yy}")
    print(
        "local margin Hessian: "
        f"xx={local_margin.xx}, xy={local_margin.xy}, yy={local_margin.yy}"
    )


def verify_two_front_extension() -> None:
    """Certify the continuous boundary extension for all relevant d >= d_*."""

    # delta=log(d/d_*) lies below 0.1 by the unconditional lower bound.
    # ell=log(R/d) up to 2.626 overcovers every normalized radius R<=1.
    queue = [
        (
            Fraction(0),
            Fraction(1, 10),
            Fraction(0),
            Fraction(1313, 500),
        )
    ]
    checked = 0
    leaves = 0
    smallest_margin = float("inf")
    largest_radial_derivative = -float("inf")
    while queue:
        d0, d1, e0, e1 = queue.pop()
        delta = rational_ball(d0, d1)
        relative_log_radius = rational_ball(e0, e1)
        radius = D_STAR * (delta + relative_log_radius).exp()
        v_r, _ = polynomial_derivatives(radius, delta)
        beta = beta_of_log_radius(relative_log_radius)
        # V_R<0 makes c=1 the worst two-front radial velocity.
        margin = 2 * arb.pi() - 2 * beta + v_r * (1 - radius)
        checked += 1
        if v_r.upper() < 0 and margin.lower() > 0:
            leaves += 1
            smallest_margin = min(smallest_margin, lower_float(margin))
            largest_radial_derivative = max(
                largest_radial_derivative, float(v_r.upper())
            )
            continue
        if max(d1 - d0, e1 - e0) < Fraction(1, 2**30):
            raise AssertionError(
                "unresolved two-front box: "
                f"delta=[{float(d0)},{float(d1)}], "
                f"ell=[{float(e0)},{float(e1)}], "
                f"V_R={v_r}, margin={margin}"
            )
        if d1 - d0 >= e1 - e0:
            middle = (d0 + d1) / 2
            queue.append((d0, middle, e0, e1))
            queue.append((middle, d1, e0, e1))
        else:
            middle = (e0 + e1) / 2
            queue.append((d0, d1, e0, middle))
            queue.append((d0, d1, middle, e1))

    print(
        "two-front extension verified: "
        f"checked={checked}, leaves={leaves}, "
        f"smallest margin={smallest_margin}, max V_R={largest_radial_derivative}"
    )


def verify_inactive_local_obstruction() -> None:
    """Certify that no continuous local boundary charge controls inward idling."""

    radius = rational_decimal("0.13")
    beta = (D_STAR / radius).acos()
    outward_rate = (1 - (D_STAR / radius) ** 2).sqrt() - radius
    one_front_lower = (2 * beta - 2 * arb.pi()) / outward_rate
    inactive_upper = 2 * arb.pi() / (1 + radius) - 2 * beta / radius
    if not one_front_lower.lower() > inactive_upper.upper():
        raise AssertionError(
            f"inactive local obstruction not separated: {one_front_lower}, "
            f"{inactive_upper}"
        )
    print(
        "inactive local obstruction verified at R=0.13: "
        f"V_R >= {one_front_lower}, but V_R <= {inactive_upper} would be required"
    )


def verify_boundary_charge_range() -> None:
    """Bound F=A+V(R,0) by integrating its exact log-radius derivative."""

    # With L=log(R/d_*), A(0)=0 and
    #
    #     dF/dL = 2*acos(exp(-L)) + R*V_R(R,0).
    #
    # Interval Euler integration is rigorous because the derivative is
    # enclosed on every whole rational L-cell.  The accumulated ball encloses
    # F at the left endpoint of each successive cell.
    cells = 20_000
    l_max = Fraction(613, 250)
    value = polynomial_value(D_STAR, arb(0))
    global_lower = float(value.lower())
    global_upper = float(value.upper())
    for index in range(cells):
        left = l_max * index / cells
        right = l_max * (index + 1) / cells
        log_radius = rational_ball(left, right)
        radius = D_STAR * log_radius.exp()
        radial_derivative, _ = polynomial_derivatives(radius, arb(0))
        derivative = 2 * beta_of_log_radius(log_radius) + radius * radial_derivative
        width = rational_ball(right - left, right - left)
        partial_width = rational_ball(Fraction(0), right - left)
        cell_values = value + partial_width * derivative
        global_lower = min(global_lower, float(cell_values.lower()))
        global_upper = max(global_upper, float(cell_values.upper()))
        value += width * derivative

    lower_target = rational_decimal("0.5")
    upper_target = rational_decimal("2.6")
    if not global_lower > float(lower_target.upper()):
        raise AssertionError(f"boundary charge lower bound failed: {global_lower}")
    if not global_upper < float(upper_target.lower()):
        raise AssertionError(f"boundary charge upper bound failed: {global_upper}")
    print(
        "boundary charge range verified: "
        f"0.5 < F < 2.6 (raw enclosure {global_lower}, {global_upper}); "
        "the zero-slack scalar bridge is automatic above 21/(20*pi)"
    )


def verify_normalized_boundary_token_negative_pocket() -> None:
    """Show that an independently created anchored scalar token can be negative.

    The normalized graph primitive at q=0 is

        G(R,0) = A_d(R) + V(R,0) - V(d,0).

    We integrate dA/dL = 2*acos(exp(-L)) with whole-cell Arb evaluation at
    the rational radius R=733/10000.  This is deliberately separate from the
    much larger support-edge counterexample: exact interval transfer, rather
    than independent token creation, is already necessary near the anchor.
    """

    radius = rational_decimal("0.0733")
    log_radius = (radius / D_STAR).log()
    cells = 20_000
    width = log_radius / cells
    cap = arb(0)
    for index in range(cells):
        left = log_radius * index / cells
        right = log_radius * (index + 1) / cells
        cap += width * 2 * beta_of_log_radius(left.union(right))

    token = (
        cap
        + polynomial_value(radius, arb(0))
        - polynomial_value(D_STAR, arb(0))
    )
    if not token.upper() < rational_decimal("-0.001").lower():
        raise AssertionError(f"normalized boundary-token pocket not negative: {token}")
    print(
        "normalized graph-token negative pocket verified: "
        f"G(0.0733,0)={token}<-0.001"
    )


def verify_unified_graph_variation_constant() -> None:
    """Certify a topology-independent total-variation bound for G_{V_*}.

    On cosine arcs, |dG/dtheta| <= p_max*|V_q|.  On filled junction
    intervals, |dG/du| <= h*|A_R+V_R|, and their h-weighted total length is
    at most 2*pi.  The resulting bound is

        TV(G) <= 2*pi*(p_max*3 + 14) < 350.
    """

    cells = 128
    l_max = Fraction(1313, 500)
    largest_slack_derivative = 0.0
    largest_radial_derivative = 0.0
    largest_full_radial_derivative = 0.0
    for radial_index in range(cells):
        log_radius = rational_ball(
            l_max * radial_index / cells,
            l_max * (radial_index + 1) / cells,
        )
        radius = D_STAR * log_radius.exp()
        beta = beta_of_log_radius(log_radius)
        for slack_index in range(cells):
            fraction = rational_ball(
                Fraction(slack_index, cells),
                Fraction(slack_index + 1, cells),
            )
            slack = fraction * log_radius
            radial_derivative, slack_derivative = polynomial_derivatives(
                radius, slack
            )
            full_radial_derivative = 2 * beta / radius + radial_derivative
            largest_slack_derivative = max(
                largest_slack_derivative,
                float(slack_derivative.abs_upper()),
            )
            largest_radial_derivative = max(
                largest_radial_derivative,
                float(radial_derivative.abs_upper()),
            )
            largest_full_radial_derivative = max(
                largest_full_radial_derivative,
                float(full_radial_derivative.abs_upper()),
            )

    if not largest_slack_derivative < 3:
        raise AssertionError(
            f"unified graph |V_q| bound failed: {largest_slack_derivative}"
        )
    if not largest_full_radial_derivative < 14:
        raise AssertionError(
            "unified graph |A_R+V_R| bound failed: "
            f"{largest_full_radial_derivative}"
        )
    if not largest_radial_derivative < 17:
        raise AssertionError(
            f"unified graph |V_R| bound failed: {largest_radial_derivative}"
        )
    maximum_slope = nonnegative_sqrt(1 / D_STAR**2 - 1)
    variation_bound = 2 * arb.pi() * (3 * maximum_slope + 14)
    if not variation_bound.upper() < rational_decimal("350").lower():
        raise AssertionError(f"unified graph variation exceeds 350: {variation_bound}")
    uniform_variation_bound = 2 * arb.pi() * (
        3 * maximum_slope + arb.pi() / D_STAR + 17
    )
    if not uniform_variation_bound.upper() < rational_decimal("640").lower():
        raise AssertionError(
            f"uniform-d unified graph variation exceeds 640: {uniform_variation_bound}"
        )
    lifetime = (1 / D_STAR).log()
    horizontal_queue_mass = 2 * arb.pi() * (1 + lifetime)
    vertical_queue_mass = 2 * arb.pi() + 2 * lifetime
    uniform_radial_bound = arb.pi() / D_STAR + 17
    refresh_charged_bank_bound = (
        3 * maximum_slope * horizontal_queue_mass
        + uniform_radial_bound * vertical_queue_mass
    )
    if not refresh_charged_bank_bound.upper() < rational_decimal("1640").lower():
        raise AssertionError(
            "refresh-charged transfer bank exceeds 1640: "
            f"{refresh_charged_bank_bound}"
        )
    print(
        "unified scalar-graph variation verified: "
        f"max |V_q|={largest_slack_derivative}, "
        f"max |V_R|={largest_radial_derivative}, "
        f"max |A_R+V_R|={largest_full_radial_derivative}, "
        f"d_* TV bound={variation_bound}<350, "
        f"uniform-d TV bound={uniform_variation_bound}<640, "
        f"refresh-queue bank bound={refresh_charged_bank_bound}<1640"
    )


def verify_vertical_graph_action_sign_regions() -> None:
    """Certify three sign regions for the vertical graph derivative.

    The nontrivial factor in the vertical derivative is

        chi(R,q) = A_R(R) + V_R(R,q).

    On an actual graph at support distance `d`, write

        delta = log(d/d_*), ell = log(R/d), q = delta + v*ell.

    A three-dimensional rational cover gives a negative boundary layer and
    a positive bulk region uniformly for `0 <= delta <= 1/10`.  A separate
    two-dimensional cover at `d=d_*` handles the outer negative region;
    this is the worst support distance because `A_R` decreases with `d`.
    The omitted strips contain the genuine sign changes of `chi`.
    """

    support_cells = 48

    def support_relative_extrema(
        ell0: Fraction, ell1: Fraction
    ) -> tuple[float, float]:
        smallest_lower = float("inf")
        largest_upper = -float("inf")
        for support_index in range(support_cells):
            delta = rational_ball(
                Fraction(support_index, 10 * support_cells),
                Fraction(support_index + 1, 10 * support_cells),
            )
            support_distance = D_STAR * delta.exp()
            for radial_index in range(support_cells):
                relative_log_radius = rational_ball(
                    ell0 + (ell1 - ell0) * radial_index / support_cells,
                    ell0 + (ell1 - ell0) * (radial_index + 1) / support_cells,
                )
                radius = support_distance * relative_log_radius.exp()
                beta = (-relative_log_radius).exp().acos()
                for slack_index in range(support_cells):
                    fraction = rational_ball(
                        Fraction(slack_index, support_cells),
                        Fraction(slack_index + 1, support_cells),
                    )
                    slack = delta + fraction * relative_log_radius
                    radial_derivative, _ = polynomial_derivatives(radius, slack)
                    chi = 2 * beta / radius + radial_derivative
                    smallest_lower = min(smallest_lower, float(chi.lower()))
                    largest_upper = max(largest_upper, float(chi.upper()))
        return smallest_lower, largest_upper

    boundary_strip = support_relative_extrema(Fraction(0), Fraction(1, 100))
    bulk_strip = support_relative_extrema(Fraction(3, 100), Fraction(17, 10))
    if not boundary_strip[1] < Fraction(-1, 3):
        raise AssertionError(
            f"vertical boundary-action strip lost its margin: {boundary_strip}"
        )
    if not bulk_strip[0] > Fraction(1, 20):
        raise AssertionError(
            f"vertical bulk-action strip lost its margin: {bulk_strip}"
        )

    cells = 96

    def sign_extrema(
        l0: Fraction, l1: Fraction, cap_distance: arb
    ) -> tuple[float, float]:
        smallest_lower = float("inf")
        largest_upper = -float("inf")
        for radial_index in range(cells):
            log_radius = rational_ball(
                l0 + (l1 - l0) * radial_index / cells,
                l0 + (l1 - l0) * (radial_index + 1) / cells,
            )
            radius = D_STAR * log_radius.exp()
            beta = (cap_distance / radius).acos()
            for slack_index in range(cells):
                fraction = rational_ball(
                    Fraction(slack_index, cells),
                    Fraction(slack_index + 1, cells),
                )
                slack = fraction * log_radius
                radial_derivative, _ = polynomial_derivatives(radius, slack)
                chi = 2 * beta / radius + radial_derivative
                smallest_lower = min(smallest_lower, float(chi.lower()))
                largest_upper = max(largest_upper, float(chi.upper()))
        return smallest_lower, largest_upper

    negative_strip = sign_extrema(
        Fraction(237, 100), Fraction(613, 250), D_STAR
    )
    if not negative_strip[1] < Fraction(-1, 4):
        raise AssertionError(
            f"vertical negative-action strip lost its margin: {negative_strip}"
        )
    print(
        "vertical graph-action sign regions verified: "
        f"chi<={boundary_strip[1]} for 0<=log(R/d)<=1/100, "
        f"chi>={bulk_strip[0]} for 3/100<=log(R/d)<=17/10, "
        f"chi<={negative_strip[1]} on 237/100<=log(R/d_*)<=613/250"
    )


def verify_physical_vertical_gap_bank_constant() -> None:
    """Certify the universal current physical-gap bank bound.

    Reflection symmetry makes each interval's chiral mass at most its edge
    length.  Current disjoint gap edges have total length at most the
    normalized hull perimeter, which is at most ``2*pi``.
    """

    vertical_weight = arb.pi() / D_STAR + 17
    physical_gap_bank = 2 * arb.pi() * vertical_weight
    if not physical_gap_bank.upper() < rational_decimal("380").lower():
        raise AssertionError(
            "physical vertical-gap bank exceeds 380: "
            f"{physical_gap_bank}"
        )
    print(
        "physical vertical-gap bank verified: "
        f"2*pi*(pi/d_*+17)={physical_gap_bank}<380"
    )


def verify_zero_refresh_edge_reset_sectors() -> None:
    """Localize every possibly unpaid zero-refresh edge reset.

    The signed action per unit normalized edge length is

        Xi = u/sqrt(1+u^2) * (A'_d(R) + V_R(R,q)).

    Since `A'_d` decreases with `d`, `d=d_*` is the worst support distance.
    Three rational covers prove `Xi<2*pi` outside the compact corner box

        h < (8/5)d_*,  7/10 < u < 3.
    """

    cells = 256
    maximum_log_support = (1 / D_STAR).log()

    def cover(
        log_support_minimum: arb,
        log_support_maximum: arb,
        slope_from_fraction,
        cover_cells: int = cells,
    ) -> float:
        largest_upper = -float("inf")
        for support_index in range(cover_cells):
            left = log_support_minimum + (
                log_support_maximum - log_support_minimum
            ) * support_index / cover_cells
            right = log_support_minimum + (
                log_support_maximum - log_support_minimum
            ) * (support_index + 1) / cover_cells
            slack = left.union(right)
            support = D_STAR * slack.exp()
            maximum_slope = nonnegative_sqrt(1 / support**2 - 1)
            for slope_index in range(cover_cells):
                fraction = rational_ball(
                    Fraction(slope_index, cover_cells),
                    Fraction(slope_index + 1, cover_cells),
                )
                slope = slope_from_fraction(fraction, maximum_slope)
                radius = support * (1 + slope**2).sqrt()
                if radius.lower() >= 1:
                    continue
                beta = (D_STAR / radius).acos()
                radial_derivative, _ = polynomial_derivatives(radius, slack)
                xi = slope / (1 + slope**2).sqrt() * (
                    2 * beta / radius + radial_derivative
                )
                largest_upper = max(largest_upper, float(xi.upper()))
        return largest_upper

    high_support = cover(
        arb(fmpq(8, 5)).log(),
        maximum_log_support,
        lambda fraction, maximum: fraction * maximum,
    )
    low_slope_ceiling = arb(fmpq(7, 10))
    low_slope = cover(
        arb(0),
        (1 / (D_STAR * (1 + low_slope_ceiling**2).sqrt())).log(),
        lambda fraction, _maximum: fraction * low_slope_ceiling,
    )
    high_slope_floor = arb(3)
    high_slope = cover(
        arb(0),
        (1 / (D_STAR * (1 + high_slope_floor**2).sqrt())).log(),
        lambda fraction, maximum: high_slope_floor
        + fraction * (maximum - high_slope_floor),
    )
    unsafe_slope_width = high_slope_floor - low_slope_ceiling
    unsafe_box = cover(
        arb(0),
        arb(fmpq(8, 5)).log(),
        lambda fraction, _maximum: low_slope_ceiling
        + fraction * unsafe_slope_width,
        512,
    )
    if not high_support < 6:
        raise AssertionError(f"high-support edge sector exceeds 6: {high_support}")
    if not low_slope < 6.1:
        raise AssertionError(f"low-slope edge sector exceeds 6.1: {low_slope}")
    if not high_slope < 6.1:
        raise AssertionError(f"high-slope edge sector exceeds 6.1: {high_slope}")
    if not unsafe_box < 9:
        raise AssertionError(f"compact unsafe edge sector exceeds 9: {unsafe_box}")
    if not rational_decimal("6.1").upper() < 2 * arb.pi():
        raise AssertionError("edge-reset density threshold is not below 2*pi")
    print(
        "zero-refresh edge-reset sectors verified: "
        f"Xi<{high_support}<6 for h>=(8/5)d_*, "
        f"Xi<{low_slope}<6.1 for u<=7/10, "
        f"Xi<{high_slope}<6.1 for u>=3; all are below 2*pi; "
        f"Xi<{unsafe_box}<9 on the remaining compact box"
    )


def verify_edge_bridge_counterexample() -> None:
    """Certify failure of a scalar charge across a short dormant edge walk."""

    # At t0=1 let the unchanged hull have the support edge x=h, where the
    # target disk at t1=exp(T) is tangent: h=d_* exp(T).  The ship moves down
    # that existing edge from tangential coordinate a0 by its full available
    # physical length exp(T)-1.  The tangent-support slack is T at loss and
    # zero after normalization at re-entry.
    duration = arb(fmpq(157, 1000))
    tangent0 = arb(fmpq(29, 125))
    scale = duration.exp()
    edge_length = scale - 1
    support = D_STAR * scale
    tangent1 = tangent0 - edge_length
    radius0 = (support**2 + tangent0**2).sqrt()
    radius1 = (support**2 + tangent1**2).sqrt() / scale
    retained_slope = tangent0 / support
    reentry_slope = tangent1 / support
    if not tangent1.lower() > 0:
        raise AssertionError(f"edge endpoint passed its foot: {tangent1}")
    if not tangent1.upper() < support.lower():
        raise AssertionError(f"re-entry point is not on the square support edge: {tangent1}")
    prefix_route = tangent0 + 3 * support * (1 + arb(2).sqrt())
    if not prefix_route.upper() < 1:
        raise AssertionError(f"support-edge prefix does not fit before t0=1: {prefix_route}")
    if not radius0.lower() > D_STAR.upper() or not radius1.lower() > D_STAR.upper():
        raise AssertionError(f"edge radii outside storage domain: {radius0}, {radius1}")
    maximum_radius = D_STAR * rational_decimal("2.452").exp()
    if not radius0.upper() < maximum_radius.lower():
        raise AssertionError(f"loss radius exceeds certified domain: {radius0}")

    # At re-entry both old and new traces lie on the same normalized support
    # edge h=d_*.  Integrating the exact vertical derivative certifies that
    # this *signed graph reset itself* exceeds the full zero-refresh deficit.
    reset_cells = 5_000
    slope_span = retained_slope - reentry_slope
    slope_width = slope_span / reset_cells
    signed_reset = arb(0)
    for index in range(reset_cells):
        slope = (reentry_slope + slope_width * index).union(
            reentry_slope + slope_width * (index + 1)
        )
        radius = D_STAR * (1 + slope**2).sqrt()
        beta = (D_STAR / radius).acos()
        radial_derivative, _ = polynomial_derivatives(radius, arb(0))
        signed_reset += slope_width * D_STAR * slope / (1 + slope**2).sqrt() * (
            2 * beta / radius + radial_derivative
        )
    signed_reset_rate = signed_reset / duration
    signed_reset_margin = 2 * arb.pi() * duration - signed_reset
    if not signed_reset_rate.lower() > rational_decimal("7.34").upper():
        raise AssertionError(f"signed edge-reset rate is too small: {signed_reset_rate}")
    if not signed_reset_margin.upper() < rational_decimal("-0.16").lower():
        raise AssertionError(
            f"signed edge reset is paid by actual deficit: {signed_reset_margin}"
        )

    # A(R1)-A(R0) = -integral_[L1,L0] 2 acos(exp(-L)) dL.  Whole-cell Arb
    # evaluation encloses this integral without relying on numerical
    # quadrature or an antiderivative implementation.
    log_radius0 = (radius0 / D_STAR).log()
    log_radius1 = (radius1 / D_STAR).log()
    if not log_radius1.upper() < log_radius0.lower():
        raise AssertionError("counterexample does not decrease endpoint radius")
    cells = 20_000
    log_span = log_radius0 - log_radius1
    width = log_span / cells
    cap_drop = arb(0)
    for index in range(cells):
        left = log_radius1 + log_span * index / cells
        right = log_radius1 + log_span * (index + 1) / cells
        beta = beta_of_log_radius(left.union(right))
        cap_drop -= width * 2 * beta

    zero_slack_charge_drop = (
        cap_drop
        + polynomial_value(radius1, arb(0))
        - polynomial_value(radius0, arb(0))
    )
    zero_slack_margin = 2 * arb.pi() * duration + zero_slack_charge_drop
    charge_drop = (
        cap_drop
        + polynomial_value(radius1, arb(0))
        - polynomial_value(radius0, duration)
    )
    margin = 2 * arb.pi() * duration + charge_drop
    if not zero_slack_margin.upper() < rational_decimal("-0.38").lower():
        raise AssertionError(
            f"zero-slack edge bridge counterexample not separated: {zero_slack_margin}"
        )
    if not margin.upper() < rational_decimal("-0.39").lower():
        raise AssertionError(f"edge bridge counterexample not separated: {margin}")
    print(
        "short edge bridge counterexample verified: "
        f"T={duration}, R0={radius0}, R1={radius1}, "
        f"prefix length={prefix_route}, zero-slack margin={zero_slack_margin}, "
        f"physical-slack margin={margin}, signed reset={signed_reset}, "
        f"signed reset rate={signed_reset_rate}>7.34, "
        f"actual-deficit margin={signed_reset_margin}<-0.16"
    )


def verify_radius_only_cell_weight_obstruction() -> None:
    """Separate q_* from the c=0 slack at the same optimal radius."""

    zero_cosine_slack = (R_STAR / D_STAR).log()
    gap = zero_cosine_slack - Q_STAR
    if not gap.lower() > rational_decimal("0.02").upper():
        raise AssertionError(f"radius-only cell-weight gap not separated: {gap}")
    print(
        "radius-only cell weighting obstruction verified: "
        f"log(R_*/d_*)-q_*={gap}>0.02"
    )


def verify_invariant_profile_storage_obstruction() -> None:
    """Rule out the separable storage with dormant-invariant cell density.

    For x=q-log(R/d_*), the ansatz U_q=f(x) has the desired scale-invariant
    angular density.  Exactness forces U_R=a(R)-f(x)/R.  Tangency of a sharp
    certificate at the spiral forces a(R_*)=lambda.  At q=0 and R=R_*,
    nonnegativity of f can only decrease the right side of the storage
    inequality, so its best possible margin is Z*lambda-H.
    """

    radius = R_STAR
    cosine = nonnegative_sqrt(1 - (D_STAR / radius) ** 2)
    radial_rate = cosine - radius
    beta = (D_STAR / radius).acos()
    excess = 2 * beta - 2 * arb.pi()
    best_margin = radial_rate * LAMBDA - excess
    if not radial_rate.lower() > 0:
        raise AssertionError(f"zero-slack radial rate is not positive: {radial_rate}")
    if not best_margin.upper() < rational_decimal("-0.44").lower():
        raise AssertionError(
            f"invariant-profile obstruction not separated: {best_margin}"
        )
    print(
        "dormant-invariant separable profile storage obstruction verified: "
        f"at (R_*,q=0), Z*lambda-H={best_margin}<-0.44"
    )


def verify_pointwise_cell_density_obstruction() -> None:
    """Separate the incompatible full-cap and half-cell derivative bounds.

    For a cell density B with B_R <= 0, split the full cap at angle zero.
    Renewal monotonicity makes the negative-angle endpoint density nonpositive,
    hence the negative half has nonpositive R derivative.  The full outward
    cap therefore gives a lower bound on the positive-half derivative.  At
    the same R, the transverse half-cell gives an incompatible upper bound.
    """

    radius = arb(fmpq(1, 5))
    beta = (D_STAR / radius).acos()
    sine = nonnegative_sqrt(1 - (D_STAR / radius) ** 2)
    radial_rate = sine - radius
    log_radius = (radius / D_STAR).log()
    full_refresh = 2 * beta * sine / radius
    half_refresh = log_radius / radius
    lower = (full_refresh - 2 * arb.pi()) / radial_rate
    upper = (2 * arb.pi() - half_refresh) / radius
    gap = lower - upper
    if not radial_rate.lower() > 0:
        raise AssertionError(f"full-cap radial rate is not positive: {radial_rate}")
    if not gap.lower() > rational_decimal("0.68").upper():
        raise AssertionError(f"pointwise cell-density bounds overlap: {gap}")
    print(
        "pointwise dormant-monotone cell-density obstruction verified at R=1/5: "
        f"positive-half derivative >= {lower}, <= {upper}, gap={gap}>0.68"
    )


def verify_retained_dormant_vertex_charge() -> None:
    """Certify monotonicity when a lost charge stays on its old hull vertex.

    While its stored slack is positive, a fixed physical vertex has R'=-R
    and q'=-1.  Once q reaches zero it is clipped there.  Subtracting the
    global support inventory, whose dormant rate is -2*pi, gives the two
    displayed calibration-gap rates.
    """

    cells = 128
    l_max = Fraction(1313, 500)  # slightly exceeds log(1/d_*)
    worst_positive_slack = float("inf")
    worst_clipped = float("inf")
    for radial_index in range(cells):
        left = l_max * radial_index / cells
        right = l_max * (radial_index + 1) / cells
        log_radius = rational_ball(left, right)
        radius = D_STAR * log_radius.exp()
        beta = beta_of_log_radius(log_radius)

        radial_zero, _ = polynomial_derivatives(radius, arb(0))
        clipped_rate = 2 * arb.pi() - 2 * beta - radius * radial_zero
        worst_clipped = min(worst_clipped, lower_float(clipped_rate))

        for slack_index in range(cells):
            fraction = rational_ball(
                Fraction(slack_index, cells),
                Fraction(slack_index + 1, cells),
            )
            slack = fraction * log_radius
            radial_derivative, slack_derivative = polynomial_derivatives(
                radius, slack
            )
            rate = (
                2 * arb.pi()
                - 2 * beta
                - radius * radial_derivative
                - slack_derivative
            )
            worst_positive_slack = min(
                worst_positive_slack, lower_float(rate)
            )

    if not worst_positive_slack > 3:
        raise AssertionError(
            f"retained positive-slack dormant rate failed: {worst_positive_slack}"
        )
    if not worst_clipped > 4:
        raise AssertionError(f"retained clipped dormant rate failed: {worst_clipped}")
    print(
        "retained dormant-vertex calibration charge verified: "
        f"positive-slack rate>{worst_positive_slack}, "
        f"clipped-zero-slack rate>{worst_clipped}"
    )


def verify_dormant_profile_perimeter_constant() -> None:
    """Certify K_{V_*}<50 for the lifted dormant profile correction."""

    cells = 128
    l_max = Fraction(1313, 500)
    largest_upper = 0.0
    largest_horizontal_generator = 0.0
    for radial_index in range(cells):
        log_radius = rational_ball(
            l_max * radial_index / cells,
            l_max * (radial_index + 1) / cells,
        )
        radius = D_STAR * log_radius.exp()
        for slack_index in range(cells):
            fraction = rational_ball(
                Fraction(slack_index, cells),
                Fraction(slack_index + 1, cells),
            )
            slack = fraction * log_radius
            support = D_STAR * slack.exp()
            radial_derivative, _ = polynomial_derivatives(radius, slack)
            radial_second, radial_slack = polynomial_second_derivatives(
                radius, slack
            )
            slack_second = polynomial_slack_second_derivative(radius, slack)
            angular_factor = nonnegative_sqrt(1 - (support / radius) ** 2)
            generator_slope = angular_factor * (
                radial_derivative
                + radius * radial_second
                + radial_slack
            )
            largest_upper = max(
                largest_upper, float(generator_slope.abs_upper())
            )
            horizontal_generator = radius * radial_slack + slack_second
            largest_horizontal_generator = max(
                largest_horizontal_generator,
                float(horizontal_generator.abs_upper()),
            )

    if not largest_upper < 50:
        raise AssertionError(f"dormant profile constant exceeds 50: {largest_upper}")
    if not largest_horizontal_generator < 13:
        raise AssertionError(
            "dormant horizontal generator exceeds 13: "
            f"{largest_horizontal_generator}"
        )
    lifetime = (1 / D_STAR).log()
    frozen_transport_bound = 100 * lifetime
    if not frozen_transport_bound.upper() < rational_decimal("263").lower():
        raise AssertionError(
            f"dormant frozen-interval transport exceeds 263: {frozen_transport_bound}"
        )
    unified_vertical_constant = 50 + 2 / D_STAR
    unified_vertical_transport_bound = 2 * unified_vertical_constant * lifetime
    if not unified_vertical_transport_bound.upper() < rational_decimal("408").lower():
        raise AssertionError(
            "dormant unified vertical transport exceeds 408: "
            f"{unified_vertical_transport_bound}"
        )
    maximum_slope = nonnegative_sqrt(1 / D_STAR**2 - 1)
    horizontal_transport_bound = (
        2 * arb.pi() * maximum_slope * 13 * lifetime**2
    )
    if not horizontal_transport_bound.upper() < rational_decimal("7756").lower():
        raise AssertionError(
            "dormant horizontal transport exceeds 7756: "
            f"{horizontal_transport_bound}"
        )
    horizontal_carrier_weight = 3 * maximum_slope
    vertical_carrier_weight = arb.pi() / D_STAR + 17
    carry_birth_rate = (
        2 * vertical_carrier_weight
        + 2 * arb.pi() * horizontal_carrier_weight
    )
    finite_window_carry_bound = 2 * carry_birth_rate * lifetime
    if not finite_window_carry_bound.upper() < rational_decimal("1998").lower():
        raise AssertionError(
            "finite-window carry queue exceeds 1998: "
            f"{finite_window_carry_bound}"
        )
    print(
        "dormant lifted-profile perimeter correction verified: "
        f"certified upper={largest_upper}<50, "
        f"horizontal generator={largest_horizontal_generator}<13, "
        f"relative queue transport bound={frozen_transport_bound}<263, "
        f"unified vertical queue bound={unified_vertical_transport_bound}<408, "
        f"horizontal queue bound={horizontal_transport_bound}<7756, "
        f"finite-window carry bound={finite_window_carry_bound}<1998"
    )


def verify_inward_raw_refresh_ceiling() -> None:
    """Certify `1 / (e d_*) < 5.081` and its strict `2*pi` deficit."""

    ceiling = 1 / (arb(1).exp() * D_STAR)
    deficit = 2 * arb.pi() - ceiling
    if not ceiling.upper() < rational_decimal("5.081").lower():
        raise AssertionError(f"inward raw-refresh ceiling exceeds 5.081: {ceiling}")
    if not deficit.lower() > rational_decimal("1.202").upper():
        raise AssertionError(f"inward raw-refresh deficit is below 1.202: {deficit}")
    print(
        "physical inward raw-refresh ceiling verified: "
        f"1/(e*d_*)={ceiling}<5.081, 2*pi-1/(e*d_*)={deficit}>1.202"
    )


def verify_shallow_corner_delay_obstruction() -> None:
    """Certify the explicit inward corner's logarithmic delay lower bound."""

    epsilon = rational_decimal("0.01")
    window = rational_decimal("0.16")
    outgoing = arb(2).sqrt()
    coefficient = rational_decimal("1.4") * (arb.pi() / 4 - window).sin()
    positivity_margin = coefficient - epsilon - outgoing * window
    lower_ratio = (
        coefficient / outgoing * (1 + outgoing * window / epsilon).log()
        - window
    )
    shortcut = ((1 - epsilon) ** 2 + 1).sqrt()
    end_time = 14 + 2 * outgoing + 2 * epsilon
    if not shortcut.lower() > rational_decimal("1.4").upper():
        raise AssertionError(f"shallow-corner shortcut is too short: {shortcut}")
    if not positivity_margin.lower() > rational_decimal("0.58").upper():
        raise AssertionError(
            f"shallow-corner envelope loses positivity: {positivity_margin}"
        )
    if not lower_ratio.lower() > rational_decimal("1.672").upper():
        raise AssertionError(
            f"shallow-corner delay ratio does not exceed 1.672: {lower_ratio}"
        )
    if not end_time.upper() < rational_decimal("17").lower():
        raise AssertionError(f"shallow-corner event does not fit before 17: {end_time}")
    print(
        "physically inward shallow-corner delay obstruction verified: "
        f"coefficient={coefficient}, positivity margin={positivity_margin}, "
        f"delay/epsilon>{lower_ratio}>1.672, event end={end_time}<17"
    )


def verify_shallow_corner_signed_reset() -> None:
    """Certify that the corner's signed reset is paid by its true deficit.

    At re-entry the retained and new traces have slopes `(1+e)/3` and
    `1/3` on support `h=3/(14+sqrt(2)+2e)`.  The mean-value quotient of
    their primitive increment divided by inward log-time is bounded above by

        u/sqrt(1+u^2) * chi_{d_*}(R,q).

    The cap derivative decreases with `d`, so `d=d_*` is the worst point in
    the whole relevant support-distance range.  A rational two-dimensional
    cover in `e` and the intervening slope certifies the displayed bound.
    """

    cells = 64
    base_time = arb(14) + arb(2).sqrt()
    smallest_rate = float("inf")
    largest_rate = -float("inf")
    for epsilon_index in range(cells):
        epsilon = rational_ball(
            Fraction(epsilon_index, 100 * cells),
            Fraction(epsilon_index + 1, 100 * cells),
        )
        reentry_time = base_time + 2 * epsilon
        support = 3 / reentry_time
        slack = (support / D_STAR).log()
        for slope_index in range(cells):
            fraction = rational_ball(
                Fraction(slope_index, cells),
                Fraction(slope_index + 1, cells),
            )
            slope = arb(fmpq(1, 3)) + epsilon * fraction / 3
            radius = support * (1 + slope**2).sqrt()
            beta = (D_STAR / radius).acos()
            radial_derivative, _ = polynomial_derivatives(radius, slack)
            chi = 2 * beta / radius + radial_derivative
            rate = slope / (1 + slope**2).sqrt() * chi
            smallest_rate = min(smallest_rate, float(rate.lower()))
            largest_rate = max(largest_rate, float(rate.upper()))

    if not smallest_rate > 1.85:
        raise AssertionError(
            f"shallow-corner signed reset lost positivity: {smallest_rate}"
        )
    if not largest_rate < 1.875:
        raise AssertionError(
            f"shallow-corner signed reset exceeds 1.875: {largest_rate}"
        )

    support = 3 / base_time
    slack = (support / D_STAR).log()
    slope = arb(fmpq(1, 3))
    radius = support * (1 + slope**2).sqrt()
    beta = (D_STAR / radius).acos()
    radial_derivative, _ = polynomial_derivatives(radius, slack)
    limiting_rate = slope / (1 + slope**2).sqrt() * (
        2 * beta / radius + radial_derivative
    )
    if not limiting_rate.lower() > rational_decimal("1.8567").upper():
        raise AssertionError(f"signed-reset limit too small: {limiting_rate}")
    if not limiting_rate.upper() < rational_decimal("1.8569").lower():
        raise AssertionError(f"signed-reset limit too large: {limiting_rate}")
    if not rational_decimal("1.875").upper() < 2 * arb.pi():
        raise AssertionError("signed reset is not below the zero-refresh deficit")

    print(
        "shallow-corner signed reset verified: "
        f"rate in ({smallest_rate}, {largest_rate})<1.875<2*pi, "
        f"limit={limiting_rate}"
    )


def verify_homothetic_vertex_trace_strip_obstruction() -> None:
    """Refute a uniform signed-action bound by unit trace-carrier mass.

    For the shrinking square-vertex event in
    ``homothetic_vertex_trace_strip``, restrict normals to
    ``theta in [1/5,1/2]``.  Its trace mass is ``epsilon`` times

        3*(cos(theta)+sin(theta))
        / ((2*cos(theta)+sin(theta))*(cos(theta)+2*sin(theta))),

    while its signed certified-primitive action converges to the integral of

        Xi(h,p)*(cos(theta)^2-sin(theta)^2)
        / ((2*cos(theta)+sin(theta))*(cos(theta)+2*sin(theta))).

    Here ``h=(cos+sin)/10``, ``p=(cos-sin)/(cos+sin)``, and ``Xi`` is the
    exact vertical action density.  A positive limiting action together with
    vanishing trace mass proves that no uniform unit-mass inequality can
    transport the signed susceptibility current.
    """

    cells = 4096
    left = Fraction(1, 5)
    right = Fraction(1, 2)
    height = arb(fmpq(1, 10))
    action = arb(0)
    mass_coefficient = arb(0)
    fraction_drop_mass = arb(0)
    corrected_bank_coefficient = arb(0)
    corrected_action_coefficient = arb(0)
    width = arb(fmpq((right - left).numerator, (right - left).denominator)) / cells
    for index in range(cells):
        theta = rational_ball(
            left + (right - left) * index / cells,
            left + (right - left) * (index + 1) / cells,
        )
        cosine = theta.cos()
        sine = theta.sin()
        support = height * (cosine + sine)
        slope = (cosine - sine) / (cosine + sine)
        radius = support * (1 + slope**2).sqrt()
        slack = (support / D_STAR).log()
        beta = (D_STAR / radius).acos()
        radial_derivative, _ = polynomial_derivatives(radius, slack)
        xi = slope / (1 + slope**2).sqrt() * (
            2 * beta / radius + radial_derivative
        )
        denominator = (2 * cosine + sine) * (cosine + 2 * sine)
        action_density = xi * (cosine**2 - sine**2) / denominator
        mass_density = 3 * (cosine + sine) / denominator
        fraction_drop_density = (cosine**2 - sine**2) / denominator
        start_fraction = cosine / (2 * cosine + sine)
        corrected_bank_density = (
            arb(5).sqrt() * fraction_drop_density
            - arb(2).sqrt() * (1 - start_fraction)
        )
        if not xi.lower() > rational_decimal("2").upper():
            raise AssertionError(
                f"homothetic limiting susceptibility not positive: {xi}"
            )
        if not corrected_bank_density.upper() < rational_decimal("-0.07").lower():
            raise AssertionError(
                "homothetic corrected bank lost its dissipative sign: "
                f"{corrected_bank_density}"
            )
        action += width * action_density
        mass_coefficient += width * mass_density
        fraction_drop_mass += width * fraction_drop_density
        corrected_bank_coefficient += width * corrected_bank_density
        corrected_action_coefficient += width * corrected_bank_density * xi

    if not action.lower() > rational_decimal("0.24").upper():
        raise AssertionError(f"homothetic strip limit lost positivity: {action}")
    if not action.upper() < rational_decimal("0.25").lower():
        raise AssertionError(f"homothetic strip limit exceeds 0.25: {action}")
    if not mass_coefficient.lower() > rational_decimal("0.32").upper():
        raise AssertionError(
            f"homothetic trace-mass coefficient below 0.32: {mass_coefficient}"
        )
    if not mass_coefficient.upper() < rational_decimal("0.33").lower():
        raise AssertionError(
            f"homothetic trace-mass coefficient exceeds 0.33: {mass_coefficient}"
        )

    root_five = arb(5).sqrt()
    weighted_action_coefficient = root_five * action
    weighted_candidate_bank = root_five * fraction_drop_mass
    weighted_carrier_ratio = weighted_action_coefficient / mass_coefficient
    weighted_bank_ratio = weighted_action_coefficient / weighted_candidate_bank
    zero_refresh_deficit_coefficient = 2 * arb.pi() * arb(2).sqrt()
    zero_refresh_residual = (
        zero_refresh_deficit_coefficient - weighted_action_coefficient
    )
    if not weighted_action_coefficient.lower() > rational_decimal("0.536").upper():
        raise AssertionError(
            "weighted homothetic action coefficient below 0.536: "
            f"{weighted_action_coefficient}"
        )
    if not weighted_action_coefficient.upper() < rational_decimal("0.539").lower():
        raise AssertionError(
            "weighted homothetic action coefficient exceeds 0.539: "
            f"{weighted_action_coefficient}"
        )
    if not weighted_carrier_ratio.lower() > rational_decimal("1.66").upper():
        raise AssertionError(
            f"weighted homothetic carrier ratio below 1.66: {weighted_carrier_ratio}"
        )
    if not weighted_carrier_ratio.upper() < rational_decimal("1.68").lower():
        raise AssertionError(
            f"weighted homothetic carrier ratio exceeds 1.68: {weighted_carrier_ratio}"
        )
    if not weighted_candidate_bank.lower() > rational_decimal("0.143").upper():
        raise AssertionError(
            f"weighted candidate bank below 0.143: {weighted_candidate_bank}"
        )
    if not weighted_candidate_bank.upper() < rational_decimal("0.145").lower():
        raise AssertionError(
            f"weighted candidate bank exceeds 0.145: {weighted_candidate_bank}"
        )
    if not weighted_bank_ratio.lower() > rational_decimal("3.7").upper():
        raise AssertionError(
            f"weighted action/bank ratio below 3.7: {weighted_bank_ratio}"
        )
    if not weighted_bank_ratio.upper() < rational_decimal("3.8").lower():
        raise AssertionError(
            f"weighted action/bank ratio exceeds 3.8: {weighted_bank_ratio}"
        )
    if not zero_refresh_residual.lower() > rational_decimal("8.34").upper():
        raise AssertionError(
            f"zero-refresh deficit residual below 8.34: {zero_refresh_residual}"
        )
    if not corrected_bank_coefficient.upper() < rational_decimal("-0.09").lower():
        raise AssertionError(
            "corrected homothetic bank coefficient is not below -0.09: "
            f"{corrected_bank_coefficient}"
        )
    if not corrected_action_coefficient.upper() < rational_decimal("-0.32").lower():
        raise AssertionError(
            "corrected homothetic action coefficient is not below -0.32: "
            f"{corrected_action_coefficient}"
        )
    print(
        "homothetic vertex trace-strip obstruction verified: "
        f"bare action limit={action}>0.24, "
        f"trace mass/epsilon={mass_coefficient}<0.33, "
        f"weighted action/epsilon={weighted_action_coefficient}<0.539, "
        f"weighted carrier ratio={weighted_carrier_ratio}<1.68, "
        f"zero-refresh residual/epsilon={zero_refresh_residual}>8.34, "
        f"corrected action/epsilon={corrected_action_coefficient}<-0.32"
    )


def verify_turn_corrected_corner_log_obstruction() -> None:
    """Certify a reachable sharp turn whose local action beats `2*pi*a`.

    Put `H=1/10`, `B=1/20`, `p=(H,-H+epsilon)`, `q=(H,-H)`, and
    `r=(H+B,-H)`.  These are consecutive vertices of a reachable pentagonal
    prefix hull.  For normals `theta=-pi/2+phi`, the corrected bank is

        epsilon*B*(cos(phi)-sin(phi))
        / (epsilon*cos(phi)+B*sin(phi)).

    Its coefficient has a logarithmic layer.  The limiting completed-graph
    susceptibility at the bottom-right corner is `Xi(d_*,H,1)>6.42`.
    A direct interval integral at `epsilon=10^-6` over only
    `phi in [10^-4,1/10]` already exceeds `20*epsilon`, hence the inactive
    leg's entire zero-refresh deficit `2*pi*epsilon`.  This is a counterexample
    to eventwise payment, not to the finite-window trace/reposition split.
    """

    height = arb(fmpq(1, 10))
    outgoing = arb(fmpq(1, 20))
    epsilon = rational_decimal("0.000001")
    slope = arb(1)
    radius = height * arb(2).sqrt()
    slack = (height / D_STAR).log()
    beta = (D_STAR / radius).acos()
    radial_derivative, _ = polynomial_derivatives(radius, slack)
    limiting_xi = slope / arb(2).sqrt() * (
        2 * beta / radius + radial_derivative
    )
    if not limiting_xi.lower() > rational_decimal("6.42").upper():
        raise AssertionError(
            f"sharp-turn limiting susceptibility below 6.42: {limiting_xi}"
        )
    if not limiting_xi.upper() < rational_decimal("6.43").lower():
        raise AssertionError(
            f"sharp-turn limiting susceptibility above 6.43: {limiting_xi}"
        )

    cells = 4096
    left = Fraction(1, 10_000)
    right = Fraction(1, 10)
    width = arb(fmpq((right - left).numerator, (right - left).denominator)) / cells
    action = arb(0)
    smallest_xi = float("inf")
    for index in range(cells):
        phi = rational_ball(
            left + (right - left) * index / cells,
            left + (right - left) * (index + 1) / cells,
        )
        cosine = phi.cos()
        sine = phi.sin()
        support = height * (cosine + sine)
        start_fraction = epsilon * cosine / (
            epsilon * cosine + outgoing * sine
        )
        corrected_bank = epsilon * outgoing * (cosine - sine) / (
            epsilon * cosine + outgoing * sine
        )
        retained_slope = (cosine - sine) / (cosine + sine)
        old_trace_slope = (
            height * (cosine - sine)
            + outgoing * start_fraction * cosine
            + epsilon * (1 - start_fraction) * sine
        ) / support
        slope_box = retained_slope.union(old_trace_slope)
        trace_radius = support * (1 + slope_box**2).sqrt()
        trace_slack = (support / D_STAR).log()
        trace_beta = (D_STAR / trace_radius).acos()
        trace_radial_derivative, _ = polynomial_derivatives(
            trace_radius, trace_slack
        )
        xi = slope_box / (1 + slope_box**2).sqrt() * (
            2 * trace_beta / trace_radius + trace_radial_derivative
        )
        if not corrected_bank.lower() > 0:
            raise AssertionError(
                f"sharp-turn corrected bank lost positivity: {corrected_bank}"
            )
        if not xi.lower() > 0:
            raise AssertionError(f"sharp-turn secant box lost positivity: {xi}")
        smallest_xi = min(smallest_xi, float(xi.lower()))
        action += width * corrected_bank * xi

    ratio = action / epsilon
    if not ratio.lower() > rational_decimal("20").upper():
        raise AssertionError(
            f"sharp-turn corrected action/epsilon does not exceed 20: {ratio}"
        )
    if not (2 * arb.pi()).upper() < rational_decimal("20").lower():
        raise AssertionError("20 is not above the zero-refresh deficit 2*pi")
    upper_left_to_p = (
        (3 * height / 10) ** 2 + (2 * height - epsilon) ** 2
    ).sqrt()
    prefix_and_event = (
        arb(2).sqrt() * height
        + 4 * height
        + 17 * height / 10
        + upper_left_to_p
        + epsilon
        + outgoing
    )
    if not prefix_and_event.upper() < 1:
        raise AssertionError(
            f"sharp-turn event is not reachable before time one: {prefix_and_event}"
        )
    slanted_edge_clearance = (
        17 * height**2 / 10 - 7 * height * epsilon / 10
    ) / upper_left_to_p
    if not slanted_edge_clearance.lower() > rational_decimal("0.08").upper():
        raise AssertionError(
            "sharp-turn prefix hull does not contain the required disk: "
            f"{slanted_edge_clearance}"
        )
    print(
        "turn-corrected sharp-turn obstruction verified: "
        f"Xi(d_*,1/10,1)={limiting_xi}>6.42, "
        f"partial corrected action/epsilon={ratio}>20>2*pi, "
        f"smallest covered Xi={smallest_xi}, "
        f"slanted-edge clearance={slanted_edge_clearance}>0.08, "
        f"event end={prefix_and_event}<1"
    )


if __name__ == "__main__":
    verify()
    verify_causal_lens_twist_bound()
    verify_two_front_extension()
    verify_inactive_local_obstruction()
    verify_boundary_charge_range()
    verify_normalized_boundary_token_negative_pocket()
    verify_unified_graph_variation_constant()
    verify_vertical_graph_action_sign_regions()
    verify_physical_vertical_gap_bank_constant()
    verify_zero_refresh_edge_reset_sectors()
    verify_edge_bridge_counterexample()
    verify_radius_only_cell_weight_obstruction()
    verify_invariant_profile_storage_obstruction()
    verify_pointwise_cell_density_obstruction()
    verify_retained_dormant_vertex_charge()
    verify_inward_raw_refresh_ceiling()
    verify_shallow_corner_delay_obstruction()
    verify_shallow_corner_signed_reset()
    verify_homothetic_vertex_trace_strip_obstruction()
    verify_turn_corrected_corner_log_obstruction()
    verify_dormant_profile_perimeter_constant()


==> anc/uv.lock <==
version = 1
revision = 3
requires-python = ">=3.12"

[[package]]
name = "cffi"
version = "2.1.1"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "pycparser", marker = "implementation_name != 'PyPy'" },
]
sdist = { url = "https://files.pythonhosted.org/packages/9e/ef/008a1939e372c06329a3fce4279c02f328488f3526744906eeec3da7ad5f/cffi-2.1.1.tar.gz", hash = "sha256:dd31f52ea1086513bb9df30f8fcee9b8918323ae067a3d5b78bc826a000712be", size = 530807, upload-time = "2026-08-03T21:21:18.939Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/10/69/43965eccfdead3b9220015fd1320e117be8c6ed01a62ffab76eeb752f5d5/cffi-2.1.1-cp312-cp312-macosx_10_15_x86_64.whl", hash = "sha256:c8c69575568085ba0b1b10c0249d779a214aea6f6522e949a0fc9fb0fcb449d0", size = 184821, upload-time = "2026-08-03T21:19:44.887Z" },
    { url = "https://files.pythonhosted.org/packages/54/7d/16e5a096677b5e313ca80cd5e5170efa3ea44624a82bb111925522da64b1/cffi-2.1.1-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:f81b3b8f3d4e343550fa4baa0e479bba9f2d29ce9c2e9b51d1ce1718d7442fcf", size = 184719, upload-time = "2026-08-03T21:19:46.129Z" },
    { url = "https://files.pythonhosted.org/packages/56/e6/8941622732edec876dd17d0453dce07317ae96db34f2ec1436c9d3785986/cffi-2.1.1-cp312-cp312-manylinux1_i686.manylinux2014_i686.manylinux_2_17_i686.manylinux_2_5_i686.whl", hash = "sha256:811bd1e21d32de12efca32393a0ab3f5133b54fce9bd44b8bd77ab07da14bf6a", size = 214799, upload-time = "2026-08-03T21:19:47.218Z" },
    { url = "https://files.pythonhosted.org/packages/44/de/f98430906df1545ffde0d543dd124a7a439bc2cd32b36b9c53f805df7333/cffi-2.1.1-cp312-cp312-manylinux2014_aarch64.manylinux_2_17_aarch64.whl", hash = "sha256:68e62fe11f30d5ca8289242866f0a5291402d8529ca2178ab8afc5c9694ae890", size = 222389, upload-time = "2026-08-03T21:19:48.331Z" },
    { url = "https://files.pythonhosted.org/packages/6a/5b/717f1526b9957b34456313c31645c5b82b8fb5c3fe9e4752999be7128bfc/cffi-2.1.1-cp312-cp312-manylinux2014_ppc64le.manylinux_2_17_ppc64le.whl", hash = "sha256:4a7c934f7360e8cd64fe9efadcbd10c7c6364f531e432b9a4bf5ccbc9e0e8b50", size = 210249, upload-time = "2026-08-03T21:19:49.543Z" },
    { url = "https://files.pythonhosted.org/packages/64/b3/f8aa4f3e34986c7e4ec45072d1b1b9dd295b6b18007b45518d79726dd725/cffi-2.1.1-cp312-cp312-manylinux2014_s390x.manylinux_2_17_s390x.whl", hash = "sha256:3143d81e29e1e20a9ce10901ec369012947876596f75a222235965f2b7ae832e", size = 208775, upload-time = "2026-08-03T21:19:50.918Z" },
    { url = "https://files.pythonhosted.org/packages/b1/db/dceb9dd5b231e1da801793f8acc9f3c52a7e1afe40bb1aae37e02b0faad5/cffi-2.1.1-cp312-cp312-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:c1453022f490d2459a11819d83ad1d586e9ff65a12ac3e705ffebd46d3685dcf", size = 221822, upload-time = "2026-08-03T21:19:52.054Z" },
    { url = "https://files.pythonhosted.org/packages/a0/d2/6cd24ae3be000a634109c247d1475d62e5616d0dc78c82770942ec384248/cffi-2.1.1-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:208f941bb9d18e768138677f0a6d2ce01f590df56043dda1df1535ac57c88517", size = 225232, upload-time = "2026-08-03T21:19:53.109Z" },
    { url = "https://files.pythonhosted.org/packages/cb/52/3fa190537004dd7f0ab860a6dc7c0175b8667f68d1e618a46f5498d30250/cffi-2.1.1-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:210019b6c7cf07f081b4c54635c8cf744377001350e29cc0f81c4377b4797735", size = 223597, upload-time = "2026-08-03T21:19:54.515Z" },
    { url = "https://files.pythonhosted.org/packages/80/fb/0bb75b7039588c074b37ae99f40d9bfddf990ecb2fbc346ebccd2e56b9be/cffi-2.1.1-cp312-cp312-win32.whl", hash = "sha256:046bfc24911b37851ee1b51aab8bffe713d89c68c6a057b09484ce9fd5f69b4e", size = 175292, upload-time = "2026-08-03T21:19:55.566Z" },
    { url = "https://files.pythonhosted.org/packages/d9/79/615cc094e2fb508cade7de88d3b4f6c4ec2bab695c97bce9153dc65aadf5/cffi-2.1.1-cp312-cp312-win_amd64.whl", hash = "sha256:f53e442b08449d42821fa4a4fba000095af9f62742a500f978a9f557ec44339a", size = 185919, upload-time = "2026-08-03T21:19:56.89Z" },
    { url = "https://files.pythonhosted.org/packages/70/c6/d0ea84713fe46b243a436a18fcd47d639732747e21635c8a27191b06dc30/cffi-2.1.1-cp312-cp312-win_arm64.whl", hash = "sha256:7bde5e4cc5c10140859842b9d383af292b22639a4dffb725314baf45968cef80", size = 180093, upload-time = "2026-08-03T21:19:58.155Z" },
    { url = "https://files.pythonhosted.org/packages/9d/f4/035513d4117049066b4779dc3b7c0c0fdad175fa13731c9f4003f1cd1478/cffi-2.1.1-cp313-cp313-ios_13_0_arm64_iphoneos.whl", hash = "sha256:b5bdfd1c873d4e093aabc0ca84c4ca6dbc4f752afb5c86f146d9742580c9da2e", size = 194248, upload-time = "2026-08-03T21:19:59.399Z" },
    { url = "https://files.pythonhosted.org/packages/76/af/2aeb4dbb5fc41a04161ae9ff1518de7cec08e164f44a8ce6a4cf7fd2cd1d/cffi-2.1.1-cp313-cp313-ios_13_0_arm64_iphonesimulator.whl", hash = "sha256:31348097ff5bbe827ccc41795d4dd099d9f0625e7def00ee653c137a490c2a6c", size = 196908, upload-time = "2026-08-03T21:20:00.746Z" },
    { url = "https://files.pythonhosted.org/packages/a7/46/2e5fdde8555706dd98139a910ca11be02809f3f605ce956f655d0214e100/cffi-2.1.1-cp313-cp313-macosx_10_15_x86_64.whl", hash = "sha256:9d2055050ea716bd38b7f7f1579c275386646b4894c155a3e2f3cd62ed41b7c6", size = 184805, upload-time = "2026-08-03T21:20:02.02Z" },
    { url = "https://files.pythonhosted.org/packages/55/41/4c7042f317b9217502988f0873af87e16ad606dc20f84e546e3e6ce9764c/cffi-2.1.1-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:19ee6127ee34de7d83ce3d371ebc5ed91addbdcc39f9ab15ce4eb35a4e534971", size = 184764, upload-time = "2026-08-03T21:20:03.141Z" },
    { url = "https://files.pythonhosted.org/packages/43/1f/1c3d90d91811c8f86ced9ed637956c54bfe5b79ca98fe976d7f8c8979f6b/cffi-2.1.1-cp313-cp313-manylinux1_i686.manylinux2014_i686.manylinux_2_17_i686.manylinux_2_5_i686.whl", hash = "sha256:6a8dddef476fab96d066d578fc88526767b836ab5ab21754e1d5bf3879c31c7c", size = 214722, upload-time = "2026-08-03T21:20:04.377Z" },
    { url = "https://files.pythonhosted.org/packages/37/6f/3b5ce4c3b2192d250f04908f2bfd91ef34552ec8f7716a5d4abdb8d67bb2/cffi-2.1.1-cp313-cp313-manylinux2014_aarch64.manylinux_2_17_aarch64.whl", hash = "sha256:f16c709686a78c727bbbf059f92b0bf41c6fc60deec706d2dc19f529175a6125", size = 222369, upload-time = "2026-08-03T21:20:05.544Z" },
    { url = "https://files.pythonhosted.org/packages/02/10/4b3c75dde3d9663c9e02ba05c2668b954f671d4bbe346413ca8c696b295a/cffi-2.1.1-cp313-cp313-manylinux2014_ppc64le.manylinux_2_17_ppc64le.whl", hash = "sha256:fcd22650c908d7b7da162bbfaab594a1227a15d1643a98c68b122ac642fa2264", size = 210175, upload-time = "2026-08-03T21:20:06.75Z" },
    { url = "https://files.pythonhosted.org/packages/df/62/14f74b9543e605d17701dc797b815958b8bb70b7624ce1b832ddad48ed6c/cffi-2.1.1-cp313-cp313-manylinux2014_s390x.manylinux_2_17_s390x.whl", hash = "sha256:aa9511c62d14da7aacc9b4bf51f3f697a621e83b2d6919008243c3aad168eea3", size = 208670, upload-time = "2026-08-03T21:20:08.04Z" },
    { url = "https://files.pythonhosted.org/packages/95/95/86342356ff5953b3fb06f7ef7c5bee212d45e770abc7218d451b9148313c/cffi-2.1.1-cp313-cp313-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:a931079504ecc49efed7744c476a5c343a92fabf66dec2db95edb1b2fdc770e2", size = 221824, upload-time = "2026-08-03T21:20:09.274Z" },
    { url = "https://files.pythonhosted.org/packages/eb/ff/7b3429ff53aafe931ed8a5fc69f481bbef7ba6de87ddcbb63d08f483f613/cffi-2.1.1-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:a2d7755bef5a12ed488f4ef1f1b69ee9191d7396083b755a5d2295f6edb4768b", size = 225148, upload-time = "2026-08-03T21:20:10.7Z" },
    { url = "https://files.pythonhosted.org/packages/34/34/a95870b9221e09cf4f2ce3178b1a210abdfe63a1bd357da940418d7b8d15/cffi-2.1.1-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:e0bcb7e0f677f543555d2adff3bf19c05f66cdb4796e5ff602442ab2fe3c4ef7", size = 223564, upload-time = "2026-08-03T21:20:12.165Z" },
    { url = "https://files.pythonhosted.org/packages/70/ea/839b50531021a647fb5e929f72cf97bc1ff702b5472166164b5b6e76b851/cffi-2.1.1-cp313-cp313-win32.whl", hash = "sha256:334644fbac4eff73d985a17a91226df55d0f394160c4cfb880e084c8f7161cac", size = 175263, upload-time = "2026-08-03T21:20:13.559Z" },
    { url = "https://files.pythonhosted.org/packages/60/a6/8b149b2c3f2e11aaa1618ef64500b45f50f22c57a977a4dff1aff1f91042/cffi-2.1.1-cp313-cp313-win_amd64.whl", hash = "sha256:1aa5645c30469b09530c4ebca77ebf8f17618293c58f8549cb1a543a50236e7d", size = 185688, upload-time = "2026-08-03T21:20:14.69Z" },
    { url = "https://files.pythonhosted.org/packages/01/9a/11f687cb39d6a3504060d5242f04f48c735afb4d3d533958a20594890cb2/cffi-2.1.1-cp313-cp313-win_arm64.whl", hash = "sha256:63bbfd5ded17c4840ac07cd8f1c21ba9d9708141f840b324f422f41b207e3973", size = 180078, upload-time = "2026-08-03T21:20:15.917Z" },
    { url = "https://files.pythonhosted.org/packages/d3/7b/d6bbf82b8b96e7391438898c42f5bd96dd02030fd5b64937d248220003e2/cffi-2.1.1-cp314-cp314-ios_13_0_arm64_iphoneos.whl", hash = "sha256:7dbb61fe3a7699468030f71bbe5f8a0e326a151daa91beb11a6fc1f980c55e1c", size = 194064, upload-time = "2026-08-03T21:20:17.148Z" },
    { url = "https://files.pythonhosted.org/packages/94/e6/bcc91b283be94735e268487a054004f0aa19947b6348fa367db53230abc8/cffi-2.1.1-cp314-cp314-ios_13_0_arm64_iphonesimulator.whl", hash = "sha256:f24fb43132a4c6b4cb4eb029492919b2db645be6808d738f244fd146c03c32cb", size = 196720, upload-time = "2026-08-03T21:20:18.268Z" },
    { url = "https://files.pythonhosted.org/packages/d9/99/c4b0c17cacdc9c3b8f280026286a9826d6a208c0f047591a3c3ce99b91fd/cffi-2.1.1-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:d28630f5854ab07ab1fd4aba756de52326c82e6be15d414b12793f1975048b54", size = 184964, upload-time = "2026-08-03T21:20:19.708Z" },
    { url = "https://files.pythonhosted.org/packages/b3/a9/9db617d05d7367c1ad0ab00b3aa6e6f9281edd689b4ee9ea0e5a84e89c97/cffi-2.1.1-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:661c298b4821edebead0c91edd2b00374d67ad7c5a1f7a91d4442633b79d6a72", size = 184962, upload-time = "2026-08-03T21:20:20.833Z" },
    { url = "https://files.pythonhosted.org/packages/67/b8/b42132ca113dc567d37684437b46ca1dafc885902b02a110a02d5b511857/cffi-2.1.1-cp314-cp314-manylinux2014_aarch64.manylinux_2_17_aarch64.whl", hash = "sha256:58acb8ab8e295e6c5ea12f888cbb13cf21511ef2a3303a23f4325c29d17fe5c1", size = 222328, upload-time = "2026-08-03T21:20:22.118Z" },
    { url = "https://files.pythonhosted.org/packages/80/10/c5c0cbf0a657aecf59ef511409734230bf556f05a0d6c9eed7aa5c0a0166/cffi-2.1.1-cp314-cp314-manylinux2014_ppc64le.manylinux_2_17_ppc64le.whl", hash = "sha256:456a61fa52d579ebf9df2e9552ead5129855dbaff6c1e5a9b1bc408809bdc062", size = 209985, upload-time = "2026-08-03T21:20:23.401Z" },
    { url = "https://files.pythonhosted.org/packages/d5/6c/bfa0b87b03b9238148beca990292843c9396ba069b54496596594173de7b/cffi-2.1.1-cp314-cp314-manylinux2014_s390x.manylinux_2_17_s390x.whl", hash = "sha256:a4f00aa42f75d6e4595e8866e748cc1705adc0cddfeb2ca86d0d03993d63ba03", size = 208530, upload-time = "2026-08-03T21:20:24.628Z" },
    { url = "https://files.pythonhosted.org/packages/e9/02/4e7d553a7ac4b4238b38b3c1b80d486e9d4436f8d2acbf87a0997fe3f402/cffi-2.1.1-cp314-cp314-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:b0431303acaea1089ad4b3e9ce4e6518193def1118d4073ca848635ee4ea2e96", size = 221525, upload-time = "2026-08-03T21:20:25.758Z" },
    { url = "https://files.pythonhosted.org/packages/82/1d/a4aaf9babd75acb4d5f223bff71533bee748dd770a382619a798960ee9ba/cffi-2.1.1-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:64faea20f4e2613363a1a9b9c7dd73058f3ecd00133a511e72ad7c511658f527", size = 225053, upload-time = "2026-08-03T21:20:26.985Z" },
    { url = "https://files.pythonhosted.org/packages/81/10/5dc0e7bdd18e22107054288283380fc97a06ae3f1656a106908d666a3c88/cffi-2.1.1-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:5c58fe613dc5e5336357eff555824a314d8e43282600435c8d1cb6a7a2fedd13", size = 223213, upload-time = "2026-08-03T21:20:28.277Z" },
    { url = "https://files.pythonhosted.org/packages/0b/e9/d0061c364cde06ee43168a0d076ac1da512cbc380d44767b844ba34fe2b6/cffi-2.1.1-cp314-cp314-win32.whl", hash = "sha256:1a18a57b58cfb21fc28d72e876acf10eaed67a1ed96226f92af4df681d571c4c", size = 177682, upload-time = "2026-08-03T21:20:44.288Z" },
    { url = "https://files.pythonhosted.org/packages/a7/06/1c3e01e3ba14c39f6d10bfbac52753b7e22259e38088e5cfe1d704918690/cffi-2.1.1-cp314-cp314-win_amd64.whl", hash = "sha256:3222ba5d678f80a030e6afbcc33dc1ae5cb45facabb61cee2c7016b8432fde48", size = 187949, upload-time = "2026-08-03T21:20:45.623Z" },
    { url = "https://files.pythonhosted.org/packages/87/5b/da4e39efe18eeb89cf580ea9cfc66b6a7c3eadb808fc0cc1d3a295cb5a5d/cffi-2.1.1-cp314-cp314-win_arm64.whl", hash = "sha256:ab36d55f9ed2d067327667c2fea18dda018eb628dd6347aa01dda6cf1f5d3836", size = 182947, upload-time = "2026-08-03T21:20:46.955Z" },
    { url = "https://files.pythonhosted.org/packages/23/59/40338bf421c5accea1d45158170c87006ef1cd371b05c077e76476949728/cffi-2.1.1-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:7750c6449dff7864bb9bb27ddfb0267756189201a3afc911d82b3caacd70dfc3", size = 188504, upload-time = "2026-08-03T21:20:29.495Z" },
    { url = "https://files.pythonhosted.org/packages/7d/47/5ecf1023850036e674c77ec4de86182d309ae344e39e7cba984b7df5d647/cffi-2.1.1-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:0beceaabe56af686895136a2de78db54ecd8e4046b236b8fd6d6cb61389e9bf2", size = 188259, upload-time = "2026-08-03T21:20:31.291Z" },
    { url = "https://files.pythonhosted.org/packages/2a/9c/92934c3bea9f785b23eba304538c0b4d37a2a96d2431eb3a1bc87a11aa19/cffi-2.1.1-cp314-cp314t-manylinux2014_aarch64.manylinux_2_17_aarch64.whl", hash = "sha256:49cbc70e6542d4ccccb936558d1064a8012541e78f821f955cff24e357776c94", size = 223864, upload-time = "2026-08-03T21:20:32.571Z" },
    { url = "https://files.pythonhosted.org/packages/4d/45/ba4c93527bc38616a8bd36488acb69a2212d60486794f0c1f318949bbb76/cffi-2.1.1-cp314-cp314t-manylinux2014_ppc64le.manylinux_2_17_ppc64le.whl", hash = "sha256:e2d65b31f36619cda3999b78b2aa9632e76b78448e7a56fc4240824200e7c4fc", size = 211538, upload-time = "2026-08-03T21:20:33.808Z" },
    { url = "https://files.pythonhosted.org/packages/80/e9/b6ef565e452acb932fb0cb5443f44a78efbd1233e566f02b5a83855e9115/cffi-2.1.1-cp314-cp314t-manylinux2014_s390x.manylinux_2_17_s390x.whl", hash = "sha256:28907ab9bfb6aa13184cfc17c6b8e1023c5ab6fd7076d8c20a35e59fe04f8f29", size = 210688, upload-time = "2026-08-03T21:20:34.974Z" },
    { url = "https://files.pythonhosted.org/packages/9a/95/eff5f0cee78d2eabc7eebffec40d3fc1876b5f3c95582e018bb4b99601f2/cffi-2.1.1-cp314-cp314t-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:51b31d1c98274844cfd7838ce00bfc27c7423a4dc00fc0772fc3331c2cc90676", size = 223803, upload-time = "2026-08-03T21:20:36.564Z" },
    { url = "https://files.pythonhosted.org/packages/fa/01/579d39fb8bef00a335a23d83757b44feb24cd6345a2c451b64cb67b9c362/cffi-2.1.1-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:5e7cecbaadb83884793e05828cee59b210b24583b9c7425d0ba6a754fe22eb4e", size = 226763, upload-time = "2026-08-03T21:20:37.816Z" },
    { url = "https://files.pythonhosted.org/packages/8d/b0/0b44f47c60b01b57b6e2bbd92343f13a85a1d93bc46ccf6e47e244acd99c/cffi-2.1.1-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:25792eac27877609e7bb06d42ff88278a6624fff2ba9bbb523c09616b117e80f", size = 225688, upload-time = "2026-08-03T21:20:38.959Z" },
    { url = "https://files.pythonhosted.org/packages/eb/d2/3b7176cb570a1d3e27faf67b72f591af508036e0d8b2be2ef9af9e8c84bb/cffi-2.1.1-cp314-cp314t-win32.whl", hash = "sha256:8ef53b2de9bcb9197d31854256575d59dbac0cba72ac627bb291ef5eceb74be4", size = 182868, upload-time = "2026-08-03T21:20:40.388Z" },
    { url = "https://files.pythonhosted.org/packages/56/78/31f00c1bcd97c9bbf55f1bfdf5bc809a5de8887473e90bb9960dca825e80/cffi-2.1.1-cp314-cp314t-win_amd64.whl", hash = "sha256:616f097f2fe415bc92a247f02e11f634e1f9e9a83d327e3c915c15089c87869e", size = 194104, upload-time = "2026-08-03T21:20:41.725Z" },
    { url = "https://files.pythonhosted.org/packages/7b/1b/58496f2ed0a35de575250c02a43ab3cc2c04d494a88fed31c1cabc0fd176/cffi-2.1.1-cp314-cp314t-win_arm64.whl", hash = "sha256:ad2c86c495b899d862ea0f4b42891b8713a3bd45dd4105c7fd51c2a72f39f3a5", size = 186402, upload-time = "2026-08-03T21:20:43.042Z" },
    { url = "https://files.pythonhosted.org/packages/c1/8f/9ebe220eab48a093d1a5a5e339ab0dc7316eef3bb04d63c42f0251b61f50/cffi-2.1.1-cp315-cp315-ios_13_0_arm64_iphoneos.whl", hash = "sha256:dddad92b554513a31f272570678ba307fb9f618f05e3d4a5eacafff9eae03e1d", size = 194043, upload-time = "2026-08-03T21:20:48.179Z" },
    { url = "https://files.pythonhosted.org/packages/ff/69/844bad3ece306c4782c2ecb93597035b6690d48704b803914c199da1e8b3/cffi-2.1.1-cp315-cp315-ios_13_0_arm64_iphonesimulator.whl", hash = "sha256:da0e573f9f97159390c89d9f1a9e41908b66d408cc5b58d08cf3847d844c531b", size = 196737, upload-time = "2026-08-03T21:20:49.457Z" },
    { url = "https://files.pythonhosted.org/packages/1b/8a/af668013284634733f02d683458a0728739c7d6ddb5e14cb0c20832266fe/cffi-2.1.1-cp315-cp315-macosx_10_15_x86_64.whl", hash = "sha256:fb92203a88b3d3053034db775110081c49d28be6551923805e039924093761e4", size = 184933, upload-time = "2026-08-03T21:20:50.639Z" },
    { url = "https://files.pythonhosted.org/packages/0c/75/2f5207ff6d1a613133b23a5203cc0c2a628313b5eb3974d7956ae3c57950/cffi-2.1.1-cp315-cp315-macosx_11_0_arm64.whl", hash = "sha256:2ae64be792b8966f2c69538199728b290e34726562896df1e5dc8ffd8d8188e8", size = 185002, upload-time = "2026-08-03T21:20:52.173Z" },
    { url = "https://files.pythonhosted.org/packages/e2/31/9e1313b0a6e30e91b3b3d3fff51ae99c857c07738e3afcce1f7334e1b7ab/cffi-2.1.1-cp315-cp315-manylinux2014_aarch64.manylinux_2_17_aarch64.whl", hash = "sha256:507a24c282e0f42f8ed737cf048572cbf580468da5555764a8331735e9c736b6", size = 222271, upload-time = "2026-08-03T21:20:53.462Z" },
    { url = "https://files.pythonhosted.org/packages/50/e3/f6234a833e6e08c7007003074723c406559eecf9b48dfc97471e5a8eb7a0/cffi-2.1.1-cp315-cp315-manylinux2014_ppc64le.manylinux_2_17_ppc64le.whl", hash = "sha256:246fa40ce8645a614ff682e0b70f37134e460eaf93a775e0cbe3cca585a67a80", size = 209919, upload-time = "2026-08-03T21:20:54.783Z" },
    { url = "https://files.pythonhosted.org/packages/0d/fc/5f74e293fced6edb51af3a46c4ccf6c23c9943774ecb375ddbd522c76add/cffi-2.1.1-cp315-cp315-manylinux2014_s390x.manylinux_2_17_s390x.whl", hash = "sha256:471cee653ae88de62096552e6d24ccb4a5adb8c8c9f10b5054d0122c15bf2779", size = 208529, upload-time = "2026-08-03T21:20:56.066Z" },
    { url = "https://files.pythonhosted.org/packages/44/16/29e6d01b388bef055ecd6ca8244b3f4d336bd09e92d5d892187b9601084e/cffi-2.1.1-cp315-cp315-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:aeae0e330c9f6acd681f647d46cefd30c29f93e3392882e792e82080c9691399", size = 221630, upload-time = "2026-08-03T21:20:57.336Z" },
    { url = "https://files.pythonhosted.org/packages/a4/18/fa7f1f6857d5eb88a4ca99ffcbfb7c387a287ccc154c64a73e86314745d7/cffi-2.1.1-cp315-cp315-musllinux_1_2_aarch64.whl", hash = "sha256:42a494cee34437f05546455144f2b5d9ac09b1face62bcfce597d2e521066688", size = 225134, upload-time = "2026-08-03T21:20:58.675Z" },
    { url = "https://files.pythonhosted.org/packages/e0/9f/e8e3dfa04a1b4c241f8c91faacad872b4d4efd051d49764ad4e2fd4b9fea/cffi-2.1.1-cp315-cp315-musllinux_1_2_x86_64.whl", hash = "sha256:cc572dace3f60ef98d7b12ff411d20f5362feb31a0439eab0085bbfd349982d7", size = 223197, upload-time = "2026-08-03T21:20:59.968Z" },
    { url = "https://files.pythonhosted.org/packages/f8/7e/8debeb04f1ab9fe2a6963964cd6f1aaf7192627b83926586a6a4e089c9fa/cffi-2.1.1-cp315-cp315-win32.whl", hash = "sha256:4f42141fc14250de6dde5ee7ea4432be017252d91f19c5ad043c084cea629cac", size = 177683, upload-time = "2026-08-03T21:21:14.901Z" },
    { url = "https://files.pythonhosted.org/packages/e0/31/5158704cc474ab65c1647932e88be78dc0873f47130e253be38bcaf13d01/cffi-2.1.1-cp315-cp315-win_amd64.whl", hash = "sha256:e6e8cff14d6fb0be70a09c0bdc58096f501952d04624ebf867e0e56da2df8960", size = 187897, upload-time = "2026-08-03T21:21:16.108Z" },
    { url = "https://files.pythonhosted.org/packages/cc/4b/b3a2da8570c704ffc0f9762cdc3ec0f02c8573798e0b5cf7f11c82bbb70f/cffi-2.1.1-cp315-cp315-win_arm64.whl", hash = "sha256:27350daa11d4f10c540e6e89dada4c54feb7256ad03e9a4dc075ebad7ba360d1", size = 182935, upload-time = "2026-08-03T21:21:17.271Z" },
    { url = "https://files.pythonhosted.org/packages/d0/ef/5443574510a1207e6f6bc38ba6e1f1de36cb48fef07b2728bb896a21f430/cffi-2.1.1-cp315-cp315t-macosx_10_15_x86_64.whl", hash = "sha256:c26608d2222fb1e94487e4a387d85f13eb55d5ed725cb25a0c589ac4ee60e7bc", size = 188464, upload-time = "2026-08-03T21:21:01.163Z" },
    { url = "https://files.pythonhosted.org/packages/7e/ae/a56fa8c4686ad50e148fcbc8d3ae0d03915ff5c30d795058988c24118cef/cffi-2.1.1-cp315-cp315t-macosx_11_0_arm64.whl", hash = "sha256:4be96343e422f2dfcd12ab5c9f5aebe03f82f737c6bffeca6830b3875cb44aab", size = 188262, upload-time = "2026-08-03T21:21:02.382Z" },
    { url = "https://files.pythonhosted.org/packages/53/b2/6187f46f2912276a3ae284076109cc5c8680482f11f766ccf26db4a86427/cffi-2.1.1-cp315-cp315t-manylinux2014_aarch64.manylinux_2_17_aarch64.whl", hash = "sha256:937c0052c05a31ca1daf18de3158eed4dbfcb9cc107adbea227728d647be701e", size = 223779, upload-time = "2026-08-03T21:21:03.553Z" },
    { url = "https://files.pythonhosted.org/packages/8a/f6/c3ad28bd19f77047a03084424fbd4cbe997303267c14423737324be0385d/cffi-2.1.1-cp315-cp315t-manylinux2014_ppc64le.manylinux_2_17_ppc64le.whl", hash = "sha256:df423d40ee8654634421812bc3b196da3f9bd7d32929da813f8394c4348a5358", size = 211520, upload-time = "2026-08-03T21:21:04.863Z" },
    { url = "https://files.pythonhosted.org/packages/a0/cd/ccac9013a5bd9fd764de118674ab9c805b5ca10c19270d90ee273f8b2240/cffi-2.1.1-cp315-cp315t-manylinux2014_s390x.manylinux_2_17_s390x.whl", hash = "sha256:a730a083190634c65cca36ba5f489531576ebd79bcd5c8e172130f6453127231", size = 210673, upload-time = "2026-08-03T21:21:06.223Z" },
    { url = "https://files.pythonhosted.org/packages/52/86/2976131c639aead931c5bee5aba67e4b09fbeb8018b6f282f70803f923a7/cffi-2.1.1-cp315-cp315t-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:363e05fa78e15116c3c32c210ee36884fd6b9afa6d440e47112c3bd511d64cb6", size = 223835, upload-time = "2026-08-03T21:21:07.539Z" },
    { url = "https://files.pythonhosted.org/packages/ac/0c/33a7aeab2f9c76918c52e084beb39c570db3588133412929e8ec06fab90b/cffi-2.1.1-cp315-cp315t-musllinux_1_2_aarch64.whl", hash = "sha256:770de9db11e84213beec501cfcaa013b019820ca881e03344dea5844f7876d94", size = 226705, upload-time = "2026-08-03T21:21:08.774Z" },
    { url = "https://files.pythonhosted.org/packages/e3/26/2cde30fdde421130bfc18f70395731a6e6b2053c6a1978a5258ff04e72fa/cffi-2.1.1-cp315-cp315t-musllinux_1_2_x86_64.whl", hash = "sha256:7da0c5eff80f0197f3b3d1232ec5a682a9325f4ae9016a78f5f5ca35f9ced1f5", size = 225539, upload-time = "2026-08-03T21:21:09.911Z" },
    { url = "https://files.pythonhosted.org/packages/6d/cd/a361394c94b2129d604bb846f624a8e88255a3ee33129c434a00d715e64f/cffi-2.1.1-cp315-cp315t-win32.whl", hash = "sha256:06c72bb76605a4b0cd0aad6930b69d4baf7dd5d806cfc409b824191099700e66", size = 182707, upload-time = "2026-08-03T21:21:11.226Z" },
    { url = "https://files.pythonhosted.org/packages/9b/b5/ba2b299993c26577d529b6ae29841f9e15b9fcf004d65f423f4fcf94ade9/cffi-2.1.1-cp315-cp315t-win_amd64.whl", hash = "sha256:d9c275eaacd24aa73f94ffd6de08fc3f932424d8b6c376f4bed7cde376fe7bc3", size = 193772, upload-time = "2026-08-03T21:21:12.39Z" },
    { url = "https://files.pythonhosted.org/packages/aa/29/35e016098c814cd93de9cd320c66b5bfba14dc6ecedd3cb518fa7c408c69/cffi-2.1.1-cp315-cp315t-win_arm64.whl", hash = "sha256:d18e5ac0f2f03f4f518d3e23db0f0cad7faa1da8620e9c09461d443bbf6e6692", size = 186360, upload-time = "2026-08-03T21:21:13.636Z" },
]

[[package]]
name = "clarabel"
version = "0.11.1"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "cffi" },
    { name = "numpy" },
    { name = "scipy" },
]
sdist = { url = "https://files.pythonhosted.org/packages/81/e2/47f692161779dbd98876015de934943effb667a014e6f79a6d746b3e4c2a/clarabel-0.11.1.tar.gz", hash = "sha256:e7c41c47f0e59aeab99aefff9e58af4a8753ee5269bbeecbd5526fc6f41b9598", size = 253949, upload-time = "2025-06-11T16:49:05.864Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/34/f7/f82698b6d00a40a80c67e9a32b2628886aadfaf7f7b32daa12a463e44571/clarabel-0.11.1-cp39-abi3-macosx_10_12_x86_64.whl", hash = "sha256:c39160e4222040f051f2a0598691c4f9126b4d17f5b9e7678f76c71d611e12d8", size = 1039511, upload-time = "2025-06-11T16:48:58.525Z" },
    { url = "https://files.pythonhosted.org/packages/b0/8f/13650cfe25762b51175c677330e6471d5d2c5851a6fbd6df77f0681bb34e/clarabel-0.11.1-cp39-abi3-macosx_11_0_arm64.whl", hash = "sha256:8963687ee250d27310d139eea5a6816f9c3ae31f33691b56579ca4f0f0b64b63", size = 935135, upload-time = "2025-06-11T16:48:59.901Z" },
    { url = "https://files.pythonhosted.org/packages/2b/9e/7af10d2b540b39f1a05d1ebba604fce933cc9bc0e65e88ec3b7a84976425/clarabel-0.11.1-cp39-abi3-manylinux_2_17_aarch64.manylinux2014_aarch64.whl", hash = "sha256:e4837b9d0db01e98239f04b1e3526a6cf568529d3c19a8b3f591befdc467f9bb", size = 1079226, upload-time = "2025-06-11T16:49:00.987Z" },
    { url = "https://files.pythonhosted.org/packages/6b/a9/c76edf781ca3283186ff4b54a9a4fb51367fd04313a68e2b09f062407439/clarabel-0.11.1-cp39-abi3-manylinux_2_17_x86_64.manylinux2014_x86_64.whl", hash = "sha256:c8c41aaa6f3f8c0f3bd9d86c3e568dcaee079562c075bd2ec9fb3a80287380ef", size = 1164345, upload-time = "2025-06-11T16:49:02.675Z" },
    { url = "https://files.pythonhosted.org/packages/41/e6/4eee3062088c221e5a18b054e51c69f616e0bb0dc1b0a1a5e0fe90dfa18e/clarabel-0.11.1-cp39-abi3-win_amd64.whl", hash = "sha256:557d5148a4377ae1980b65d00605ae870a8f34f95f0f6a41e04aa6d3edf67148", size = 887310, upload-time = "2025-06-11T16:49:04.277Z" },
]

[[package]]
name = "cloudpickle"
version = "3.1.2"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/27/fb/576f067976d320f5f0114a8d9fa1215425441bb35627b1993e5afd8111e5/cloudpickle-3.1.2.tar.gz", hash = "sha256:7fda9eb655c9c230dab534f1983763de5835249750e85fbcef43aaa30a9a2414", size = 22330, upload-time = "2025-11-03T09:25:26.604Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/88/39/799be3f2f0f38cc727ee3b4f1445fe6d5e4133064ec2e4115069418a5bb6/cloudpickle-3.1.2-py3-none-any.whl", hash = "sha256:9acb47f6afd73f60dc1df93bb801b472f05ff42fa6c84167d25cb206be1fbf4a", size = 22228, upload-time = "2025-11-03T09:25:25.534Z" },
]

[[package]]
name = "contourpy"
version = "1.4.0"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "numpy" },
]
sdist = { url = "https://files.pythonhosted.org/packages/83/5a/a55177dd22553a277388e8a1b3220e92de91bacb28356cdc73caa240121d/contourpy-1.4.0.tar.gz", hash = "sha256:20156f5a1ac4f8ce02656e39a61e82164a3d359796dc8026f75b062783d500e1", size = 13323726, upload-time = "2026-09-11T19:05:05.808Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/97/ba/01bde9753bdbba04a6da9d2bff3881f021bc708f654655e95fae26d3b3a3/contourpy-1.4.0-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:186ba929df36d61b6127da2e89cd1357e4cb79aca647381ab1a6feb0b152877b", size = 297302, upload-time = "2026-09-11T19:02:45.103Z" },
    { url = "https://files.pythonhosted.org/packages/dd/f5/c5bf67522d49a2222f3154fe46879451d26f0e35ece41770758a64ea78cb/contourpy-1.4.0-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:c76f3a5318164db7d9401132fc1b5364b784c613c93fa506e3b5e6d1bf353ec8", size = 284921, upload-time = "2026-09-11T19:02:48.049Z" },
    { url = "https://files.pythonhosted.org/packages/0f/cc/cb989599eec12fda312e127eb8e04a8b21a7a6c94bf7ff1bc68273334a42/contourpy-1.4.0-cp312-cp312-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:43c3ccbb32c6294b183dcc8e8c46dacf5ecef809497e3d48a5be298eef185ad0", size = 356332, upload-time = "2026-09-11T19:02:51.408Z" },
    { url = "https://files.pythonhosted.org/packages/47/fb/6f620d7602507817b0b4c21dd790ed68688f1f4ae9c29aacf21f08db5cf1/contourpy-1.4.0-cp312-cp312-manylinux_2_26_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:86d05cec773c9507a3950122e0e40ce77c23c75ceeb2fc189514e71893cbb34b", size = 405878, upload-time = "2026-09-11T19:02:54.093Z" },
    { url = "https://files.pythonhosted.org/packages/32/4e/693c6d6bdece679f0953775eef3a1b66d56be55478d936e7deb1f3004422/contourpy-1.4.0-cp312-cp312-manylinux_2_26_s390x.manylinux_2_28_s390x.whl", hash = "sha256:2deb580178ca19437a84bd77e4bc2cd91a8ccad212413a83c273900868b5978c", size = 408296, upload-time = "2026-09-11T19:02:56.528Z" },
    { url = "https://files.pythonhosted.org/packages/78/f9/b6831508960d559581c448532ba4df312217072975486dbf2b24fcc5b76f/contourpy-1.4.0-cp312-cp312-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:875f42444c9cf48d56f724f2637e60d0f73b3b12c9041e1484580a233edf9591", size = 383243, upload-time = "2026-09-11T19:02:58.638Z" },
    { url = "https://files.pythonhosted.org/packages/f2/21/52903825a0ae7bb625e8bd30a09816d4c3c5d6174a469c10a616166cf780/contourpy-1.4.0-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:f863c6100bf926cf47d13f3cd75f9bb8ebd98aaab230eeb4468b91f98f39a6b3", size = 1357306, upload-time = "2026-09-11T19:03:01.036Z" },
    { url = "https://files.pythonhosted.org/packages/d8/79/d68b1ce8539e4071518fed9523f558398f34dcd078b8927b109c72dad2ef/contourpy-1.4.0-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:3863ef2e2b13fe93f8c0ebb08ee400cb07153b8b0e91c5acb26e4537f283634f", size = 1427243, upload-time = "2026-09-11T19:03:03.866Z" },
    { url = "https://files.pythonhosted.org/packages/ac/f0/b75a10e9d0616b97a30de277b6dfe83f1879880854c7330337309530eb48/contourpy-1.4.0-cp312-cp312-win32.whl", hash = "sha256:5450f091ac1be0be3ad3a2a3b3f23b5e443e78c670ced4fd347d626f92a28fd2", size = 347345, upload-time = "2026-09-11T19:03:06.192Z" },
    { url = "https://files.pythonhosted.org/packages/50/a9/dab08786bb4d77ef9a046b3c1be923be4e73c5d07d91f5a54e8ea9b09e41/contourpy-1.4.0-cp312-cp312-win_amd64.whl", hash = "sha256:6e697d94e69f499ff6bebb899cae97a58d5d14f0e1fe9568b43a0248d2f9af8c", size = 234083, upload-time = "2026-09-11T19:03:08.122Z" },
    { url = "https://files.pythonhosted.org/packages/47/b9/3ba509755a970dbde5948e7142ac21f266be72f38017cc4087a05fdceee1/contourpy-1.4.0-cp312-cp312-win_arm64.whl", hash = "sha256:0c7a4c2716a4e98342221954416a836cca77c996c14ddbf22b5f01d5d93ca09c", size = 559521, upload-time = "2026-09-11T19:03:10.047Z" },
    { url = "https://files.pythonhosted.org/packages/b7/8b/62a6eacea08ea0b6ab0159a7783df7ed421ff9c1ff58fef7c31f58fa5e52/contourpy-1.4.0-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:e21d1d4a9db5b3a793649c7ab0ddb4697f2818929eec871a7b9c45fce7b2a1ea", size = 297330, upload-time = "2026-09-11T19:03:11.809Z" },
    { url = "https://files.pythonhosted.org/packages/3f/2f/103cdc5b7077cd569989d3ddb99ee3d4e96ee31bde8df2a6e426b2dc6195/contourpy-1.4.0-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:196759a3e4db60e1546167e361090ebb6d199aa3aafc9e34ea17a5ac3b23e814", size = 285037, upload-time = "2026-09-11T19:03:13.781Z" },
    { url = "https://files.pythonhosted.org/packages/bf/25/97001d1fdf940e6f5adfc592d4f5899fff95daf7dceead3988fe09987d2d/contourpy-1.4.0-cp313-cp313-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:9c0e07c691f3b3321913ed9b8161c50ea5f77fadd006f52f5e755359b0dcbfc5", size = 356675, upload-time = "2026-09-11T19:03:15.374Z" },
    { url = "https://files.pythonhosted.org/packages/a6/5e/9a7241a89e2f74402aefa2569e1349ad2750ff77823c04c788eaaedb7fdd/contourpy-1.4.0-cp313-cp313-manylinux_2_26_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:7f861af508fca2384eef392bc1d8377cfa349b2b854cb11b45d89c75780e2561", size = 406990, upload-time = "2026-09-11T19:03:17.44Z" },
    { url = "https://files.pythonhosted.org/packages/36/81/3a4fbbf6a806eada5453a6d16f6c7d96b9f4b3e57a3127368fb545986b8a/contourpy-1.4.0-cp313-cp313-manylinux_2_26_s390x.manylinux_2_28_s390x.whl", hash = "sha256:a03b32c2e7eda8b17757c022162c13c86f5c3d6f937dddf9ba3c3ff7b513953b", size = 407271, upload-time = "2026-09-11T19:03:19.523Z" },
    { url = "https://files.pythonhosted.org/packages/68/77/8f93ecbde1a4d11dfd460cd19a0c159f5487352e751fa87f5d78cc9db08e/contourpy-1.4.0-cp313-cp313-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:f1219a8898523cba821085f2da8a1b962cc696325763f09d7f93538ba43b2d70", size = 384707, upload-time = "2026-09-11T19:03:21.208Z" },
    { url = "https://files.pythonhosted.org/packages/05/07/e5cdf94d68961ee464de6b4fedd3d2f666584f59ccd124bb1290597122ab/contourpy-1.4.0-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:20da2f86bfaed60dbba729fe738c8241b1dd22b6cf7e8cbbf30df290bd04ba28", size = 1356741, upload-time = "2026-09-11T19:03:23.621Z" },
    { url = "https://files.pythonhosted.org/packages/fd/8a/2301d07accb257ac08daeb631875fada06fedd019c20ff7b00ee07e9d211/contourpy-1.4.0-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:6ced1670fafee703b8277ab1645072a226e74f167166eae146fb743916119b67", size = 1426793, upload-time = "2026-09-11T19:03:25.955Z" },
    { url = "https://files.pythonhosted.org/packages/7d/5d/a62648f06259d15c139b14eb8cf3c58fe53cb970a55f2bb77d1070e80a41/contourpy-1.4.0-cp313-cp313-pyemscripten_2025_0_wasm32.whl", hash = "sha256:abd0f7e51ecc52bf8c95713bd80b1c17c516a71fa391c54475308a4377903c2b", size = 117961, upload-time = "2026-09-11T19:03:27.713Z" },
    { url = "https://files.pythonhosted.org/packages/71/31/c5b7771ba6982f319ec90c0cf5c425b36891adfeee2d9f667f90b2d0c166/contourpy-1.4.0-cp313-cp313-win32.whl", hash = "sha256:510f7d93d94cf6ebf4e2cd0640bea16ab8affac7547230175b6745b596ce0599", size = 347438, upload-time = "2026-09-11T19:03:29.829Z" },
    { url = "https://files.pythonhosted.org/packages/68/c1/a59df0754bf83a6f3e153cc19d550a5b01f607e389b1c4d57f436f9139e0/contourpy-1.4.0-cp313-cp313-win_amd64.whl", hash = "sha256:6507a016976a75a15aee47809a34605de6244ccc056e6164bf9fb14b27eecad4", size = 234084, upload-time = "2026-09-11T19:03:31.657Z" },
    { url = "https://files.pythonhosted.org/packages/41/48/97224f5decb1efa5a610f912195deb45321f73ec9b9dac485cd6fe2d5a6a/contourpy-1.4.0-cp313-cp313-win_arm64.whl", hash = "sha256:423bd5f4b3f11d54a8c597234e513382e3454bb106b8ec7ae32ba4ed63f8d99b", size = 559559, upload-time = "2026-09-11T19:03:33.528Z" },
    { url = "https://files.pythonhosted.org/packages/75/b0/b548628c8dddf6e5e0a981b7fa8e4c008024df09c7d17c6a9e271edfa0b3/contourpy-1.4.0-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:a3e67bc1a6a4618a1dac7c3053a9ffece5ddfa2046b2670b342cf430bb0b87d1", size = 297354, upload-time = "2026-09-11T19:03:35.017Z" },
    { url = "https://files.pythonhosted.org/packages/04/5a/513484208742f65af2648c519f0b7ab034616e183c4403538024c136a1ab/contourpy-1.4.0-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:072a702e2e178f4fcf96f04775d0c059e4c917925abf0d3208ebb6865df3c23d", size = 283729, upload-time = "2026-09-11T19:03:36.818Z" },
    { url = "https://files.pythonhosted.org/packages/35/da/5a6562febc994b2c4bf9d01e57a50458ef8a2051bb3e7b35a00333e0fc26/contourpy-1.4.0-cp314-cp314-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:404dbcd9233513dfd1323b66ea593fef90e899f658f6b8a9ed8e93bd0ca669db", size = 357819, upload-time = "2026-09-11T19:03:39.058Z" },
    { url = "https://files.pythonhosted.org/packages/6d/99/7b358ce888aaa426f755daa096c99c59d17c352037344e836f20e5d3b957/contourpy-1.4.0-cp314-cp314-manylinux_2_26_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:61624f6722480aa7e168fd746164e7bfdf48f8ccb6542f1613741200dc37e2b1", size = 407795, upload-time = "2026-09-11T19:03:41.293Z" },
    { url = "https://files.pythonhosted.org/packages/be/02/34d7548adf08c60967435d79d7a90882eacc84f5093435287974c7e99943/contourpy-1.4.0-cp314-cp314-manylinux_2_26_s390x.manylinux_2_28_s390x.whl", hash = "sha256:2e741a39dfc96babe1722561e81351aeec104526c57dbe91c167c1db606c2d55", size = 408552, upload-time = "2026-09-11T19:03:42.728Z" },
    { url = "https://files.pythonhosted.org/packages/cf/8c/9677dad226e5aaac5b823d5b09d881ebc32ff1648af417597649841e516c/contourpy-1.4.0-cp314-cp314-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:e439ab450c93455feb0218532ded3e946ec7a9b5f459069f122cfa44b89229f6", size = 384850, upload-time = "2026-09-11T19:03:44.402Z" },
    { url = "https://files.pythonhosted.org/packages/08/f5/e3fbeaa489c223629fbb434737cb3de4ecaca9cae4825e77b92490f640f8/contourpy-1.4.0-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:417be048f7e122cefbe2a34c51a1f2b0410f8eb35796f794d45475ddb7872d9d", size = 1357601, upload-time = "2026-09-11T19:03:46.746Z" },
    { url = "https://files.pythonhosted.org/packages/88/be/55fec293d342c222ed58a5d4056df4362e192af2e59527a3d5d822de8828/contourpy-1.4.0-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:43d80072a32299bf945de0a6dd4e034ea0162e832261de2e07a274a5adbba9c9", size = 1427340, upload-time = "2026-09-11T19:03:48.745Z" },
    { url = "https://files.pythonhosted.org/packages/86/40/0faabf453edf59b0e3633381d7ca72c3414fb9b72b5cbb08b06ed792d3e5/contourpy-1.4.0-cp314-cp314-pyemscripten_2026_0_wasm32.whl", hash = "sha256:fa1b787362a3856e63dd2b89449f6c384d55ee1beb8f94f4bcc871b40f02462c", size = 118355, upload-time = "2026-09-11T19:03:50.047Z" },
    { url = "https://files.pythonhosted.org/packages/38/0c/7ea75aa3559ae8a6805015e15a19c92b6480752ecc92526361e5776e88c5/contourpy-1.4.0-cp314-cp314-win32.whl", hash = "sha256:738c44fa71735a617f36da58e32810512407d283d5d1bb5b1cecb00d7eeba7cf", size = 356977, upload-time = "2026-09-11T19:04:11.401Z" },
    { url = "https://files.pythonhosted.org/packages/15/41/3df8cc14bb572c8b447f9dfbc876703f0f2f2896058285b5c87a1d4a638d/contourpy-1.4.0-cp314-cp314-win_amd64.whl", hash = "sha256:181bea01bc742734ae672fa00c717d855dd35e1f029536406538c52e7b0cd73d", size = 240101, upload-time = "2026-09-11T19:04:12.772Z" },
    { url = "https://files.pythonhosted.org/packages/66/01/ee6830a5aa4565662a345172f6f35eeeed625d20f1c9d4ecd35318fe4ade/contourpy-1.4.0-cp314-cp314-win_arm64.whl", hash = "sha256:64039341e2d8804f1a13bda8c69083eab935167bbd7e856cf096241f17d5bd45", size = 576359, upload-time = "2026-09-11T19:04:14.983Z" },
    { url = "https://files.pythonhosted.org/packages/51/af/49ee9c9cf012699e505c1b63c531cc99f19df50f205173092c4d541e3ec7/contourpy-1.4.0-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:ef47fef9a912c77e3d84b014f701e5a9340f25703e9ed3bcebe37f91fb69dc49", size = 313601, upload-time = "2026-09-11T19:03:51.452Z" },
    { url = "https://files.pythonhosted.org/packages/ad/59/ce411ab2be0f805038626d8f4ca9ce563487ff51ff6c363e7512271564ed/contourpy-1.4.0-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:96019f059bcb3774acc0104be3360a57b36d33eaaa2e1d7f77c800ca8e07618b", size = 302812, upload-time = "2026-09-11T19:03:53.022Z" },
    { url = "https://files.pythonhosted.org/packages/95/b0/390915f9af14c1e2d3b2a9ad99d85b98df4352346a51e368cbb825f813c3/contourpy-1.4.0-cp314-cp314t-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:ddf5a2596d716fd3793434844caf31abc7a40b1e8718431420c89858268fb909", size = 348996, upload-time = "2026-09-11T19:03:54.594Z" },
    { url = "https://files.pythonhosted.org/packages/c7/85/e0952576d54322f3e9983b1e049a7a31f42ce82c5c29d01821e6dd3780d7/contourpy-1.4.0-cp314-cp314t-manylinux_2_26_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:dd59df9e2fb0aff8bd7fd1adb9f349b7c835245a9d0f18c2f2deeb537190f2b1", size = 400272, upload-time = "2026-09-11T19:03:56.822Z" },
    { url = "https://files.pythonhosted.org/packages/d6/7d/f13543a5e1598e4a4ad01d9d5e2d65f9c09c37660616429913d606c5977d/contourpy-1.4.0-cp314-cp314t-manylinux_2_26_s390x.manylinux_2_28_s390x.whl", hash = "sha256:b7794ea07cab575633daad8d6e963b662053391022294d3aacc1d9ba9ef54114", size = 412895, upload-time = "2026-09-11T19:03:58.487Z" },
    { url = "https://files.pythonhosted.org/packages/c5/a8/6e5eaff53507dfd2dfc428240eecda32453067277d4b3e7ca71210b2d611/contourpy-1.4.0-cp314-cp314t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:a1c8a74744fa746eeaa12f0f9ed7f8b4add9d8f1b14d95e3b5e133675eac888f", size = 377060, upload-time = "2026-09-11T19:04:00.122Z" },
    { url = "https://files.pythonhosted.org/packages/16/a3/d00e44d35511b3cead5bd794ee672d4eecf30d9de4ceac57a49d6204064f/contourpy-1.4.0-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:107ec46f7aa1664266d69b1181aadc953d58d39f7d8d648fa5b795d4a060b0de", size = 1345688, upload-time = "2026-09-11T19:04:02.705Z" },
    { url = "https://files.pythonhosted.org/packages/1e/01/1e533b0cae32c8edd63fe40435ec3b29345dab87321afcd28722d7f957d1/contourpy-1.4.0-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:5a4c89c7f38a0d7a94356d74e3391073c4325c4d47ad2fd065c3fe7dbae16c0c", size = 1416140, upload-time = "2026-09-11T19:04:04.77Z" },
    { url = "https://files.pythonhosted.org/packages/6d/0c/4ee66759f00d6a5d6909782f14f441d639fa18a4a43142e334351efc47f8/contourpy-1.4.0-cp314-cp314t-win32.whl", hash = "sha256:912c6afaa106e2f74ba22b30416b77ef7eb94e3bdc5a4df51ab147845dba9b6d", size = 371982, upload-time = "2026-09-11T19:04:06.233Z" },
    { url = "https://files.pythonhosted.org/packages/e6/ac/b3e5324138c3e3741f526663f4f265f4f69dfdf26415a39428940864a5f6/contourpy-1.4.0-cp314-cp314t-win_amd64.whl", hash = "sha256:ef9440f6f8506246269a82734f5ff9e2e4c5e775b3996fc883cc491c5257eca6", size = 262907, upload-time = "2026-09-11T19:04:07.882Z" },
    { url = "https://files.pythonhosted.org/packages/19/37/c9aa45e47819dc15a38fc5c81a2fb987fde55e9d3b991fbde514e3b6b5f5/contourpy-1.4.0-cp314-cp314t-win_arm64.whl", hash = "sha256:fc9feef8f1f001c5b87decadc67c4a5d1eebb62ca39c4763d1237ff62cf2b707", size = 587071, upload-time = "2026-09-11T19:04:09.898Z" },
    { url = "https://files.pythonhosted.org/packages/cc/74/66d4e6fbea3bcb3fd4e5ae21c039ba31b8fc408b35884b4bc09b88016dce/contourpy-1.4.0-cp315-cp315-macosx_10_15_x86_64.whl", hash = "sha256:79b06c60d5e569ce12c5da8f0c51217cdc484386e2349fa717c30fafb56d2871", size = 297358, upload-time = "2026-09-11T19:04:16.718Z" },
    { url = "https://files.pythonhosted.org/packages/2e/8d/8f7f25e71d73f15d7859943189900d2d348e740388c9ef52a0180d284762/contourpy-1.4.0-cp315-cp315-macosx_11_0_arm64.whl", hash = "sha256:6f963ea9f0d68d2b6a02d861e3c0aae09ae25ba21f243fcf281e9fed468b078d", size = 283732, upload-time = "2026-09-11T19:04:18.087Z" },
    { url = "https://files.pythonhosted.org/packages/f0/90/957549e3b03c407c670e3e191db63f4aef60dab6605bc967af3a806b543e/contourpy-1.4.0-cp315-cp315-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:5545ff38229c15d11d822fc6f7415b932da9f4975f53e305b7b96ebfb01f889c", size = 357820, upload-time = "2026-09-11T19:04:20.077Z" },
    { url = "https://files.pythonhosted.org/packages/56/4c/fa8de87d907b41b05d03f4945a51675cd67319650d01b4c927d209ffa6ee/contourpy-1.4.0-cp315-cp315-manylinux_2_26_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:630d32f06cedf37b7f1dd2b6a12e4492826bd477a4c9c7b2e2fee6ce3a2cea76", size = 407804, upload-time = "2026-09-11T19:04:21.781Z" },
    { url = "https://files.pythonhosted.org/packages/04/e7/96bd4f4a4ae285727befbdb4b332d53a2654cc5da4585d2525b47a063e1f/contourpy-1.4.0-cp315-cp315-manylinux_2_26_s390x.manylinux_2_28_s390x.whl", hash = "sha256:be85d160e7c795113c2a93254dde2fc7e86b375322570eee78b420969426973c", size = 408559, upload-time = "2026-09-11T19:04:23.432Z" },
    { url = "https://files.pythonhosted.org/packages/ae/94/39660e8dc309f96bf7971eb4ec5659f272f84e42b34c9990a96ecce8442c/contourpy-1.4.0-cp315-cp315-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:018227e134b73090b06f911e773a526c77c9af426be29065500ce096a5accd4c", size = 384861, upload-time = "2026-09-11T19:04:25.198Z" },
    { url = "https://files.pythonhosted.org/packages/ab/7b/411dccbf73d5d19da49bf7735786b3baf4ddb1456412d48ae4d4ab1fc761/contourpy-1.4.0-cp315-cp315-musllinux_1_2_aarch64.whl", hash = "sha256:4bffcb2e8cc5c0e837631acab59dd04265fdac376550e7c3e310523877c68cb7", size = 1357612, upload-time = "2026-09-11T19:04:27.614Z" },
    { url = "https://files.pythonhosted.org/packages/a0/39/bf2442130e7d5aae75a4de4504f0c8aca3ef3da3feac3940ee27ca985d83/contourpy-1.4.0-cp315-cp315-musllinux_1_2_x86_64.whl", hash = "sha256:cc87f2ffa84a49a77d76cb792f28a48ff3b05a222aa0b2bddbd839ba78e1d5ca", size = 1427345, upload-time = "2026-09-11T19:04:29.646Z" },
    { url = "https://files.pythonhosted.org/packages/96/60/e5d9196dd83ccd7dd103762982b10ef19a4f72e8ef67ae7157699b9be0bb/contourpy-1.4.0-cp315-cp315-pyemscripten_2026_5_wasm32.whl", hash = "sha256:c8be3392b84cf43373a488874dc1ebf46f60784a70977f92586e18019d71c7ed", size = 118157, upload-time = "2026-09-11T19:04:31.091Z" },
    { url = "https://files.pythonhosted.org/packages/1a/b2/ae3d90f08ba2ed82189d93b55ffbd41e559760e89af4f9ef54d51869f41d/contourpy-1.4.0-cp315-cp315-win32.whl", hash = "sha256:618137ec5778fb76d494c9ec854b104a377fddba0d128bef7136cce2c3bf0df8", size = 356982, upload-time = "2026-09-11T19:04:52.913Z" },
    { url = "https://files.pythonhosted.org/packages/02/a0/36648fff407dcf8b8482985d33367ffc0fe90be72383869312cd0bd00a1b/contourpy-1.4.0-cp315-cp315-win_amd64.whl", hash = "sha256:ea09dc704029930cbd097f75cb0cc1db9852adbcf1a151fac7e9559f7bcbfd19", size = 240101, upload-time = "2026-09-11T19:04:54.587Z" },
    { url = "https://files.pythonhosted.org/packages/07/09/49e987a96706b8f877596cee00d558d7880793a833addc6b33f80805e5dc/contourpy-1.4.0-cp315-cp315-win_arm64.whl", hash = "sha256:a5e2bb871b90cd7a52bdee63bf80ef7acb46398d27efc66d7679240016efc5aa", size = 576375, upload-time = "2026-09-11T19:04:56.515Z" },
    { url = "https://files.pythonhosted.org/packages/e3/18/820ba24a070fe2a834af73e52245c501960746f5c1777ebc64ec0c0dec12/contourpy-1.4.0-cp315-cp315t-macosx_10_15_x86_64.whl", hash = "sha256:432e89f835cf01f8d2123a130a3126b17ee6e0348e4d62c0973872b30aa873bf", size = 313543, upload-time = "2026-09-11T19:04:32.582Z" },
    { url = "https://files.pythonhosted.org/packages/d3/4c/f61a63d8107e0c1c3fa47d30ce45abad90b2ad48a1a9a4510332db7e0176/contourpy-1.4.0-cp315-cp315t-macosx_11_0_arm64.whl", hash = "sha256:3e0a2392533e5e2abdf277c951047516acc8d2f3c42b2dd9dc34c907c9ebabf2", size = 302702, upload-time = "2026-09-11T19:04:34.257Z" },
    { url = "https://files.pythonhosted.org/packages/9d/93/5af95cb5113ecc6e780ca0c6c79756a2cea8833f971bbae112dd4ad73ded/contourpy-1.4.0-cp315-cp315t-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:758e7496cec3195fc28a28945eab3ceef348c47fb95c7afc2eca2f3901209c8c", size = 354370, upload-time = "2026-09-11T19:04:36.158Z" },
    { url = "https://files.pythonhosted.org/packages/47/75/5a9942446647202beb7b4d150891bfcb78fb112c73862484bbe4cc031092/contourpy-1.4.0-cp315-cp315t-manylinux_2_26_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:bee6ff96653e0807cd0f8eaef00174a031e3a2effa5c20f49a5a8d574b05af23", size = 402340, upload-time = "2026-09-11T19:04:37.914Z" },
    { url = "https://files.pythonhosted.org/packages/c3/4f/bfdb0c67775a584f957211936661289789c4d0ec3e988bca2c8c02f8090e/contourpy-1.4.0-cp315-cp315t-manylinux_2_26_s390x.manylinux_2_28_s390x.whl", hash = "sha256:a58b5f130afec61a093d743cdda435cc4047748b6791627e34a68f41ec3a9b07", size = 410721, upload-time = "2026-09-11T19:04:39.925Z" },
    { url = "https://files.pythonhosted.org/packages/65/d3/dddf13d6bb26e145c99debd1f2695018b5f3e24452dd9bfc9904c9d2ec89/contourpy-1.4.0-cp315-cp315t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:b9dc493e7924e5aa32d89d0b8e50986280f3d4b284968a792787bd7bcffd3cad", size = 382604, upload-time = "2026-09-11T19:04:41.793Z" },
    { url = "https://files.pythonhosted.org/packages/37/b4/89f0a5f6c6ccd322eae2704c7e933c82a4e594a61773933b4b0a18646866/contourpy-1.4.0-cp315-cp315t-musllinux_1_2_aarch64.whl", hash = "sha256:c927ec747633e68c9920bcaad48b0bcefe648812b822f18c34e2d0e2270a3d2a", size = 1354996, upload-time = "2026-09-11T19:04:43.856Z" },
    { url = "https://files.pythonhosted.org/packages/5d/29/fc91cc1ac6f3b591a269f4357b656d6ed0c39eb17c148f41f6da2f9729b9/contourpy-1.4.0-cp315-cp315t-musllinux_1_2_x86_64.whl", hash = "sha256:80c7fc8e7ac217777ce7ba2db3cf8478652b5a4b335283111012ff9eaac9d842", size = 1425030, upload-time = "2026-09-11T19:04:45.981Z" },
    { url = "https://files.pythonhosted.org/packages/d8/b8/bb129f524210c5d3eb8616876e02af280fba8b5554e0ac1afad80b51e06b/contourpy-1.4.0-cp315-cp315t-win32.whl", hash = "sha256:90feb8da006803a95ba573fddc9536357d0c3faddc3a4c9e22816ca49af52878", size = 371854, upload-time = "2026-09-11T19:04:48.106Z" },
    { url = "https://files.pythonhosted.org/packages/d8/b1/bc774d9d200cfc4f073bba78b1bb1cb3b55bf1c8c345eae41fc2db510459/contourpy-1.4.0-cp315-cp315t-win_amd64.whl", hash = "sha256:de503609fdb71f597634ca64fb4bd2f13d27c97f140e912b1e8ed93544840df0", size = 262450, upload-time = "2026-09-11T19:04:49.502Z" },
    { url = "https://files.pythonhosted.org/packages/54/bf/eb4ff492e1c3d027617b5a20e4e6d63a035b41b8cf77a95950159556a3a5/contourpy-1.4.0-cp315-cp315t-win_arm64.whl", hash = "sha256:78ed5c5f962b3e156109f0531b174a65ba80d13cc681a70227b12524c162e184", size = 587064, upload-time = "2026-09-11T19:04:51.148Z" },
]

[[package]]
name = "cvxpy"
version = "1.9.2"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "clarabel" },
    { name = "highspy" },
    { name = "numpy" },
    { name = "osqp" },
    { name = "qdldl" },
    { name = "scipy" },
    { name = "scs" },
    { name = "sparsediffpy" },
]
sdist = { url = "https://files.pythonhosted.org/packages/ea/b7/209c6df38f3621fc2f32298c93e7d0310b8a1ee4ef15e5fa59d90492fa6f/cvxpy-1.9.2.tar.gz", hash = "sha256:b2e939f197a7081a300d5a95812fec8643fabaf23a149abf7e67ca7f89671d92", size = 1916772, upload-time = "2026-06-22T04:37:31.975Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/b4/43/929526a0801cdd56fbb8350f2200cec49739344d12f310f0aafea1f3506e/cvxpy-1.9.2-cp312-cp312-macosx_10_13_universal2.whl", hash = "sha256:bc9082110ac7f9d9a121f4dea73936f9b65ec043af91562677478edf4962905b", size = 1635177, upload-time = "2026-06-22T04:32:07.194Z" },
    { url = "https://files.pythonhosted.org/packages/e0/0b/3be49d69c0a90e22572b5ed1c568d4f2357f14f013597a4314f4ea98a2da/cvxpy-1.9.2-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:ba59da053c4d15fffa54921dc4b8b929d5a11937692703133858c2be6329107b", size = 1425036, upload-time = "2026-06-22T04:32:08.444Z" },
    { url = "https://files.pythonhosted.org/packages/28/70/80e2ec67a9588cf6e2b99f3e528c4508457cba16c5f5a2a8195c255d043e/cvxpy-1.9.2-cp312-cp312-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:fa6e86a6ecd19a63751b470a3ed44d5fba6663ab9e05d6040bb954e80a4f7551", size = 4379465, upload-time = "2026-06-22T04:37:29.121Z" },
    { url = "https://files.pythonhosted.org/packages/56/6b/f0f804c7b626917edfe1801baddb85076cdb2fc0e52ed49ff112db82f980/cvxpy-1.9.2-cp312-cp312-manylinux_2_24_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:074897ae8f2378174099c082feef5a93b44f4c8dc9b3e960397c31fa3cebf722", size = 4427785, upload-time = "2026-06-22T04:37:30.5Z" },
    { url = "https://files.pythonhosted.org/packages/60/54/81871ee6599d33e3a60907829aafff78e713e1c3a34ce57d1e4ef26fdb5d/cvxpy-1.9.2-cp312-cp312-win_amd64.whl", hash = "sha256:1cc56d04515201a3e2f58a16ea59812a0126dd1419f0726f8322e6dc227a9062", size = 1386030, upload-time = "2026-06-22T04:35:23.856Z" },
    { url = "https://files.pythonhosted.org/packages/9d/0a/40f3ef2bd1a89002a4716fbe3f6aa9f55f92ee7a095a73d23242b528463a/cvxpy-1.9.2-cp313-cp313-macosx_10_13_universal2.whl", hash = "sha256:5dbbd7e149f191e21e21ec5bda41ab562d05c5d553d0103cabe3c7b8f7f5f90b", size = 1635226, upload-time = "2026-06-22T04:35:21.744Z" },
    { url = "https://files.pythonhosted.org/packages/20/26/0c0b02d6a116997412c311481b12fa628a8c43f128a405a1afea41b25040/cvxpy-1.9.2-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:f649df44a798420c5a2fec75e073c067ffda92fb00a6d64d2221bef275d2d065", size = 1425026, upload-time = "2026-06-22T04:35:23.099Z" },
    { url = "https://files.pythonhosted.org/packages/80/3b/86e06eb6cc5d42166f02b67956403a0f2dc44e35fe0f94912659bc343d8b/cvxpy-1.9.2-cp313-cp313-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:ae51f459010fa8d8ecb4b19bb8a8c63781592fc070ba2e3d119c6b9c10995e26", size = 4379643, upload-time = "2026-06-22T04:35:59.328Z" },
    { url = "https://files.pythonhosted.org/packages/80/81/19e6a2b66124dc42eee0e542c3fa47d2b4dd6c2c9f0030543698c7a50be7/cvxpy-1.9.2-cp313-cp313-manylinux_2_24_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:a48e498cbe2ced52a20dd3a1b14bcd2aa939fa0a51a766c443aa8a75081285ce", size = 4427686, upload-time = "2026-06-22T04:36:00.695Z" },
    { url = "https://files.pythonhosted.org/packages/54/bd/6cbe32217d3221578211518efce0a1edc45761d7b60fb360d027d576005d/cvxpy-1.9.2-cp313-cp313-win_amd64.whl", hash = "sha256:956b292452a5eed7cacffed25d7d1848618e97ca6ea4a83302591a46149f8f2f", size = 1386056, upload-time = "2026-06-22T04:35:41.799Z" },
    { url = "https://files.pythonhosted.org/packages/79/5f/db68cbe59c20a21e477ecba53c1fe93d34785f7d44e114d447b02f3ad5d2/cvxpy-1.9.2-cp314-cp314-macosx_10_15_universal2.whl", hash = "sha256:54a34e4ff10b80659023ba5f1517f4171ea9b905e90c824b467a7a4234379faf", size = 1636070, upload-time = "2026-06-22T04:34:15.021Z" },
    { url = "https://files.pythonhosted.org/packages/8a/e4/f01d7f8921a7e3ccce2848459b2265a4712bd132d199c03e6c60119cfc0a/cvxpy-1.9.2-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:908b0423e1fd29768b076547aa2328876e6c09b4d3550d1a37409423f907dd6e", size = 1425490, upload-time = "2026-06-22T04:34:16.175Z" },
    { url = "https://files.pythonhosted.org/packages/e3/b6/a88a61cea293d90a1751b39c77a5d5775b8a3dd4907f4461d0b34e7aa558/cvxpy-1.9.2-cp314-cp314-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:417a2881d6490f3a13b3b88ee98b3ece5bbc1f1a76aa7a374e0690735f14ba40", size = 4376093, upload-time = "2026-06-22T04:36:45.174Z" },
    { url = "https://files.pythonhosted.org/packages/a3/e0/e7b8caba3b0fc86e9402452b7c3d037af2e995110385d9760e3bc984b491/cvxpy-1.9.2-cp314-cp314-manylinux_2_24_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:44ca674f9427d7d8019bf80e71fd1035f1aa9eabc6a09b5e6bad52f352f830e5", size = 4423171, upload-time = "2026-06-22T04:36:46.518Z" },
    { url = "https://files.pythonhosted.org/packages/44/08/03871e44cfef2b604fcbe0649d6c02893c60737748580d641a6084ebc532/cvxpy-1.9.2-cp314-cp314-win_amd64.whl", hash = "sha256:d25f16ab7da70ac3a44b49df985f00afbe89e64c44625afd38379ca5d77f4787", size = 1392074, upload-time = "2026-06-22T04:33:59.083Z" },
    { url = "https://files.pythonhosted.org/packages/63/b8/2be562808af2ca22edc3c7b74caeace9ebcae3e7e3467ac67e19d5a8f836/cvxpy-1.9.2-cp314-cp314t-macosx_10_15_universal2.whl", hash = "sha256:fb6aa08b89aedfee2a3c62902551df67d5c6b8684038e019fbe8e5a472142845", size = 1643586, upload-time = "2026-06-22T04:35:11.342Z" },
    { url = "https://files.pythonhosted.org/packages/66/a1/ab623b3e94533e7bfd34abd881d2215956864d706313f244b79d4964aba5/cvxpy-1.9.2-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:8cc42bfa468cc474609900de211b1f6db69ca1215c850cbf00f2646d06d5cbf9", size = 1429833, upload-time = "2026-06-22T04:35:12.604Z" },
    { url = "https://files.pythonhosted.org/packages/90/8a/5fa9717f974d30b573c34b49d0704afab1379d12a7b1b0ebc928dd777c4f/cvxpy-1.9.2-cp314-cp314t-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:27d0d08dfc1484eed29cbb98616409a677be41a81e58c91c2b954b8c19968dfa", size = 4362226, upload-time = "2026-06-22T04:37:39.135Z" },
    { url = "https://files.pythonhosted.org/packages/07/9e/5711925094fba396062ef700f95427a8be6614631a28fa255a3e526333ce/cvxpy-1.9.2-cp314-cp314t-manylinux_2_24_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:4a07593837d772edd5efafee3dbd069a5299f78633c944004469ce2728e1c0ac", size = 4414598, upload-time = "2026-06-22T04:37:40.586Z" },
]

[[package]]
name = "cycler"
version = "0.12.1"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/a9/95/a3dbbb5028f35eafb79008e7522a75244477d2838f38cbb722248dabc2a8/cycler-0.12.1.tar.gz", hash = "sha256:88bb128f02ba341da8ef447245a9e138fae777f6a23943da4540077d3601eb1c", size = 7615, upload-time = "2023-10-07T05:32:18.335Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/e7/05/c19819d5e3d95294a6f5947fb9b9629efb316b96de511b418c53d245aae6/cycler-0.12.1-py3-none-any.whl", hash = "sha256:85cef7cff222d8644161529808465972e51340599459b8ac3ccbac5a854e0d30", size = 8321, upload-time = "2023-10-07T05:32:16.783Z" },
]

[[package]]
name = "fonttools"
version = "4.65.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/77/51/d63c7e52163ac14393a35bd14bd7c0da95f8f74be5d7cc988092f9965129/fonttools-4.65.0.tar.gz", hash = "sha256:762ba5431358d0dbd4a01982484a1d494fb267e91f974cdcf20b80eab8560f6f", size = 3674467, upload-time = "2026-09-10T15:35:54.955Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/58/db/242fa4fce7f632c5f7ab15585343393b25792510c0c32bd218ad24d59f1c/fonttools-4.65.0-cp312-cp312-macosx_10_13_universal2.whl", hash = "sha256:e844a45c9e5ced6536f184cf1a65b5d65e8f7e711993b413e10500a8223622e5", size = 3097120, upload-time = "2026-09-10T15:33:46Z" },
    { url = "https://files.pythonhosted.org/packages/a0/b6/42fa4d373416675f74446421cf0b2badb82a4245c60745f05f424f75c649/fonttools-4.65.0-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:b30e953de049bf43fc0a63c7d0c44d205c923e4bbf24716aae1518c0e65f977c", size = 2584658, upload-time = "2026-09-10T15:33:48.473Z" },
    { url = "https://files.pythonhosted.org/packages/75/6f/d589b9d62280a846c77a2c383d852c6dcb79ae8aa02bf0fa46c8577af145/fonttools-4.65.0-cp312-cp312-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:09c34bdeed8915bfb53bee0c8ed2254dbd8ec69c0014b7f3702f347c049bf358", size = 5425737, upload-time = "2026-09-10T15:33:51.473Z" },
    { url = "https://files.pythonhosted.org/packages/b5/09/de2c0c20a42c18e565a2617932beb08c06697bbdd0d3f62b108262e11583/fonttools-4.65.0-cp312-cp312-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:05595385ae99f4b9626cebb973bf171b8fe38a8f40708e6e42abba0ed7537778", size = 5402463, upload-time = "2026-09-10T15:33:54.907Z" },
    { url = "https://files.pythonhosted.org/packages/79/2e/bc0f5c9dce21821454bb5812d3b23410bca33c8bbd5468386d0327aa0cff/fonttools-4.65.0-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:d95b34dd68fbfc0e4a1740c421597656117f979ed8dc85de66e08f9f9981806e", size = 5362168, upload-time = "2026-09-10T15:33:57.481Z" },
    { url = "https://files.pythonhosted.org/packages/1f/0d/2116763ade7e71e0e5d421babe1785d745be9b3d605bf914792ce1c97f79/fonttools-4.65.0-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:924d06e6130429168318db71c40174a765ad016fc4b56ca811287e3d7373b3a6", size = 5524117, upload-time = "2026-09-10T15:34:00.021Z" },
    { url = "https://files.pythonhosted.org/packages/e2/5e/f9600553b9f645e3068553831685ff1dab6259536a23b38d2e048de38f17/fonttools-4.65.0-cp312-cp312-win32.whl", hash = "sha256:04f73dd01005752a6e75cf4a8dc6b70dc724d1d4bc34cc89522153f4a2f07680", size = 2432089, upload-time = "2026-09-10T15:34:02.803Z" },
    { url = "https://files.pythonhosted.org/packages/3a/02/e436a6a1863b9862bab9f82d6da33055dd7aa3738017edd902a163525dc2/fonttools-4.65.0-cp312-cp312-win_amd64.whl", hash = "sha256:3b5d9ba89edf778b376e669b879ae33a198bf45cf5a23c3f6514f935cf9d0d9d", size = 2483475, upload-time = "2026-09-10T15:34:05.09Z" },
    { url = "https://files.pythonhosted.org/packages/c4/5c/343a4225e83eb06f82c1d8bf41fc5e5f71eab2f62bc7ca215c764722c0a9/fonttools-4.65.0-cp313-cp313-macosx_10_13_universal2.whl", hash = "sha256:8b7bb52817a24731d2e4f4df0e71fdde05e6c806c8f8f1517b015d142fdacfa5", size = 3094663, upload-time = "2026-09-10T15:34:07.235Z" },
    { url = "https://files.pythonhosted.org/packages/9b/c9/49b2401be932741d9218181c08948c96db32eab21ecaaf79283b752e13e7/fonttools-4.65.0-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:e2c21772fcf70325189707b19f346812690bb1b0bd7e207e6ac205244806b303", size = 2584521, upload-time = "2026-09-10T15:34:09.648Z" },
    { url = "https://files.pythonhosted.org/packages/51/c9/48b07e6c5cf44fa56f758a04c3772a66c0e9ba82bbe22077e4076746a62b/fonttools-4.65.0-cp313-cp313-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:64c9b26816415b5e3d899e9077109d327b22140fe3c4066644d8cdbad5bb1569", size = 5395399, upload-time = "2026-09-10T15:34:12.38Z" },
    { url = "https://files.pythonhosted.org/packages/fa/2d/5cc5a10c8ed56079d6c2e9e3e5920622529a2ae045c9f47a6055ccb1a319/fonttools-4.65.0-cp313-cp313-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:6dd6243f60e2d6160c2966e1e14020dc261ffd741b69a2e4ca8bfd051592e4b7", size = 5376659, upload-time = "2026-09-10T15:34:15.239Z" },
    { url = "https://files.pythonhosted.org/packages/ab/6f/ccf33739d936bb3afa1655a225be7ee5d63d6d3c8b7d0e570bc5a2a7b899/fonttools-4.65.0-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:834962fd7cf21c58e81ac50a59e6ed2306f9df5e3dd481dad1cd7d2c4c60b773", size = 5336795, upload-time = "2026-09-10T15:34:17.817Z" },
    { url = "https://files.pythonhosted.org/packages/7e/c1/ffd17483f2094f0f4118974295b514b5b82afd4f6e3c80c23f01684e97a6/fonttools-4.65.0-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:580eb68ff7bd6954a7a76afddd864bfc66eaaf5f5c20dd6ead9186d0055a4ffe", size = 5496530, upload-time = "2026-09-10T15:34:20.241Z" },
    { url = "https://files.pythonhosted.org/packages/b1/19/9aca7712d0676ba5f8d1530ce20478a9bb09cccd0153d56693337379cdcf/fonttools-4.65.0-cp313-cp313-win32.whl", hash = "sha256:7a18b2ffd44249fe84289253197aa65ad4f2de554c0d381f18b1f5939bc6bc60", size = 2430392, upload-time = "2026-09-10T15:34:22.906Z" },
    { url = "https://files.pythonhosted.org/packages/1f/6f/f015dea0f4354e0798751b657cea2dee482914737f88bf1a078349ce92cf/fonttools-4.65.0-cp313-cp313-win_amd64.whl", hash = "sha256:8ae1846b0f192fd485d26a455af19b8f5cf05aff08f9836f533913d8fcea133c", size = 2481620, upload-time = "2026-09-10T15:34:25.816Z" },
    { url = "https://files.pythonhosted.org/packages/64/29/606365ef601668bfebed14cfe3dc72bb7fcd1e23011bbb2833f17fea3065/fonttools-4.65.0-cp314-cp314-macosx_10_15_universal2.whl", hash = "sha256:dc87a9f846bec83c3795804f62b4632716d46e3522869a3dd9cd44a5d245b006", size = 3098393, upload-time = "2026-09-10T15:34:28.472Z" },
    { url = "https://files.pythonhosted.org/packages/c7/61/11412939d6b7abf5ac7ce0d61d7f94a0a4fbabc9f1ab0a04fa622e0fc11c/fonttools-4.65.0-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:aa50dd7b9baf75e2bbd43401fc0d237f7a94a8ad2e0c57ea97160fc631af5eb0", size = 2585766, upload-time = "2026-09-10T15:34:31.207Z" },
    { url = "https://files.pythonhosted.org/packages/db/17/734921d8aee8309801da42590375d32d4d46f771b73373ec9520d5d4220b/fonttools-4.65.0-cp314-cp314-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:0d2a9892fdb3b7e2d0f4174e3b907d226ff83698249762eeefce08ec5b2de1dd", size = 5380679, upload-time = "2026-09-10T15:34:33.933Z" },
    { url = "https://files.pythonhosted.org/packages/cf/eb/2a4d78d60d978e694cfa04c98e4d8ddbf7f028fd768ddef470bb9da5d69e/fonttools-4.65.0-cp314-cp314-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:6d815734e7fede0ad1f233f23f0f191cbe8fc64762ff041e589bc0f78e0b2397", size = 5321833, upload-time = "2026-09-10T15:34:36.295Z" },
    { url = "https://files.pythonhosted.org/packages/d9/ca/1cd48b5c11ef9658732787bf2362e1bf3871dad5945d2f6cc8f675ca769c/fonttools-4.65.0-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:71e4c67b6196a2f447f46476fd2302604721617f5e0a21b0988bdd87b6bb9687", size = 5320938, upload-time = "2026-09-10T15:34:38.992Z" },
    { url = "https://files.pythonhosted.org/packages/c6/0d/90e6051bded926cccabe9dd0bce3b6ca012f4d5779d61167afbf4989ceb6/fonttools-4.65.0-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:b11d8a4a0c3ca74bbd4c105b7ef82501945c939e6096d9934ec7d288cdf5aaa9", size = 5451747, upload-time = "2026-09-10T15:34:41.387Z" },
    { url = "https://files.pythonhosted.org/packages/18/74/23e0268e48029ff0752083f69312c49b738163d5af919add9dc4ac81e907/fonttools-4.65.0-cp314-cp314-win32.whl", hash = "sha256:8e44a34d91b3c793879767eb115867ced74d2eb94974e64e72fe9e2eea71cf1a", size = 2434246, upload-time = "2026-09-10T15:34:44.385Z" },
    { url = "https://files.pythonhosted.org/packages/a1/2d/ee69affecd4bc81cb932a213438d4199fb48bf8ca6d664438ccc7f623c2a/fonttools-4.65.0-cp314-cp314-win_amd64.whl", hash = "sha256:0aa8901db22875c831d6a91796549590d7e747da37438f38b69d771b668be445", size = 2486706, upload-time = "2026-09-10T15:34:46.842Z" },
    { url = "https://files.pythonhosted.org/packages/8e/9c/edee5f785198ce3327e1ddeace91c773122d47f086a67e0a84b800f4a940/fonttools-4.65.0-cp314-cp314t-macosx_10_15_universal2.whl", hash = "sha256:2e4a380ca40d3a5372e31b340f0da0d53b4583aadbb8e41f6a516afa69c509a4", size = 3172027, upload-time = "2026-09-10T15:34:49.269Z" },
    { url = "https://files.pythonhosted.org/packages/9c/c6/252ec9884381089bc30da75978b072593920249de60219817f16cbc9145f/fonttools-4.65.0-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:661bd91c4be13721408b2d4b67a9b3fa7736713adc9a6c9780c9c60fc7959f90", size = 2619020, upload-time = "2026-09-10T15:34:51.453Z" },
    { url = "https://files.pythonhosted.org/packages/42/79/f71b0d202b8473bb45b07876c08a474de9fe560ed2c0cde642812a81e22a/fonttools-4.65.0-cp314-cp314t-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:62c5e42c79449def957adf8a9a65a43018efa7e2a6bc6baa3afe955e0d5fb2ab", size = 5545942, upload-time = "2026-09-10T15:34:54.804Z" },
    { url = "https://files.pythonhosted.org/packages/4a/bd/52e1bf33e0aebfe22ecc9a85c634db707c1dd9f6b1b438efeed98c55b959/fonttools-4.65.0-cp314-cp314t-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:36fca8efc46b5adfca327c666e739fc05b7a7a6ef17840230f81b22f53230f61", size = 5351477, upload-time = "2026-09-10T15:34:57.514Z" },
    { url = "https://files.pythonhosted.org/packages/5c/76/8c6b2ad20beec95cd446f3a8bdc753c7e4a4fd69ef3e66704c0f7c8cb0b5/fonttools-4.65.0-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:8aa1291e4c767abf1b0b79ca2d6895f7c0b661d9d95d03b5791c883a9d1e1f08", size = 5412271, upload-time = "2026-09-10T15:35:00.895Z" },
    { url = "https://files.pythonhosted.org/packages/79/49/fadbf11bbbd2d699d88a5498a0634280206e01e3bd5da9a4e0c504953ce9/fonttools-4.65.0-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:fcf39949f56911348514b466714efa9118bec3d2be249e1c487263f7cda6edab", size = 5446450, upload-time = "2026-09-10T15:35:03.369Z" },
    { url = "https://files.pythonhosted.org/packages/df/77/5fda646d3a6d5ee26465865c00319cc0925cf484a3b42dd8232d5b39f973/fonttools-4.65.0-cp314-cp314t-win32.whl", hash = "sha256:ffc918702661f1d74d2fbb2f5551036b64f6d2d743139e105289b694bcd16f54", size = 2467858, upload-time = "2026-09-10T15:35:05.744Z" },
    { url = "https://files.pythonhosted.org/packages/ae/0f/afa0f3de70ebe02bba46b32cccb30b1de52624472b14ac2e7cd403d08db9/fonttools-4.65.0-cp314-cp314t-win_amd64.whl", hash = "sha256:5a977e3645dbffaee924209828aa702a215f7ff68bc08010740c10c723787e62", size = 2518248, upload-time = "2026-09-10T15:35:07.846Z" },
    { url = "https://files.pythonhosted.org/packages/86/54/b273cf5712b36a381c13284fbf244e811e1e1d7081aed20f200f0a191ffa/fonttools-4.65.0-cp315-cp315-macosx_10_15_universal2.whl", hash = "sha256:7aa0518b45ff5286ad56f063938db3add3816e899aab58d782b3f9a252523caa", size = 3092770, upload-time = "2026-09-10T15:35:10.868Z" },
    { url = "https://files.pythonhosted.org/packages/36/1d/d3e4511475954d4ec4f3c254e81f0fcc1ade504cb7381eeca48b8c44b8a6/fonttools-4.65.0-cp315-cp315-macosx_10_15_x86_64.whl", hash = "sha256:673e2b3ac4ac8e4f3607d390ecc5a606e5db5c4e88fb4cb2999593efb65afea2", size = 2584364, upload-time = "2026-09-10T15:35:13.54Z" },
    { url = "https://files.pythonhosted.org/packages/e5/3f/7cfaba467bdd1d3d04be21ba7b5bd75c6ca58ba280e0519707ca96a43c4d/fonttools-4.65.0-cp315-cp315-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:7a03cff943b204a90bf3d1c04c97b9509a8aa0ee99e2e544084ca43ad995975b", size = 5377819, upload-time = "2026-09-10T15:35:15.839Z" },
    { url = "https://files.pythonhosted.org/packages/25/17/a68d9b19a97bb2ee37e8098fea50657073df97c7e5392afbe1b9d7c0c581/fonttools-4.65.0-cp315-cp315-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:41f684ee6212e411196ab054f8308faf6605f154950e6f4686fb8f2103d624b0", size = 5341296, upload-time = "2026-09-10T15:35:18.527Z" },
    { url = "https://files.pythonhosted.org/packages/ad/8d/d744653ed607a241339015d4af6743ca3d85a74a2045a02cc06ea0383c71/fonttools-4.65.0-cp315-cp315-musllinux_1_2_aarch64.whl", hash = "sha256:52ea9d2a8385075770db74d5e5718fa80b2222bb4fc62856a377dd2865ca8848", size = 5315310, upload-time = "2026-09-10T15:35:20.853Z" },
    { url = "https://files.pythonhosted.org/packages/f0/c8/1ca6dc69cbaa0e394ff70d9e266777124d3ce3c6433026a6b4de50b890ae/fonttools-4.65.0-cp315-cp315-musllinux_1_2_x86_64.whl", hash = "sha256:d0d25027ade65ec46b13c0436e51bcb7c5171a4ea255a5e7a8d0d1d3ab4cffd7", size = 5463840, upload-time = "2026-09-10T15:35:24.022Z" },
    { url = "https://files.pythonhosted.org/packages/07/97/d374df38a14f2ac04ba9ed96bca89d4988e7d63aa5ed85c54fd8f2badd7d/fonttools-4.65.0-cp315-cp315-win32.whl", hash = "sha256:22cb846d35d278235ef3b7e947c6040b2057d72e8305a314f21d5342eca49040", size = 2433149, upload-time = "2026-09-10T15:35:26.59Z" },
    { url = "https://files.pythonhosted.org/packages/62/c5/eb8f7506faf6a70c5a8f2eccbeea3cd826c748a6fd78c7b4b3effb5a3a11/fonttools-4.65.0-cp315-cp315-win_amd64.whl", hash = "sha256:aecc899fdbf9ecbf728f8977977e2e1043ee4d70c257124c8fa4cbcf796fcd83", size = 2485725, upload-time = "2026-09-10T15:35:28.945Z" },
    { url = "https://files.pythonhosted.org/packages/f1/a4/2df0d97514feb8d857d5de854cd8d660d9a7ee1fd081bc98497124f515a8/fonttools-4.65.0-cp315-cp315t-macosx_10_15_universal2.whl", hash = "sha256:6275863dad195ee34b6e0ca3fc61c74096bc37e5d6fb8e049f4d68d65865a2b7", size = 3164065, upload-time = "2026-09-10T15:35:31.197Z" },
    { url = "https://files.pythonhosted.org/packages/15/33/e09661c09e6c8a3b0bd50da0e72918df7576dede31f39c948cc245011434/fonttools-4.65.0-cp315-cp315t-macosx_10_15_x86_64.whl", hash = "sha256:d8ffd2f62b402180b0edae8f86a071f583970e2177143117db5cf4c52da60079", size = 2615195, upload-time = "2026-09-10T15:35:33.569Z" },
    { url = "https://files.pythonhosted.org/packages/64/d7/114b05f4193679d0935272220083ec43de7f918b5a777018c5ac5c1ae39e/fonttools-4.65.0-cp315-cp315t-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:830f91327ca83bfc1278e7060068a498938f84d05dc4869675486f84f55d4fe1", size = 5521239, upload-time = "2026-09-10T15:35:36.291Z" },
    { url = "https://files.pythonhosted.org/packages/ba/10/67d615939f859ffe75663a67bca3593966febbcd0109ec72f20f73cbb4cc/fonttools-4.65.0-cp315-cp315t-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:9db2cb95847c18eef74a4ef0fe257a893ae3f4b0395f4866e2f426ab07f3d804", size = 5343802, upload-time = "2026-09-10T15:35:38.82Z" },
    { url = "https://files.pythonhosted.org/packages/d1/06/faa793a806da03acce862fbed353f76026b28103d43860d69be9a6a1f0fd/fonttools-4.65.0-cp315-cp315t-musllinux_1_2_aarch64.whl", hash = "sha256:be9b9a95ed0af03375e99020e921c4bc6b41fad10e053dea7acad370521a3c46", size = 5388482, upload-time = "2026-09-10T15:35:41.616Z" },
    { url = "https://files.pythonhosted.org/packages/53/d2/eb7258df60e634db60c9a8cd72bc9eaf8dea409d1b1ceec3b9fb49531ad2/fonttools-4.65.0-cp315-cp315t-musllinux_1_2_x86_64.whl", hash = "sha256:bbd9faf777a9deb6790df4f2b0be611857c45fe86605e840d7154a028d828af7", size = 5435088, upload-time = "2026-09-10T15:35:44.639Z" },
    { url = "https://files.pythonhosted.org/packages/00/6a/58597f16e1265fe9205de3069e338a339e3eef0b1daf049ee08269458091/fonttools-4.65.0-cp315-cp315t-win32.whl", hash = "sha256:c779d838815b91889c95ed64c9be5950ad5a683279f91aeb23384cb757ddc6a3", size = 2464925, upload-time = "2026-09-10T15:35:47.224Z" },
    { url = "https://files.pythonhosted.org/packages/4b/95/122fc172006db747f4968e08c710f52a94f55eb007173b859b3f80b5b810/fonttools-4.65.0-cp315-cp315t-win_amd64.whl", hash = "sha256:d9484b7ee1b49b6b8a0231c849f3983723dec29e3a7366d9b1b02f4036f71944", size = 2513945, upload-time = "2026-09-10T15:35:49.895Z" },
    { url = "https://files.pythonhosted.org/packages/e6/35/f894ceb867118c0261d0f69a9bd516b045a3754238f76c88a49513ac7a83/fonttools-4.65.0-py3-none-any.whl", hash = "sha256:3060b8c1fc2329fa20265b7c138614143ea7c1624e26c5c180c76aeb74deae6f", size = 1196441, upload-time = "2026-09-10T15:35:52.347Z" },
]

[[package]]
name = "highspy"
version = "1.15.1"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "numpy" },
]
sdist = { url = "https://files.pythonhosted.org/packages/87/02/c6b658f79911fee921721da728b9ab8f5e19ff06121fff36f90f77127f4d/highspy-1.15.1.tar.gz", hash = "sha256:20ed2fbf1cb64bf3044ee6632364b7e2653d93e6901e2b19fd3d5df10702e8c5", size = 1703256, upload-time = "2026-07-02T12:03:25.009Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/de/59/b79a7b1711ddfcca36674ddb41759e98eb1797f4a94513e7dd215e32e94d/highspy-1.15.1-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:a781dc8432568ea990fcdcc8d6e4365e67aa4848ca1f99275db096645b27cae3", size = 4878738, upload-time = "2026-07-02T12:02:03.82Z" },
    { url = "https://files.pythonhosted.org/packages/5e/e4/ae08124f71187628471a177e6db1ed2c1c45e9dceadc45f7111dfd7c2254/highspy-1.15.1-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:9499d631edeb9642fc08dee59ca6c5815be1764c13a336c58ab7ba063011aa24", size = 4473938, upload-time = "2026-07-02T12:02:05.754Z" },
    { url = "https://files.pythonhosted.org/packages/ff/7f/185b8c9579a9e4ef88eda45d1fdaf8d23a3a640f73c403a7b29fc0f0c4be/highspy-1.15.1-cp312-cp312-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:ef048fa722cdeb80062d271b8ba211cd6650ab73419762d80da7642bbd4a8420", size = 4636755, upload-time = "2026-07-02T12:02:07.996Z" },
    { url = "https://files.pythonhosted.org/packages/82/6b/18bec60d8585df860b8d33d310e99e7893eaabe3c8e9ebfa7e387ba9d2a4/highspy-1.15.1-cp312-cp312-manylinux_2_24_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:9730647160a6481426729f46d9989a0507d05f3cf96f9fb180f4ab9891bea67b", size = 5034168, upload-time = "2026-07-02T12:02:09.89Z" },
    { url = "https://files.pythonhosted.org/packages/d4/51/e43f06e64e994ccb41a336ff78802c0dae63aed46c17acd52167b5ca3d76/highspy-1.15.1-cp312-cp312-manylinux_2_26_i686.manylinux_2_28_i686.whl", hash = "sha256:6a6a2f21ee31a9205a928fbbc3f8c054893c1aec34f6a7c56588317e2800e673", size = 5861937, upload-time = "2026-07-02T12:02:11.801Z" },
    { url = "https://files.pythonhosted.org/packages/d4/2a/5501a23cac55926e4b0554352b4285734b417dbec385c593f2ae405ea637/highspy-1.15.1-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:9a6760962b3e813814dc5e88301890d7cce975de5ce97cc3aed589cfdd461811", size = 6192004, upload-time = "2026-07-02T12:02:14.544Z" },
    { url = "https://files.pythonhosted.org/packages/94/08/fb7d30ea0e6c83fb943b16bf31951ba13a5be01a638ec13962a477009b91/highspy-1.15.1-cp312-cp312-musllinux_1_2_i686.whl", hash = "sha256:787c92d5ff274256ba8848ab174cfc65d5af696f51bffe87423c85b2ea25c3fe", size = 7233098, upload-time = "2026-07-02T12:02:16.609Z" },
    { url = "https://files.pythonhosted.org/packages/23/77/9a07df7181834cfb61dafa5594e5eedc78369797c6487806bd3221d20667/highspy-1.15.1-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:dd9ee8e139e7260ec1306a48e30f1bd7937d9cfb8cb201d25da10e1099e5129b", size = 6636717, upload-time = "2026-07-02T12:02:18.72Z" },
    { url = "https://files.pythonhosted.org/packages/9a/25/5083d8e3d5cf5ff5edf5bcc03e3f693630ab59142c9d0a0bcbb2d315c50e/highspy-1.15.1-cp312-cp312-win32.whl", hash = "sha256:01c6585e83938ecf4139248b074b2ee736816d63716a20dc608b1d2fc9637b66", size = 2306753, upload-time = "2026-07-02T12:02:20.837Z" },
    { url = "https://files.pythonhosted.org/packages/d4/01/05521ca6b38e34e68d707888c378d3bcac34e62715b739e7c0c9b9887993/highspy-1.15.1-cp312-cp312-win_amd64.whl", hash = "sha256:8c548165270608a40147a7ea6d985fd62a65fabf0f075b3c0c59ea910b724223", size = 2711114, upload-time = "2026-07-02T12:02:22.621Z" },
    { url = "https://files.pythonhosted.org/packages/3f/1e/283ea32eac82dd24fe86c439013d7c7666f4889de89f0957362ea5fa425e/highspy-1.15.1-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:4db297486a7a42a18656d1cc0ea9e1596fe45b8f7f75669a0c55b9081531ee0a", size = 4878819, upload-time = "2026-07-02T12:02:24.668Z" },
    { url = "https://files.pythonhosted.org/packages/7f/1c/c6518fc7c2bd5c90d86bd7a8f3cf16c1ea0ace4335a80d45b8d3f96c0cba/highspy-1.15.1-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:818256db731339605a7b2c31cabfcbf820fe50402ff5e9b7aa8410ead06e8735", size = 4474016, upload-time = "2026-07-02T12:02:26.572Z" },
    { url = "https://files.pythonhosted.org/packages/2f/97/4b5e345affc107f1f315c55dd0b6f35f13be07092feccbdfe1d9bfe38e63/highspy-1.15.1-cp313-cp313-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:383cd3f28cce0753dec8e949719b10864e068c53a485624fcab4c6b585496dd7", size = 4636833, upload-time = "2026-07-02T12:02:28.467Z" },
    { url = "https://files.pythonhosted.org/packages/ca/6e/f00e914f2bd88e2b73a8b3ea1b47171a85cfa23d1a06dc373ca797f43208/highspy-1.15.1-cp313-cp313-manylinux_2_24_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:238b2ee88b974b21c7e9ef198139502a7d87451939cae143dce789bbda121182", size = 5034140, upload-time = "2026-07-02T12:02:30.294Z" },
    { url = "https://files.pythonhosted.org/packages/61/03/8f821d39dc8ee06a35e0fa54c754ab592139640c1e839b587e60068ad822/highspy-1.15.1-cp313-cp313-manylinux_2_26_i686.manylinux_2_28_i686.whl", hash = "sha256:b6dcc545235c0765b48fc736122b105e174d907622d20986ac653c5b2a04911f", size = 5862229, upload-time = "2026-07-02T12:02:32.065Z" },
    { url = "https://files.pythonhosted.org/packages/ea/55/708b7523ad80106b91fb66471ab8b1c178a8c8adc222c839cc14147542cd/highspy-1.15.1-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:6e1f8a21a0f48aedb129a5a60d4cad9ee0767de271cd7450de16192440671b38", size = 6191747, upload-time = "2026-07-02T12:02:34.034Z" },
    { url = "https://files.pythonhosted.org/packages/8d/cd/737f43e9c56163ebae501ab21fdbc37dd2dde3e02fd18e37d0062b9b9c7c/highspy-1.15.1-cp313-cp313-musllinux_1_2_i686.whl", hash = "sha256:9ea683af80e4fb7c9d712b5df4bae34c63fa9e6afc78d750ba2d9f5e6f3203e0", size = 7233066, upload-time = "2026-07-02T12:02:36.109Z" },
    { url = "https://files.pythonhosted.org/packages/33/60/b9ae92e8454f42cb5c5ccca63862a75f5d43afead1f725f3b8af19f507f5/highspy-1.15.1-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:565cf6a6e7c84e36c101b118a3c5fd09bc14aeece599bba12625e79b5ab0cecb", size = 6636826, upload-time = "2026-07-02T12:02:37.863Z" },
    { url = "https://files.pythonhosted.org/packages/54/0b/35e5e63be2e70951c3224ed33c4300f1cd37fcfe4eb6d25e259e13571e0f/highspy-1.15.1-cp313-cp313-win32.whl", hash = "sha256:6cc7008b82094b2a2377338398b38f5b6c306397bd23282e55dec46a101a2dac", size = 2306720, upload-time = "2026-07-02T12:02:39.839Z" },
    { url = "https://files.pythonhosted.org/packages/ca/63/2e104bab0117415c68950f249e42f0974f74665d0313dfeddceb1f74c47d/highspy-1.15.1-cp313-cp313-win_amd64.whl", hash = "sha256:46fe314b918257361c54170852bc561c78d0f84d94e2ad263859d818127e6e76", size = 2711119, upload-time = "2026-07-02T12:02:41.861Z" },
    { url = "https://files.pythonhosted.org/packages/0c/73/8cd42c3ca7baf4857494a0294ef068f2216f1216173f3f298046820a7a57/highspy-1.15.1-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:a7b11dc80781052a6e7c163b5c2696fe9e06c72927cfdb48f67f7e8c77096f4f", size = 4879694, upload-time = "2026-07-02T12:02:43.623Z" },
    { url = "https://files.pythonhosted.org/packages/fb/5b/308821aeefa0e85f90645e15a86bc63c156bf08b00e33a0a906a0c430b41/highspy-1.15.1-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:9a00e1278ea46a426b1eaa0aea69df9d72ed1d75b18227cad992384ebbdc0c74", size = 4475059, upload-time = "2026-07-02T12:02:45.455Z" },
    { url = "https://files.pythonhosted.org/packages/a3/20/9c75531c03c7121d576ef0ff8415bfb255fdd060c435f9f26e5b103b0559/highspy-1.15.1-cp314-cp314-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:193b9751d3705bc948552b138800af0ad8af17a5b801d5940d7db7ff1ffc4f10", size = 4637880, upload-time = "2026-07-02T12:02:47.239Z" },
    { url = "https://files.pythonhosted.org/packages/89/ea/6d6136f01ce82c049740b00380a39999a15c689a9a4d43fdb1ea25090c2b/highspy-1.15.1-cp314-cp314-manylinux_2_24_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:6298b6ef691e83544d395d45fa4e856874c44b32936d85c36564f7697d27bb0b", size = 5034792, upload-time = "2026-07-02T12:02:49.044Z" },
    { url = "https://files.pythonhosted.org/packages/38/9d/ccf4a0d4e7a4fa4141dbabe9f78e94fa9d37b6b5becafe8a61e8369031eb/highspy-1.15.1-cp314-cp314-manylinux_2_26_i686.manylinux_2_28_i686.whl", hash = "sha256:9d436b5f8d50b01497d494606695746147e15b8e22eec6ae475a60cb8b22c1d7", size = 5861891, upload-time = "2026-07-02T12:02:51.432Z" },
    { url = "https://files.pythonhosted.org/packages/19/b4/655f6ce06e17159c001456c97c4be84dcb1448477e3ea52bd5401f5c27c3/highspy-1.15.1-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:bbb22b7ceed298c0b75237186eb4671915b1c41c07f966e527643af10493671e", size = 6195707, upload-time = "2026-07-02T12:02:53.446Z" },
    { url = "https://files.pythonhosted.org/packages/ea/93/a35495b3326cdc0c2ff59de69d26f2600f41399d9381b59f4826742c054e/highspy-1.15.1-cp314-cp314-musllinux_1_2_i686.whl", hash = "sha256:74c1eb71d3c0fa0c190492d9c0c67266d1dd6b4244c93b53e95a687504db309d", size = 7235019, upload-time = "2026-07-02T12:02:55.989Z" },
    { url = "https://files.pythonhosted.org/packages/20/5e/8b21c908ee94db28f2de58326c8a25e361b3d504f145f7972f096028a908/highspy-1.15.1-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:cb8b8298a74786e1cbc1a9e102b7749e2bbd9c41826ffd4a1d7ba738232646ff", size = 6637185, upload-time = "2026-07-02T12:02:58.165Z" },
    { url = "https://files.pythonhosted.org/packages/25/81/8f984e500536ca40a8fb1d74ecb7a213e170683adcfd01edee8e21e5735b/highspy-1.15.1-cp314-cp314-win32.whl", hash = "sha256:780c021441f548711818833d3a986fcb253849734aa00c3bf83d342c38b03629", size = 2362473, upload-time = "2026-07-02T12:03:00.147Z" },
    { url = "https://files.pythonhosted.org/packages/bf/97/e85d751aaba8231e86915077532fd584711d30aa9eb85c26331e2bd87596/highspy-1.15.1-cp314-cp314-win_amd64.whl", hash = "sha256:864258c59aeaea9d3bd7ccdd10c03258e2be764e2cf1e21f829fd1f8d8c15d57", size = 2813851, upload-time = "2026-07-02T12:03:01.836Z" },
]

[[package]]
name = "jinja2"
version = "3.1.6"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "markupsafe" },
]
sdist = { url = "https://files.pythonhosted.org/packages/df/bf/f7da0350254c0ed7c72f3e33cef02e048281fec7ecec5f032d4aac52226b/jinja2-3.1.6.tar.gz", hash = "sha256:0137fb05990d35f1275a587e9aee6d56da821fc83491a0fb838183be43f66d6d", size = 245115, upload-time = "2025-03-05T20:05:02.478Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/62/a1/3d680cbfd5f4b8f15abc1d571870c5fc3e594bb582bc3b64ea099db13e56/jinja2-3.1.6-py3-none-any.whl", hash = "sha256:85ece4451f492d0c13c5dd7c13a64681a86afae63a5f347908daf103ce6d2f67", size = 134899, upload-time = "2025-03-05T20:05:00.369Z" },
]

[[package]]
name = "joblib"
version = "1.6.0"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "cloudpickle" },
]
sdist = { url = "https://files.pythonhosted.org/packages/d5/1d/537ab090f302b838943a1b56497dd53059b9a9b46a074936470173a2e207/joblib-1.6.0.tar.gz", hash = "sha256:2ccc96785b12046c08fd6d55839c12857831b54a3c1673ffadd2f04bfc4eda03", size = 327903, upload-time = "2026-08-31T09:39:04.122Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/18/53/84099323c2ec4be98d935f63c033ac4151ee83836ca1050ede3b3aadf155/joblib-1.6.0-py3-none-any.whl", hash = "sha256:3dbbf9f6e4b592a2357b854608e980fe6390d131d7a82f011a377ef2ebef7aba", size = 306115, upload-time = "2026-08-31T09:39:02.298Z" },
]

[[package]]
name = "kiwisolver"
version = "1.5.1"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/ba/07/bd78e6a8fae171ea041ef5bba3ed21a003522fa088834b069b1909981f30/kiwisolver-1.5.1.tar.gz", hash = "sha256:f1303ef2eec81262a4b708c3e858afe58d7c75ad91c1c05266eda7673369859a", size = 104395, upload-time = "2026-08-28T10:28:27.153Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/6b/9b/65b302742389c6f96f2956bef5decf26011309feb2fc5d79613af18adea4/kiwisolver-1.5.1-cp312-cp312-macosx_10_13_universal2.whl", hash = "sha256:63fb7294b768f444eb4b068965f2662f28c2fd4161e23bd60fcf3ff27b74c046", size = 123876, upload-time = "2026-08-28T10:25:27.44Z" },
    { url = "https://files.pythonhosted.org/packages/71/74/c21f339956f6f691b2ed7e31d5f3ae767304df6c460192739fc830853051/kiwisolver-1.5.1-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:0ebdef3eae5336568147c39a55be6a2036ffde53faa9ca2d978989ae7c2da12c", size = 66487, upload-time = "2026-08-28T10:25:28.728Z" },
    { url = "https://files.pythonhosted.org/packages/84/e5/bdb34e21523e01dceda064d63713f3bdec91388af24fba1eca7ea5e85864/kiwisolver-1.5.1-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:1798e83840c3f627246104c4d8a9639c60fa068adf9ce92b61791781fa8a68c1", size = 64660, upload-time = "2026-08-28T10:25:30.071Z" },
    { url = "https://files.pythonhosted.org/packages/fc/f4/dadfec469313c7f428efa7e84b4aba9732f813c13ea7131a24b7b008ef57/kiwisolver-1.5.1-cp312-cp312-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:34633ecf50d16187ab8e5528b7a2530f2feb4e23f300db4672538b51cfc5cd38", size = 1477929, upload-time = "2026-08-28T10:25:31.495Z" },
    { url = "https://files.pythonhosted.org/packages/6f/35/09c58daac34e6f6ea5c6dee0094b422118e5a7c265586008a95fd135ac5f/kiwisolver-1.5.1-cp312-cp312-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:d27c2123977cb9269c30a49ba45f03a4323017ef693e19db4ec9dbe1299a3002", size = 1278499, upload-time = "2026-08-28T10:25:33.375Z" },
    { url = "https://files.pythonhosted.org/packages/19/32/739765e24fbad29d13f83e546ea4abc215a78cea9d677ca09025b027724d/kiwisolver-1.5.1-cp312-cp312-manylinux_2_24_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:6a797a1cefc8b9c93170db580337e1fe3d011ad18b1299943231279406342048", size = 1296677, upload-time = "2026-08-28T10:25:35.059Z" },
    { url = "https://files.pythonhosted.org/packages/df/32/03304d1010e2cc45e5b3b52cef7e43fed3a2a5cd6c87a89b4a88e1d85b5d/kiwisolver-1.5.1-cp312-cp312-manylinux_2_24_s390x.manylinux_2_28_s390x.whl", hash = "sha256:2551cf9917af48ee7c4b29cc82320489508cf96fd26a51f6fc124de661cd44c7", size = 1346037, upload-time = "2026-08-28T10:25:36.705Z" },
    { url = "https://files.pythonhosted.org/packages/3e/57/4c49377bfd274450dd72ecaa13eaac32ea804a03363e4d1db0c5aa999ceb/kiwisolver-1.5.1-cp312-cp312-manylinux_2_39_riscv64.whl", hash = "sha256:38f6e0deb4d0a4615efe0c4efc5990b06ae450ab50a0b321c0b078b6d238c083", size = 988248, upload-time = "2026-08-28T10:25:38.299Z" },
    { url = "https://files.pythonhosted.org/packages/cb/c3/38df144a08b6c5d75ca4504e5cc3141bb3bfef64c04f4ef48204f42711b6/kiwisolver-1.5.1-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:bfd1de989b3330420e29de39352f5c049905c9e3ee67233a50d550e3d652c148", size = 2228722, upload-time = "2026-08-28T10:25:40.038Z" },
    { url = "https://files.pythonhosted.org/packages/e7/11/3221838a89cd64d9b386353e000cd8a296069a20fbe3584507fdfd5bebae/kiwisolver-1.5.1-cp312-cp312-musllinux_1_2_ppc64le.whl", hash = "sha256:1209042a623ddfda5497e4066c7b77651dde8e1d3a9dd97599dc7e97f3b9b78c", size = 2325216, upload-time = "2026-08-28T10:25:41.699Z" },
    { url = "https://files.pythonhosted.org/packages/83/d4/075c219230697bb5db910d37262b9bacf880f92b4811a02ab81ed073a253/kiwisolver-1.5.1-cp312-cp312-musllinux_1_2_riscv64.whl", hash = "sha256:26e8268480be5061d509e29669d59103c067a26377a56491630ece11762e3858", size = 1977689, upload-time = "2026-08-28T10:25:43.559Z" },
    { url = "https://files.pythonhosted.org/packages/bb/08/1d219c3c2dd960983d0d4da623d916e9de6385df2b0bab3d1af0e9b8fccc/kiwisolver-1.5.1-cp312-cp312-musllinux_1_2_s390x.whl", hash = "sha256:d79308fa689fac89cbcfbd4dbfc80b5f95c54c5a7fd4d194be221f9d33d026e6", size = 2491443, upload-time = "2026-08-28T10:25:45.242Z" },
    { url = "https://files.pythonhosted.org/packages/ba/d3/024208ec1079d273f1047468d1bdffbf38bb75b7b268090fd3a0301b9d9a/kiwisolver-1.5.1-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:b03af77d77e50edba2030fd5f7c352ff209314b09030a3cba7c14edf9a09a444", size = 2295200, upload-time = "2026-08-28T10:25:46.984Z" },
    { url = "https://files.pythonhosted.org/packages/6e/7c/7b210498f9f92e1cd7855f260fa69ef056881087b199ee20c208f0e4189a/kiwisolver-1.5.1-cp312-cp312-win_amd64.whl", hash = "sha256:06a6917674de9e0fe3f66f5430787f59a9f2ddb64af9b714eaec547e29ef5c19", size = 70748, upload-time = "2026-08-28T10:25:48.444Z" },
    { url = "https://files.pythonhosted.org/packages/94/61/ef0daa157c8bb23672f7423e0d14c39db1dc6ef8ed47e6bc54c9c1bef3bf/kiwisolver-1.5.1-cp312-cp312-win_arm64.whl", hash = "sha256:ad8b9671348d7c8716715652ae11f85ed0eb99e265a2df2ca490577d69860b2c", size = 68324, upload-time = "2026-08-28T10:25:49.81Z" },
    { url = "https://files.pythonhosted.org/packages/08/c1/88018321d976f53c421e379c43bc6993e70ce0c8a3ec5edc4bfe102257f6/kiwisolver-1.5.1-cp313-cp313-ios_13_0_arm64_iphoneos.whl", hash = "sha256:b6ae6a0328f0bc035741820fdeecdcd67bf4694eee03972e843663107122f450", size = 62272, upload-time = "2026-08-28T10:25:51.02Z" },
    { url = "https://files.pythonhosted.org/packages/85/d2/712bc17ea4f1d216034928069d612defbc6c95a471c55a7203a39faecb1a/kiwisolver-1.5.1-cp313-cp313-ios_13_0_arm64_iphonesimulator.whl", hash = "sha256:886fc26012f0e8b5f69d1cfe6d711f6b11f194621539bf8e6bb1c25c5dc82724", size = 64481, upload-time = "2026-08-28T10:25:52.22Z" },
    { url = "https://files.pythonhosted.org/packages/1b/e6/6c5380d676f43b6d918033962ea5e72360ca69e5a404154bc496b598ffdb/kiwisolver-1.5.1-cp313-cp313-ios_13_0_x86_64_iphonesimulator.whl", hash = "sha256:aefe930d113798330e9462f7874542977869c0613cba3262e2de3a8d5dee8f3a", size = 66260, upload-time = "2026-08-28T10:25:53.387Z" },
    { url = "https://files.pythonhosted.org/packages/92/6a/7087f5822cc8bb272679641404b1966a42504dac9ee74e2b33840475a0aa/kiwisolver-1.5.1-cp313-cp313-macosx_10_13_universal2.whl", hash = "sha256:a5ca5aebae78a0bc13c1943af4af615d4966c5b650b05d5aa83b50e427196fee", size = 123876, upload-time = "2026-08-28T10:25:54.644Z" },
    { url = "https://files.pythonhosted.org/packages/5c/4b/9f385087ca09ee5ab9c09c6832561a7d2f7c78d3e5661d511e669f70e439/kiwisolver-1.5.1-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:1ed0f5e49d0ceff8b72190824d9e59c062fbbc02c231b853112c78474b3f5ec2", size = 66487, upload-time = "2026-08-28T10:25:55.899Z" },
    { url = "https://files.pythonhosted.org/packages/47/8b/40d33ffd2f378094ed462e9a9a0907e59d4de9845e65a59561272da350d4/kiwisolver-1.5.1-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:77a4c8187a5948d7f8795adb765a3c7b553d07d86d88e43038fc32fc1fb9a3f3", size = 64673, upload-time = "2026-08-28T10:25:57.048Z" },
    { url = "https://files.pythonhosted.org/packages/ab/43/86aacc027959108b4c66eeae8b73cedb057dfa6eb3a335d05ad65197081c/kiwisolver-1.5.1-cp313-cp313-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:74ad5c3dad54a4641b4c28cd15ded70899d04459c6c7aeacafea716be97cce6d", size = 1477992, upload-time = "2026-08-28T10:25:58.479Z" },
    { url = "https://files.pythonhosted.org/packages/ed/40/b1d0369048c79733a32c8abb0f2718532e6630641368e33a81384246e844/kiwisolver-1.5.1-cp313-cp313-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:21e46b23a2da695c364124817bc01d970effd5483147f8d66a6a7167e3f6b851", size = 1278821, upload-time = "2026-08-28T10:26:00.121Z" },
    { url = "https://files.pythonhosted.org/packages/61/a1/fa71c1792272ff9461432715ae60ffb7e11a4d7ac3bf68961b9cab6c60cf/kiwisolver-1.5.1-cp313-cp313-manylinux_2_24_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:75d9b1cf8258462dbdc1eeda718c96ea7f079324c09067f6daabfcf37712b7fe", size = 1296805, upload-time = "2026-08-28T10:26:01.868Z" },
    { url = "https://files.pythonhosted.org/packages/a3/49/3f0bd94af8e06ecc47eb834b195a06f05d48711ceb2352c56d6835160f0e/kiwisolver-1.5.1-cp313-cp313-manylinux_2_24_s390x.manylinux_2_28_s390x.whl", hash = "sha256:8fca690b00c4c48f6c2a547b0160ed511357093a4e4c9b47e0fadf3128066d89", size = 1346109, upload-time = "2026-08-28T10:26:03.59Z" },
    { url = "https://files.pythonhosted.org/packages/a4/44/3afe6ef9cf06d61220953a8963e94eca978491be1d9547cb01d82a1efa08/kiwisolver-1.5.1-cp313-cp313-manylinux_2_39_riscv64.whl", hash = "sha256:876bbfd276473d3daffe30e8c975df4ed9429967b41a6cb362dbb5155b6f13ad", size = 988252, upload-time = "2026-08-28T10:26:05.306Z" },
    { url = "https://files.pythonhosted.org/packages/e4/30/a12bd7a7285a211e1747c3eec77b8c614dbfcc1dad942f7611a1a6921ae5/kiwisolver-1.5.1-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:f942903fde7363d1d879057ec5de01310efda2597161784d752fa9953a01a71a", size = 2228846, upload-time = "2026-08-28T10:26:07.312Z" },
    { url = "https://files.pythonhosted.org/packages/a1/6b/233e2958abf0dab7b18d07e52f286e02e519d7651bfbbe97af9347564109/kiwisolver-1.5.1-cp313-cp313-musllinux_1_2_ppc64le.whl", hash = "sha256:c90d3022d8a94778939cda8638c6c8da8fa757b8958dad7ec868ce29c87681b8", size = 2325583, upload-time = "2026-08-28T10:26:09.093Z" },
    { url = "https://files.pythonhosted.org/packages/42/8e/7673060a27b01405b580058510adef34687069d229800239f5e44682d4d0/kiwisolver-1.5.1-cp313-cp313-musllinux_1_2_riscv64.whl", hash = "sha256:8a34616dc2521cc8dc1d7d081734da63539f021ac0450ce950908340c6e7aa2f", size = 1978221, upload-time = "2026-08-28T10:26:11.127Z" },
    { url = "https://files.pythonhosted.org/packages/3f/7b/1b882fc1a8b4a0bb8084e7d1d85004116d08c92c0705d31f2928dec607f2/kiwisolver-1.5.1-cp313-cp313-musllinux_1_2_s390x.whl", hash = "sha256:8bf4df63592c2a66b4f8edc5df2544998c288aa02f96ce0acd880cd1de8c8127", size = 2491819, upload-time = "2026-08-28T10:26:13.348Z" },
    { url = "https://files.pythonhosted.org/packages/39/9c/426deb49e62c5f69464b64bbeca064d3b758a7506b8913d986ef34f4619c/kiwisolver-1.5.1-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:d09037ca068d784ebc4aec290ef952ca27ac15dd9c0b5801a88c6e1096b83e6b", size = 2295520, upload-time = "2026-08-28T10:26:15.042Z" },
    { url = "https://files.pythonhosted.org/packages/f5/22/deabbb3ad6d918d74b7831b2d8ae7151b09d21c87974e5ee8a456f58c94c/kiwisolver-1.5.1-cp313-cp313-win_amd64.whl", hash = "sha256:dc23390afe9f4ef9ac3bcc72a03a56eebbde03f4c571a32cb38f859cff9a6524", size = 70758, upload-time = "2026-08-28T10:26:16.504Z" },
    { url = "https://files.pythonhosted.org/packages/b9/71/02fa5c2fd92068bb8952847e70ee6c5cb280e7febe11653d17812acc53dd/kiwisolver-1.5.1-cp313-cp313-win_arm64.whl", hash = "sha256:186884a58486651e3c217b6acea0a53eaa9498fdd472057c46f2f0fb5c25aad5", size = 68329, upload-time = "2026-08-28T10:26:17.658Z" },
    { url = "https://files.pythonhosted.org/packages/dd/87/2d5dfad0daf17dcc18d98c48ed2332fc3f051cf599e60be6182a30dd4cf1/kiwisolver-1.5.1-cp314-cp314-ios_13_0_arm64_iphoneos.whl", hash = "sha256:0324cd2567259b7a095f6cf18a52b0ffc6f3de9e69528ff1bc0e7a37bd43ff1a", size = 62337, upload-time = "2026-08-28T10:26:18.778Z" },
    { url = "https://files.pythonhosted.org/packages/08/c8/83e1624f15d6262b470dbcc80b09979fd4d5b2ea3ddfc6b6e3327e235726/kiwisolver-1.5.1-cp314-cp314-ios_13_0_arm64_iphonesimulator.whl", hash = "sha256:74ea337e0ec3f6f342a36a4f1b5cd94dd9affddcd28ba9aae2905af932ee8c6b", size = 64513, upload-time = "2026-08-28T10:26:19.909Z" },
    { url = "https://files.pythonhosted.org/packages/c9/2d/827ec30eb07f528c08d8459ffb318ae91a56d793ee8acbea8b491f0ff906/kiwisolver-1.5.1-cp314-cp314-ios_13_0_x86_64_iphonesimulator.whl", hash = "sha256:ee9df1f0d77b9c6e94f4ac0fec533fbddd5ea3a327807f18d7b069ae019ded80", size = 66287, upload-time = "2026-08-28T10:26:21.078Z" },
    { url = "https://files.pythonhosted.org/packages/53/11/5c43a562529dad8def4b81e5e1877c612a7e0298105a5939b3b409d2079c/kiwisolver-1.5.1-cp314-cp314-macosx_10_15_universal2.whl", hash = "sha256:fc271a6f0a2126958f4090e5507b9da5848927dae331f8f763bd4aa642b3d2cd", size = 123940, upload-time = "2026-08-28T10:26:22.475Z" },
    { url = "https://files.pythonhosted.org/packages/64/db/9bd6c505c95128c258a55236bfbb3a7a3fb6023f863316b6d7d9f3c69052/kiwisolver-1.5.1-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:9b3092d8992a1d69b7a59c3e39f35e1b9be327a17f68a7c35fc17329e337d6f2", size = 66493, upload-time = "2026-08-28T10:26:23.743Z" },
    { url = "https://files.pythonhosted.org/packages/e1/f4/b3007a3ed5c9be73f81161140684cf7d9bdb9c4b632f5f484d2a1c713fb9/kiwisolver-1.5.1-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:c2306e8bb53601979fcb3fa09cc65e031876d9ae01eff2fcbcd7a84ef94d5bc1", size = 64720, upload-time = "2026-08-28T10:26:24.95Z" },
    { url = "https://files.pythonhosted.org/packages/a1/13/08188f0cafa3a800403e4ff62b9aad4e7a17f9c4c7e080dc8f18c64794cf/kiwisolver-1.5.1-cp314-cp314-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:18a0cfb124546a4c2e6087c5f3029c7f44b37c85b142e0ced71f73a7599ac208", size = 1475867, upload-time = "2026-08-28T10:26:26.393Z" },
    { url = "https://files.pythonhosted.org/packages/8a/3e/053bdc3c9abdb8f2606225eda398adca25c0c91ab90add8222a69db65ee0/kiwisolver-1.5.1-cp314-cp314-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:34ec467940442c9943016fb2d4c81d1ba84351eeca2f1a78f8bc87f1ba0d414c", size = 1282865, upload-time = "2026-08-28T10:26:28.118Z" },
    { url = "https://files.pythonhosted.org/packages/5e/64/a44c341b36b610588cc2f1e89b3cae072a3119aa8be578e90987cd640751/kiwisolver-1.5.1-cp314-cp314-manylinux_2_24_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:a83ee7107df13abe42a54a6654670eef9bb39425cf2e27f65e0007465e1286ab", size = 1300865, upload-time = "2026-08-28T10:26:30.125Z" },
    { url = "https://files.pythonhosted.org/packages/60/5e/7e7d716dca38c714478b741257a5b4a321d9932b8d851551a136dcaf3984/kiwisolver-1.5.1-cp314-cp314-manylinux_2_24_s390x.manylinux_2_28_s390x.whl", hash = "sha256:bebb89489b279b2f5661bbbb2abcc87bcd4a46607bb4a5c966f04f1db6b8df9a", size = 1348071, upload-time = "2026-08-28T10:26:31.829Z" },
    { url = "https://files.pythonhosted.org/packages/10/1a/2b98fdda8bf45b7be317e48ed12393d44334394d315c74b81f4a14c0e31b/kiwisolver-1.5.1-cp314-cp314-manylinux_2_39_riscv64.whl", hash = "sha256:509735237ae0d849e8a843551d423d2500d2e0a9ac1611a145658b29c0fb9f85", size = 992191, upload-time = "2026-08-28T10:26:33.544Z" },
    { url = "https://files.pythonhosted.org/packages/b6/55/d893f5ede0e50f9e3fcf01f6015f42ec7d9cd221e26772701fe4a98745f9/kiwisolver-1.5.1-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:824c3d763a05ea9e9003610145186b0e9848c7584a5575c79bac5a8e7cd80bad", size = 2233854, upload-time = "2026-08-28T10:26:35.282Z" },
    { url = "https://files.pythonhosted.org/packages/b1/82/f85f6279555a6ee1639fef7bfe83adb037a03e11a6fc9eaa54b8d0380339/kiwisolver-1.5.1-cp314-cp314-musllinux_1_2_ppc64le.whl", hash = "sha256:1fff05e239575b1481b6ed1a782f6fad616efbf1f0b1f44e6e85c4dfe426e483", size = 2330621, upload-time = "2026-08-28T10:26:36.9Z" },
    { url = "https://files.pythonhosted.org/packages/56/31/e11aea078f66fc2fffcc179d38ca90d9da97652a241b64519169742ba46a/kiwisolver-1.5.1-cp314-cp314-musllinux_1_2_riscv64.whl", hash = "sha256:0627b9bceb9c3cdcf12b8a18655eedfed2692b038df27423383c120d0b7dc2d6", size = 1982848, upload-time = "2026-08-28T10:26:39.01Z" },
    { url = "https://files.pythonhosted.org/packages/af/ea/2956b63bf5140ca46aa2c2818e6aa03e2d5754dd2fa41db1c6b28922940c/kiwisolver-1.5.1-cp314-cp314-musllinux_1_2_s390x.whl", hash = "sha256:8a708a47ade1fe19e8371d5da076bac0dd4b0a5a7985ad6c637f7f7e361b6baa", size = 2494850, upload-time = "2026-08-28T10:26:40.837Z" },
    { url = "https://files.pythonhosted.org/packages/11/d1/3829542258d8b3fc0898d221e7ef0e2c83eca0d348709bb8dbe54f3d4005/kiwisolver-1.5.1-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:007a5553dfc4f4e8d184f588a0200e2cd4b63a59cc8796df3c39909e679dc7a0", size = 2298067, upload-time = "2026-08-28T10:26:42.803Z" },
    { url = "https://files.pythonhosted.org/packages/4e/0e/49522e1ab5788cbaf63a26fbd3b851f9028616828c961b8a31b35cb96df8/kiwisolver-1.5.1-cp314-cp314-win_amd64.whl", hash = "sha256:f4167e87b397f273dc2356fcf1eaf50a6bac51e6105f45103ef7129c8efb0255", size = 72282, upload-time = "2026-08-28T10:26:44.268Z" },
    { url = "https://files.pythonhosted.org/packages/f5/b6/22e7ca5315d363e6f81c9f37c9472e12e7b298731e77c0428e6a911a2c39/kiwisolver-1.5.1-cp314-cp314-win_arm64.whl", hash = "sha256:5c490db2168a508088f59140dd392556a54b8bd1048fc6383c8baff13c359673", size = 69855, upload-time = "2026-08-28T10:26:45.725Z" },
    { url = "https://files.pythonhosted.org/packages/30/8c/03a9cfbe871964c8758a816eb03ac96c806da2795a9a7cd9bf9648bfb594/kiwisolver-1.5.1-cp314-cp314t-macosx_10_15_universal2.whl", hash = "sha256:4d4ca09bf13cff792b1884f64b98ee6c2467930d632233be25c56b442d99f10e", size = 126289, upload-time = "2026-08-28T10:26:47.023Z" },
    { url = "https://files.pythonhosted.org/packages/f2/e3/14ce3041ca79dff9c9d884ca00c7bf32374e76028a865a9ecd99b4f5a517/kiwisolver-1.5.1-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:44b8faef94f1857e77fa0238f3390ff1ac51d2ea20a487e2e452a59fd2b5f5ca", size = 67709, upload-time = "2026-08-28T10:26:48.268Z" },
    { url = "https://files.pythonhosted.org/packages/af/c4/45030471a66ec8ef042e9f96ffe1d522c9ab12da180186a0898966fc1385/kiwisolver-1.5.1-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:2ae70bc59790d2af72a3f76f24b272403e135070340281108b447cb77ea70819", size = 65909, upload-time = "2026-08-28T10:26:49.523Z" },
    { url = "https://files.pythonhosted.org/packages/42/73/17dce073a6ae259bb32cf9d686c4079d2e538868bc45967462bf33df914a/kiwisolver-1.5.1-cp314-cp314t-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:43844c1a7ad6d723d5b5b4c4fc7f5bd399c40e288120d16257c7c9e8765c6e85", size = 1584907, upload-time = "2026-08-28T10:26:50.933Z" },
    { url = "https://files.pythonhosted.org/packages/8c/84/ae3c75909f507283cbfcc7e916c7e822579ef962020b97e6882b27b4478f/kiwisolver-1.5.1-cp314-cp314t-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:22d5e5aaad6be121f2515765e3b1c444352cb8eb4c86510801db8f2e50757316", size = 1392474, upload-time = "2026-08-28T10:26:52.638Z" },
    { url = "https://files.pythonhosted.org/packages/34/31/8bcc83caad5bce8fa4577152389848bf6bc110e51e573a2b4e7c2aa34c89/kiwisolver-1.5.1-cp314-cp314t-manylinux_2_24_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:3fa5855898f6d3d01b72ccd48a2d65cbdee301251603fefe34e2025bddba219c", size = 1405246, upload-time = "2026-08-28T10:26:54.248Z" },
    { url = "https://files.pythonhosted.org/packages/55/72/220345537d790cf4ae54f8acfff4b5cc2468e0702a384d651cf7a771c63e/kiwisolver-1.5.1-cp314-cp314t-manylinux_2_24_s390x.manylinux_2_28_s390x.whl", hash = "sha256:d66a64dd5dec136040ec2ae94aa026a912ee60fdd45bc28d3db30037fd809e88", size = 1456099, upload-time = "2026-08-28T10:26:56.042Z" },
    { url = "https://files.pythonhosted.org/packages/cd/10/3725fd2398f66d18c34b4e0f81a8d03764cd4f4f089f58a527f0b4428086/kiwisolver-1.5.1-cp314-cp314t-manylinux_2_39_riscv64.whl", hash = "sha256:9e51c119992ea8820706871c30a4642ec76de20ae82f9b50b9a45517d8e9f810", size = 1073695, upload-time = "2026-08-28T10:26:57.658Z" },
    { url = "https://files.pythonhosted.org/packages/86/cb/28d6e09e66b93e4588b2e6b7d84d020ccefea09e2f4de788510a07efeab7/kiwisolver-1.5.1-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:70ed9a45c7484d2b30cdacf60d220f494a1763b9fec1ad03285c6553fa0889f2", size = 2335355, upload-time = "2026-08-28T10:26:59.202Z" },
    { url = "https://files.pythonhosted.org/packages/6a/b3/a0f31d5e4e40af7dc97c36b8a74fdd3a36cf3c8bbd098da9a23466ff6a94/kiwisolver-1.5.1-cp314-cp314t-musllinux_1_2_ppc64le.whl", hash = "sha256:98b208a7cc42c803445ef551d6753cc42a5ea13e9cab1ee66cd8b9cb70195330", size = 2426524, upload-time = "2026-08-28T10:27:01.181Z" },
    { url = "https://files.pythonhosted.org/packages/2f/c9/728f63bd58c72cafdc79fc306abeeac7391bec03b757a48dadeb30906521/kiwisolver-1.5.1-cp314-cp314t-musllinux_1_2_riscv64.whl", hash = "sha256:c6834b92dd2428e2dd85ef3d85f723d3c12f20aaf43a2ddd4f944ca25d833408", size = 2063430, upload-time = "2026-08-28T10:27:03.06Z" },
    { url = "https://files.pythonhosted.org/packages/84/df/ce188b96f92f9a2c958231da140768918cba53c9713dc887b82f85462118/kiwisolver-1.5.1-cp314-cp314t-musllinux_1_2_s390x.whl", hash = "sha256:5d142e352eb13facc7dd047489aebdff6ba78576c239f1ea04931979caaf0567", size = 2597513, upload-time = "2026-08-28T10:27:05.072Z" },
    { url = "https://files.pythonhosted.org/packages/69/d6/76947c8203768968382e5bd74d9cc95654746703a61ea53015f2c74a2e06/kiwisolver-1.5.1-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:f9b1c4900736e489a812c529100de4b8fb617d4db075e931e213c57424b83d9b", size = 2394488, upload-time = "2026-08-28T10:27:07.423Z" },
    { url = "https://files.pythonhosted.org/packages/e4/d4/14b21e4eb203c4d15425e8b6a2c625a320b4a1f2f7557eead63ffc30ffb7/kiwisolver-1.5.1-cp314-cp314t-win_amd64.whl", hash = "sha256:5978c3340f16a35c30f8ab2fa7bcf559973c55f1a5ef6970e1f621acf3c4db13", size = 75404, upload-time = "2026-08-28T10:27:08.892Z" },
    { url = "https://files.pythonhosted.org/packages/cb/f5/53157899fc7f45f76421b77b99eb1639dd0f83f26ff9d76300c96bb4a3b0/kiwisolver-1.5.1-cp314-cp314t-win_arm64.whl", hash = "sha256:ca307d6c259e5c98d3cb9ade55342b47a6839762caf2536f3d7b46ee660cc82e", size = 72946, upload-time = "2026-08-28T10:27:10.944Z" },
    { url = "https://files.pythonhosted.org/packages/75/62/f786c3a27f181fa339d851a77e266d208e776b9883cabc40a5b041a31b5a/kiwisolver-1.5.1-cp315-cp315-ios_13_0_arm64_iphoneos.whl", hash = "sha256:bb7c99f0673c03017a3ee01e54a5c2617a05468b11eabe513b0080e063ed95b1", size = 62420, upload-time = "2026-08-28T10:27:12.308Z" },
    { url = "https://files.pythonhosted.org/packages/02/cd/58a91ed25fbad0facdf503297b03768efab04bdf3141e5e3b49a34be7443/kiwisolver-1.5.1-cp315-cp315-ios_13_0_arm64_iphonesimulator.whl", hash = "sha256:0d8924877ce22e17326a99a418c3c82037da078df3c6a260b13eca677444e6e7", size = 64577, upload-time = "2026-08-28T10:27:13.502Z" },
    { url = "https://files.pythonhosted.org/packages/f6/5c/d501ef5a0958b226eac28306d24d5e5f114be0ace50e19cabae7b6b3b197/kiwisolver-1.5.1-cp315-cp315-ios_13_0_x86_64_iphonesimulator.whl", hash = "sha256:534f02c1abb31ed6dbd3515545285c330b2f12d00fdb1fdb71658b9ca5a13a6a", size = 66284, upload-time = "2026-08-28T10:27:14.813Z" },
    { url = "https://files.pythonhosted.org/packages/a3/a6/8fbecaf4fc18c02f31f05e47a84c010a80e3ec391ed2f0bdade1d62b5954/kiwisolver-1.5.1-cp315-cp315-macosx_10_15_universal2.whl", hash = "sha256:cea20da04494e662b83c872683bf4ff2345206043d036315ed0e924b652e7294", size = 124031, upload-time = "2026-08-28T10:27:16.193Z" },
    { url = "https://files.pythonhosted.org/packages/7c/c6/bf3090d2983b4204347cbdbe952116e7c3b2abf62b4e33e50167a13e75ee/kiwisolver-1.5.1-cp315-cp315-macosx_10_15_x86_64.whl", hash = "sha256:7fd82debf43c6acd0a94359d232f6bb516ee13f269a7993736a9ac9f988bb5d9", size = 66489, upload-time = "2026-08-28T10:27:17.506Z" },
    { url = "https://files.pythonhosted.org/packages/85/de/562dddef55fdd7c291da8626d6619e72b5fc0870e6ccca0e149a5731e7f3/kiwisolver-1.5.1-cp315-cp315-macosx_11_0_arm64.whl", hash = "sha256:18170a77ddfecf40ec60d0928268dc95880c881864e015a8f34094ed18b9b9ad", size = 64806, upload-time = "2026-08-28T10:27:18.673Z" },
    { url = "https://files.pythonhosted.org/packages/89/b1/ba7b9c0164ce1cf62bf2872db63b8483289cf0f3110d6f9390eb09e409ed/kiwisolver-1.5.1-cp315-cp315-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:ca7f6fe0f37ca978a1e5eb7a3a68e6413f417e78e838324947ffd420202b198b", size = 1482211, upload-time = "2026-08-28T10:27:20.039Z" },
    { url = "https://files.pythonhosted.org/packages/13/dc/34da54efb4976616d45c20aae32d70e89d6e7395ed908029154d1609ef22/kiwisolver-1.5.1-cp315-cp315-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:5b973887ff782cfd6b67c9904ad8ca542e0bc5e4961503408b423b5a688b4d38", size = 1283739, upload-time = "2026-08-28T10:27:21.82Z" },
    { url = "https://files.pythonhosted.org/packages/5a/3a/30ffb62bee646e266e98a1b5cd276d9c75b6116fbfcb87c1190838c1b6df/kiwisolver-1.5.1-cp315-cp315-manylinux_2_24_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:f76fc85bd054c806960f917ec0f329e24e436f1712267d90588e4c39890caa63", size = 1301681, upload-time = "2026-08-28T10:27:23.876Z" },
    { url = "https://files.pythonhosted.org/packages/a9/8d/13c70be22a8506880b35fdc38dca36629613bc493405c79f4037f2cd2bb9/kiwisolver-1.5.1-cp315-cp315-manylinux_2_24_s390x.manylinux_2_28_s390x.whl", hash = "sha256:828f75af2b0080c8a972e75f649ab46af008e92c6104a57a759157200b835b75", size = 1349159, upload-time = "2026-08-28T10:27:25.899Z" },
    { url = "https://files.pythonhosted.org/packages/82/0e/993972b8ec6767f47cd69818fb3a5ff14510557d29f7d1a839be7574fa1b/kiwisolver-1.5.1-cp315-cp315-manylinux_2_39_riscv64.whl", hash = "sha256:431dc224a1a92a5c8f582d96e505196a3b5997a7271076678da2dfde67b77e9a", size = 997613, upload-time = "2026-08-28T10:27:27.507Z" },
    { url = "https://files.pythonhosted.org/packages/36/82/ca26eddd2eda2420dfc56693449c1f821f78b485da9cbde9904c03af3f93/kiwisolver-1.5.1-cp315-cp315-musllinux_1_2_aarch64.whl", hash = "sha256:61e9a64c7635095a6bfe483e2ff055d437c59bd45f3617a228b37277f0185d62", size = 2235109, upload-time = "2026-08-28T10:27:30.113Z" },
    { url = "https://files.pythonhosted.org/packages/c7/84/97d920881e10840b8d7c7185620298e3e4c88820b05514e3a15a258b08a6/kiwisolver-1.5.1-cp315-cp315-musllinux_1_2_ppc64le.whl", hash = "sha256:3c24cd69455e1b00ddf770c13b6e2c33e07d6dc3f2d34add0bf9277c5c6bbd46", size = 2331207, upload-time = "2026-08-28T10:27:32.795Z" },
    { url = "https://files.pythonhosted.org/packages/e2/ce/34d74b8f25acc58800f4c09268371e8d6159cf0f1206f1e4dc7835629b48/kiwisolver-1.5.1-cp315-cp315-musllinux_1_2_riscv64.whl", hash = "sha256:27add358abe374ebaa3b8763ef380bc99051b5a4b18d94878366a9e4f59efef0", size = 1986696, upload-time = "2026-08-28T10:27:34.628Z" },
    { url = "https://files.pythonhosted.org/packages/0e/01/f892644014612527aef7031d3306a2ffc60b3cb044f802c1561f8e5e14f3/kiwisolver-1.5.1-cp315-cp315-musllinux_1_2_s390x.whl", hash = "sha256:255605693a483db7bd5c79f60437f7bf658f7f520d61aa42722e32257c941951", size = 2496400, upload-time = "2026-08-28T10:27:36.818Z" },
    { url = "https://files.pythonhosted.org/packages/32/6d/d8284e66e697026536e5f418b9cfe56567bffd3c775e3ecfbae373605854/kiwisolver-1.5.1-cp315-cp315-musllinux_1_2_x86_64.whl", hash = "sha256:7d38b0c279c3032e8c9cc013b405c6df8e1668dbf15465779aa7f15f61201812", size = 2302967, upload-time = "2026-08-28T10:27:38.803Z" },
    { url = "https://files.pythonhosted.org/packages/46/0a/69a355e27f32ba50d5b6369949b6a1702e122f5277c89bc76d452b81c1c4/kiwisolver-1.5.1-cp315-cp315-win_amd64.whl", hash = "sha256:958254518717542d02d0688d0d20cbf771da5e415e6f49543f92481c850a4540", size = 72283, upload-time = "2026-08-28T10:27:40.491Z" },
    { url = "https://files.pythonhosted.org/packages/ef/d8/7a95be90c33dcdd52204d4aa6384d731443225b887283bbd8b61e7931f6c/kiwisolver-1.5.1-cp315-cp315-win_arm64.whl", hash = "sha256:da3275833be0edbaf4830fae08bae3dc7219f40ce0c37eaa6c25825957e06612", size = 69860, upload-time = "2026-08-28T10:27:41.835Z" },
    { url = "https://files.pythonhosted.org/packages/31/f8/9bc493e7f5707788ba7f621902c68f82dc3a7ba03c78fbd337b026cef1ed/kiwisolver-1.5.1-cp315-cp315t-macosx_10_15_universal2.whl", hash = "sha256:470d420f98d368d6f010633a20659b544c5fdfa5329e6b70219f2ef08fd4a7ef", size = 126336, upload-time = "2026-08-28T10:27:43.379Z" },
    { url = "https://files.pythonhosted.org/packages/d1/82/3aea86b3f99712db825e9ac5631bf99571e818a8b8961ff98cebd798413e/kiwisolver-1.5.1-cp315-cp315t-macosx_10_15_x86_64.whl", hash = "sha256:83f78128fa28705fa85d01c59771c72fe81c11bd0e6155edbb9f818983a7d761", size = 67698, upload-time = "2026-08-28T10:27:44.613Z" },
    { url = "https://files.pythonhosted.org/packages/84/7d/8daafc5d2e7f9c47a4f78f8865d86d2a9cf399c2a85f86c44a993594410c/kiwisolver-1.5.1-cp315-cp315t-macosx_11_0_arm64.whl", hash = "sha256:9506e892bcc3b409831d363c6f53e5985e1c8d1f6f6b0256d00358684ff85378", size = 65945, upload-time = "2026-08-28T10:27:45.932Z" },
    { url = "https://files.pythonhosted.org/packages/3d/c9/51dc974d9130da70a8c47a96160123443d387ffe1b6b833d6f91d9429339/kiwisolver-1.5.1-cp315-cp315t-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:cea90547bfd93807e0013a004dc76552be44fad3bc1cc2b38610a9e889ed098f", size = 1588030, upload-time = "2026-08-28T10:27:47.678Z" },
    { url = "https://files.pythonhosted.org/packages/e6/86/f3e1a730e7a995149d8d3ff9e313b6d8a17b2cf1d98a8eff139dc30463fb/kiwisolver-1.5.1-cp315-cp315t-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:e8e4d953faaded9ec7ede36824e9814082d22d4c7b1eafbfa079ecba8cd0d076", size = 1390760, upload-time = "2026-08-28T10:27:49.676Z" },
    { url = "https://files.pythonhosted.org/packages/4f/3b/8ba25a2b5a0d2375e046f1b72de5179513f0be95aba6e7b094c89303929f/kiwisolver-1.5.1-cp315-cp315t-manylinux_2_24_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:7e9c01d3dd7ceba4d1d436cc021d40d592466e40b9bc7f5d83dc4e98a5c9cd8c", size = 1403279, upload-time = "2026-08-28T10:27:51.242Z" },
    { url = "https://files.pythonhosted.org/packages/18/d0/278d5cb8be812740027d5ca0a7eda0c375488a88d6dce0fa60fcc2591ad2/kiwisolver-1.5.1-cp315-cp315t-manylinux_2_24_s390x.manylinux_2_28_s390x.whl", hash = "sha256:37f801b5d7cc0e5a548921308e059fd2b057bb42972b591cfa3049f95423c4ed", size = 1454429, upload-time = "2026-08-28T10:27:53.213Z" },
    { url = "https://files.pythonhosted.org/packages/94/37/bcbab41063ec284c1d200efe5087cf087798c2f8916960aa8a20dd303290/kiwisolver-1.5.1-cp315-cp315t-manylinux_2_39_riscv64.whl", hash = "sha256:e68e151428b5384f766cd25739bf77c7e4a3dc93b5ded7a12118d9fbfdf78ab6", size = 1073225, upload-time = "2026-08-28T10:27:55.089Z" },
    { url = "https://files.pythonhosted.org/packages/cb/c5/ab79dcdf5ae28909a51210ae0a1c579e97ff997b3466414f0d04c0994583/kiwisolver-1.5.1-cp315-cp315t-musllinux_1_2_aarch64.whl", hash = "sha256:8f8fddb8e323bd6eee4e54e69a39243beab22689070f4c66b472c4cc88bb89d8", size = 2334335, upload-time = "2026-08-28T10:27:56.78Z" },
    { url = "https://files.pythonhosted.org/packages/8d/8e/71d047468a189041d9c93f3b76844b924f9793b188c44bd149fa258912da/kiwisolver-1.5.1-cp315-cp315t-musllinux_1_2_ppc64le.whl", hash = "sha256:3cc210010fd2f438a3ed430b45f1b501fd13a8618bf984dc2c5ce5b69b78752e", size = 2424982, upload-time = "2026-08-28T10:27:58.639Z" },
    { url = "https://files.pythonhosted.org/packages/7d/37/1347461bbea6d0e1f0580b94ef603b18e72c2be5f667fa1653867361a00b/kiwisolver-1.5.1-cp315-cp315t-musllinux_1_2_riscv64.whl", hash = "sha256:b5664603a253efd3a75716d793d1d3a6a82723b61dc6db767b2460bbbeec4c0f", size = 2062857, upload-time = "2026-08-28T10:28:00.407Z" },
    { url = "https://files.pythonhosted.org/packages/1f/87/c7f0976c9cd0d127643351bc0c9929e0b8899d7f49d4ec238cd909e39c42/kiwisolver-1.5.1-cp315-cp315t-musllinux_1_2_s390x.whl", hash = "sha256:a7b85b2cc6ea45e5f7e8c9a30bc9fabd47cda09106cbb4b967335c3e6c43b69d", size = 2596022, upload-time = "2026-08-28T10:28:02.183Z" },
    { url = "https://files.pythonhosted.org/packages/e3/9a/59a6f6ae6f938c15076be2c21b6cedea973d71bb1349ec84fa485fab82cf/kiwisolver-1.5.1-cp315-cp315t-musllinux_1_2_x86_64.whl", hash = "sha256:ab620eb663952455271ac37f9aaad86b73c969c02f11f53cea405b38e96a4300", size = 2395634, upload-time = "2026-08-28T10:28:03.977Z" },
    { url = "https://files.pythonhosted.org/packages/e9/2d/8982c1fb7926da5bb7ed60318c3665b5c3f941447271ac982960a11b8637/kiwisolver-1.5.1-cp315-cp315t-win_amd64.whl", hash = "sha256:cb6fae641357ed2f6e533c0d3c6504a4a5703621a50c89459e46051d56b61140", size = 75379, upload-time = "2026-08-28T10:28:06.307Z" },
    { url = "https://files.pythonhosted.org/packages/07/78/ba7b6dfa1708b82b373ac056928a30c545d5c1a627df9839dcec3c6c1881/kiwisolver-1.5.1-cp315-cp315t-win_arm64.whl", hash = "sha256:b390aec180a7c054919c04898835e1c77bced23ea8383eb2c570213bf25d1a86", size = 73011, upload-time = "2026-08-28T10:28:07.578Z" },
    { url = "https://files.pythonhosted.org/packages/a9/c4/1407df7512a5b36cc79840e01710dc575733c461b13ab866cae77eaf87f3/kiwisolver-1.5.1-graalpy312-graalpy250_312_native-macosx_11_0_arm64.whl", hash = "sha256:482676e5bd48d70ac99d9fc78863469845421e01184fa83f1f9366dc49f7e974", size = 134002, upload-time = "2026-08-28T10:28:08.881Z" },
    { url = "https://files.pythonhosted.org/packages/16/45/c37a21ad5c0ab581a93c55ad544721aaa1f0ae94edb29c6a678a23d013e6/kiwisolver-1.5.1-graalpy312-graalpy250_312_native-manylinux_2_24_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:072bdb15a3c19a5b5dbc8f8fb1f4e1884bf4f3507eeb4cc6334401274d37a5c0", size = 194292, upload-time = "2026-08-28T10:28:11.06Z" },
    { url = "https://files.pythonhosted.org/packages/a6/c1/69f00d627949580e43d57af0aa465df46868d7c29801c137a55374101294/kiwisolver-1.5.1-graalpy312-graalpy250_312_native-win_amd64.whl", hash = "sha256:a5a00665d1a0e26763a7338d7e911d4598fbc1d50dd0d6b7919b7dc6c5d6569f", size = 73362, upload-time = "2026-08-28T10:28:12.449Z" },
]

[[package]]
name = "markupsafe"
version = "3.0.3"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/7e/99/7690b6d4034fffd95959cbe0c02de8deb3098cc577c67bb6a24fe5d7caa7/markupsafe-3.0.3.tar.gz", hash = "sha256:722695808f4b6457b320fdc131280796bdceb04ab50fe1795cd540799ebe1698", size = 80313, upload-time = "2025-09-27T18:37:40.426Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/5a/72/147da192e38635ada20e0a2e1a51cf8823d2119ce8883f7053879c2199b5/markupsafe-3.0.3-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:d53197da72cc091b024dd97249dfc7794d6a56530370992a5e1a08983ad9230e", size = 11615, upload-time = "2025-09-27T18:36:30.854Z" },
    { url = "https://files.pythonhosted.org/packages/9a/81/7e4e08678a1f98521201c3079f77db69fb552acd56067661f8c2f534a718/markupsafe-3.0.3-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:1872df69a4de6aead3491198eaf13810b565bdbeec3ae2dc8780f14458ec73ce", size = 12020, upload-time = "2025-09-27T18:36:31.971Z" },
    { url = "https://files.pythonhosted.org/packages/1e/2c/799f4742efc39633a1b54a92eec4082e4f815314869865d876824c257c1e/markupsafe-3.0.3-cp312-cp312-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:3a7e8ae81ae39e62a41ec302f972ba6ae23a5c5396c8e60113e9066ef893da0d", size = 24332, upload-time = "2025-09-27T18:36:32.813Z" },
    { url = "https://files.pythonhosted.org/packages/3c/2e/8d0c2ab90a8c1d9a24f0399058ab8519a3279d1bd4289511d74e909f060e/markupsafe-3.0.3-cp312-cp312-manylinux2014_x86_64.manylinux_2_17_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:d6dd0be5b5b189d31db7cda48b91d7e0a9795f31430b7f271219ab30f1d3ac9d", size = 22947, upload-time = "2025-09-27T18:36:33.86Z" },
    { url = "https://files.pythonhosted.org/packages/2c/54/887f3092a85238093a0b2154bd629c89444f395618842e8b0c41783898ea/markupsafe-3.0.3-cp312-cp312-manylinux_2_31_riscv64.manylinux_2_39_riscv64.whl", hash = "sha256:94c6f0bb423f739146aec64595853541634bde58b2135f27f61c1ffd1cd4d16a", size = 21962, upload-time = "2025-09-27T18:36:35.099Z" },
    { url = "https://files.pythonhosted.org/packages/c9/2f/336b8c7b6f4a4d95e91119dc8521402461b74a485558d8f238a68312f11c/markupsafe-3.0.3-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:be8813b57049a7dc738189df53d69395eba14fb99345e0a5994914a3864c8a4b", size = 23760, upload-time = "2025-09-27T18:36:36.001Z" },
    { url = "https://files.pythonhosted.org/packages/32/43/67935f2b7e4982ffb50a4d169b724d74b62a3964bc1a9a527f5ac4f1ee2b/markupsafe-3.0.3-cp312-cp312-musllinux_1_2_riscv64.whl", hash = "sha256:83891d0e9fb81a825d9a6d61e3f07550ca70a076484292a70fde82c4b807286f", size = 21529, upload-time = "2025-09-27T18:36:36.906Z" },
    { url = "https://files.pythonhosted.org/packages/89/e0/4486f11e51bbba8b0c041098859e869e304d1c261e59244baa3d295d47b7/markupsafe-3.0.3-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:77f0643abe7495da77fb436f50f8dab76dbc6e5fd25d39589a0f1fe6548bfa2b", size = 23015, upload-time = "2025-09-27T18:36:37.868Z" },
    { url = "https://files.pythonhosted.org/packages/2f/e1/78ee7a023dac597a5825441ebd17170785a9dab23de95d2c7508ade94e0e/markupsafe-3.0.3-cp312-cp312-win32.whl", hash = "sha256:d88b440e37a16e651bda4c7c2b930eb586fd15ca7406cb39e211fcff3bf3017d", size = 14540, upload-time = "2025-09-27T18:36:38.761Z" },
    { url = "https://files.pythonhosted.org/packages/aa/5b/bec5aa9bbbb2c946ca2733ef9c4ca91c91b6a24580193e891b5f7dbe8e1e/markupsafe-3.0.3-cp312-cp312-win_amd64.whl", hash = "sha256:26a5784ded40c9e318cfc2bdb30fe164bdb8665ded9cd64d500a34fb42067b1c", size = 15105, upload-time = "2025-09-27T18:36:39.701Z" },
    { url = "https://files.pythonhosted.org/packages/e5/f1/216fc1bbfd74011693a4fd837e7026152e89c4bcf3e77b6692fba9923123/markupsafe-3.0.3-cp312-cp312-win_arm64.whl", hash = "sha256:35add3b638a5d900e807944a078b51922212fb3dedb01633a8defc4b01a3c85f", size = 13906, upload-time = "2025-09-27T18:36:40.689Z" },
    { url = "https://files.pythonhosted.org/packages/38/2f/907b9c7bbba283e68f20259574b13d005c121a0fa4c175f9bed27c4597ff/markupsafe-3.0.3-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:e1cf1972137e83c5d4c136c43ced9ac51d0e124706ee1c8aa8532c1287fa8795", size = 11622, upload-time = "2025-09-27T18:36:41.777Z" },
    { url = "https://files.pythonhosted.org/packages/9c/d9/5f7756922cdd676869eca1c4e3c0cd0df60ed30199ffd775e319089cb3ed/markupsafe-3.0.3-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:116bb52f642a37c115f517494ea5feb03889e04df47eeff5b130b1808ce7c219", size = 12029, upload-time = "2025-09-27T18:36:43.257Z" },
    { url = "https://files.pythonhosted.org/packages/00/07/575a68c754943058c78f30db02ee03a64b3c638586fba6a6dd56830b30a3/markupsafe-3.0.3-cp313-cp313-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:133a43e73a802c5562be9bbcd03d090aa5a1fe899db609c29e8c8d815c5f6de6", size = 24374, upload-time = "2025-09-27T18:36:44.508Z" },
    { url = "https://files.pythonhosted.org/packages/a9/21/9b05698b46f218fc0e118e1f8168395c65c8a2c750ae2bab54fc4bd4e0e8/markupsafe-3.0.3-cp313-cp313-manylinux2014_x86_64.manylinux_2_17_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:ccfcd093f13f0f0b7fdd0f198b90053bf7b2f02a3927a30e63f3ccc9df56b676", size = 22980, upload-time = "2025-09-27T18:36:45.385Z" },
    { url = "https://files.pythonhosted.org/packages/7f/71/544260864f893f18b6827315b988c146b559391e6e7e8f7252839b1b846a/markupsafe-3.0.3-cp313-cp313-manylinux_2_31_riscv64.manylinux_2_39_riscv64.whl", hash = "sha256:509fa21c6deb7a7a273d629cf5ec029bc209d1a51178615ddf718f5918992ab9", size = 21990, upload-time = "2025-09-27T18:36:46.916Z" },
    { url = "https://files.pythonhosted.org/packages/c2/28/b50fc2f74d1ad761af2f5dcce7492648b983d00a65b8c0e0cb457c82ebbe/markupsafe-3.0.3-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:a4afe79fb3de0b7097d81da19090f4df4f8d3a2b3adaa8764138aac2e44f3af1", size = 23784, upload-time = "2025-09-27T18:36:47.884Z" },
    { url = "https://files.pythonhosted.org/packages/ed/76/104b2aa106a208da8b17a2fb72e033a5a9d7073c68f7e508b94916ed47a9/markupsafe-3.0.3-cp313-cp313-musllinux_1_2_riscv64.whl", hash = "sha256:795e7751525cae078558e679d646ae45574b47ed6e7771863fcc079a6171a0fc", size = 21588, upload-time = "2025-09-27T18:36:48.82Z" },
    { url = "https://files.pythonhosted.org/packages/b5/99/16a5eb2d140087ebd97180d95249b00a03aa87e29cc224056274f2e45fd6/markupsafe-3.0.3-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:8485f406a96febb5140bfeca44a73e3ce5116b2501ac54fe953e488fb1d03b12", size = 23041, upload-time = "2025-09-27T18:36:49.797Z" },
    { url = "https://files.pythonhosted.org/packages/19/bc/e7140ed90c5d61d77cea142eed9f9c303f4c4806f60a1044c13e3f1471d0/markupsafe-3.0.3-cp313-cp313-win32.whl", hash = "sha256:bdd37121970bfd8be76c5fb069c7751683bdf373db1ed6c010162b2a130248ed", size = 14543, upload-time = "2025-09-27T18:36:51.584Z" },
    { url = "https://files.pythonhosted.org/packages/05/73/c4abe620b841b6b791f2edc248f556900667a5a1cf023a6646967ae98335/markupsafe-3.0.3-cp313-cp313-win_amd64.whl", hash = "sha256:9a1abfdc021a164803f4d485104931fb8f8c1efd55bc6b748d2f5774e78b62c5", size = 15113, upload-time = "2025-09-27T18:36:52.537Z" },
    { url = "https://files.pythonhosted.org/packages/f0/3a/fa34a0f7cfef23cf9500d68cb7c32dd64ffd58a12b09225fb03dd37d5b80/markupsafe-3.0.3-cp313-cp313-win_arm64.whl", hash = "sha256:7e68f88e5b8799aa49c85cd116c932a1ac15caaa3f5db09087854d218359e485", size = 13911, upload-time = "2025-09-27T18:36:53.513Z" },
    { url = "https://files.pythonhosted.org/packages/e4/d7/e05cd7efe43a88a17a37b3ae96e79a19e846f3f456fe79c57ca61356ef01/markupsafe-3.0.3-cp313-cp313t-macosx_10_13_x86_64.whl", hash = "sha256:218551f6df4868a8d527e3062d0fb968682fe92054e89978594c28e642c43a73", size = 11658, upload-time = "2025-09-27T18:36:54.819Z" },
    { url = "https://files.pythonhosted.org/packages/99/9e/e412117548182ce2148bdeacdda3bb494260c0b0184360fe0d56389b523b/markupsafe-3.0.3-cp313-cp313t-macosx_11_0_arm64.whl", hash = "sha256:3524b778fe5cfb3452a09d31e7b5adefeea8c5be1d43c4f810ba09f2ceb29d37", size = 12066, upload-time = "2025-09-27T18:36:55.714Z" },
    { url = "https://files.pythonhosted.org/packages/bc/e6/fa0ffcda717ef64a5108eaa7b4f5ed28d56122c9a6d70ab8b72f9f715c80/markupsafe-3.0.3-cp313-cp313t-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:4e885a3d1efa2eadc93c894a21770e4bc67899e3543680313b09f139e149ab19", size = 25639, upload-time = "2025-09-27T18:36:56.908Z" },
    { url = "https://files.pythonhosted.org/packages/96/ec/2102e881fe9d25fc16cb4b25d5f5cde50970967ffa5dddafdb771237062d/markupsafe-3.0.3-cp313-cp313t-manylinux2014_x86_64.manylinux_2_17_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:8709b08f4a89aa7586de0aadc8da56180242ee0ada3999749b183aa23df95025", size = 23569, upload-time = "2025-09-27T18:36:57.913Z" },
    { url = "https://files.pythonhosted.org/packages/4b/30/6f2fce1f1f205fc9323255b216ca8a235b15860c34b6798f810f05828e32/markupsafe-3.0.3-cp313-cp313t-manylinux_2_31_riscv64.manylinux_2_39_riscv64.whl", hash = "sha256:b8512a91625c9b3da6f127803b166b629725e68af71f8184ae7e7d54686a56d6", size = 23284, upload-time = "2025-09-27T18:36:58.833Z" },
    { url = "https://files.pythonhosted.org/packages/58/47/4a0ccea4ab9f5dcb6f79c0236d954acb382202721e704223a8aafa38b5c8/markupsafe-3.0.3-cp313-cp313t-musllinux_1_2_aarch64.whl", hash = "sha256:9b79b7a16f7fedff2495d684f2b59b0457c3b493778c9eed31111be64d58279f", size = 24801, upload-time = "2025-09-27T18:36:59.739Z" },
    { url = "https://files.pythonhosted.org/packages/6a/70/3780e9b72180b6fecb83a4814d84c3bf4b4ae4bf0b19c27196104149734c/markupsafe-3.0.3-cp313-cp313t-musllinux_1_2_riscv64.whl", hash = "sha256:12c63dfb4a98206f045aa9563db46507995f7ef6d83b2f68eda65c307c6829eb", size = 22769, upload-time = "2025-09-27T18:37:00.719Z" },
    { url = "https://files.pythonhosted.org/packages/98/c5/c03c7f4125180fc215220c035beac6b9cb684bc7a067c84fc69414d315f5/markupsafe-3.0.3-cp313-cp313t-musllinux_1_2_x86_64.whl", hash = "sha256:8f71bc33915be5186016f675cd83a1e08523649b0e33efdb898db577ef5bb009", size = 23642, upload-time = "2025-09-27T18:37:01.673Z" },
    { url = "https://files.pythonhosted.org/packages/80/d6/2d1b89f6ca4bff1036499b1e29a1d02d282259f3681540e16563f27ebc23/markupsafe-3.0.3-cp313-cp313t-win32.whl", hash = "sha256:69c0b73548bc525c8cb9a251cddf1931d1db4d2258e9599c28c07ef3580ef354", size = 14612, upload-time = "2025-09-27T18:37:02.639Z" },
    { url = "https://files.pythonhosted.org/packages/2b/98/e48a4bfba0a0ffcf9925fe2d69240bfaa19c6f7507b8cd09c70684a53c1e/markupsafe-3.0.3-cp313-cp313t-win_amd64.whl", hash = "sha256:1b4b79e8ebf6b55351f0d91fe80f893b4743f104bff22e90697db1590e47a218", size = 15200, upload-time = "2025-09-27T18:37:03.582Z" },
    { url = "https://files.pythonhosted.org/packages/0e/72/e3cc540f351f316e9ed0f092757459afbc595824ca724cbc5a5d4263713f/markupsafe-3.0.3-cp313-cp313t-win_arm64.whl", hash = "sha256:ad2cf8aa28b8c020ab2fc8287b0f823d0a7d8630784c31e9ee5edea20f406287", size = 13973, upload-time = "2025-09-27T18:37:04.929Z" },
    { url = "https://files.pythonhosted.org/packages/33/8a/8e42d4838cd89b7dde187011e97fe6c3af66d8c044997d2183fbd6d31352/markupsafe-3.0.3-cp314-cp314-macosx_10_13_x86_64.whl", hash = "sha256:eaa9599de571d72e2daf60164784109f19978b327a3910d3e9de8c97b5b70cfe", size = 11619, upload-time = "2025-09-27T18:37:06.342Z" },
    { url = "https://files.pythonhosted.org/packages/b5/64/7660f8a4a8e53c924d0fa05dc3a55c9cee10bbd82b11c5afb27d44b096ce/markupsafe-3.0.3-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:c47a551199eb8eb2121d4f0f15ae0f923d31350ab9280078d1e5f12b249e0026", size = 12029, upload-time = "2025-09-27T18:37:07.213Z" },
    { url = "https://files.pythonhosted.org/packages/da/ef/e648bfd021127bef5fa12e1720ffed0c6cbb8310c8d9bea7266337ff06de/markupsafe-3.0.3-cp314-cp314-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:f34c41761022dd093b4b6896d4810782ffbabe30f2d443ff5f083e0cbbb8c737", size = 24408, upload-time = "2025-09-27T18:37:09.572Z" },
    { url = "https://files.pythonhosted.org/packages/41/3c/a36c2450754618e62008bf7435ccb0f88053e07592e6028a34776213d877/markupsafe-3.0.3-cp314-cp314-manylinux2014_x86_64.manylinux_2_17_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:457a69a9577064c05a97c41f4e65148652db078a3a509039e64d3467b9e7ef97", size = 23005, upload-time = "2025-09-27T18:37:10.58Z" },
    { url = "https://files.pythonhosted.org/packages/bc/20/b7fdf89a8456b099837cd1dc21974632a02a999ec9bf7ca3e490aacd98e7/markupsafe-3.0.3-cp314-cp314-manylinux_2_31_riscv64.manylinux_2_39_riscv64.whl", hash = "sha256:e8afc3f2ccfa24215f8cb28dcf43f0113ac3c37c2f0f0806d8c70e4228c5cf4d", size = 22048, upload-time = "2025-09-27T18:37:11.547Z" },
    { url = "https://files.pythonhosted.org/packages/9a/a7/591f592afdc734f47db08a75793a55d7fbcc6902a723ae4cfbab61010cc5/markupsafe-3.0.3-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:ec15a59cf5af7be74194f7ab02d0f59a62bdcf1a537677ce67a2537c9b87fcda", size = 23821, upload-time = "2025-09-27T18:37:12.48Z" },
    { url = "https://files.pythonhosted.org/packages/7d/33/45b24e4f44195b26521bc6f1a82197118f74df348556594bd2262bda1038/markupsafe-3.0.3-cp314-cp314-musllinux_1_2_riscv64.whl", hash = "sha256:0eb9ff8191e8498cca014656ae6b8d61f39da5f95b488805da4bb029cccbfbaf", size = 21606, upload-time = "2025-09-27T18:37:13.485Z" },
    { url = "https://files.pythonhosted.org/packages/ff/0e/53dfaca23a69fbfbbf17a4b64072090e70717344c52eaaaa9c5ddff1e5f0/markupsafe-3.0.3-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:2713baf880df847f2bece4230d4d094280f4e67b1e813eec43b4c0e144a34ffe", size = 23043, upload-time = "2025-09-27T18:37:14.408Z" },
    { url = "https://files.pythonhosted.org/packages/46/11/f333a06fc16236d5238bfe74daccbca41459dcd8d1fa952e8fbd5dccfb70/markupsafe-3.0.3-cp314-cp314-win32.whl", hash = "sha256:729586769a26dbceff69f7a7dbbf59ab6572b99d94576a5592625d5b411576b9", size = 14747, upload-time = "2025-09-27T18:37:15.36Z" },
    { url = "https://files.pythonhosted.org/packages/28/52/182836104b33b444e400b14f797212f720cbc9ed6ba34c800639d154e821/markupsafe-3.0.3-cp314-cp314-win_amd64.whl", hash = "sha256:bdc919ead48f234740ad807933cdf545180bfbe9342c2bb451556db2ed958581", size = 15341, upload-time = "2025-09-27T18:37:16.496Z" },
    { url = "https://files.pythonhosted.org/packages/6f/18/acf23e91bd94fd7b3031558b1f013adfa21a8e407a3fdb32745538730382/markupsafe-3.0.3-cp314-cp314-win_arm64.whl", hash = "sha256:5a7d5dc5140555cf21a6fefbdbf8723f06fcd2f63ef108f2854de715e4422cb4", size = 14073, upload-time = "2025-09-27T18:37:17.476Z" },
    { url = "https://files.pythonhosted.org/packages/3c/f0/57689aa4076e1b43b15fdfa646b04653969d50cf30c32a102762be2485da/markupsafe-3.0.3-cp314-cp314t-macosx_10_13_x86_64.whl", hash = "sha256:1353ef0c1b138e1907ae78e2f6c63ff67501122006b0f9abad68fda5f4ffc6ab", size = 11661, upload-time = "2025-09-27T18:37:18.453Z" },
    { url = "https://files.pythonhosted.org/packages/89/c3/2e67a7ca217c6912985ec766c6393b636fb0c2344443ff9d91404dc4c79f/markupsafe-3.0.3-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:1085e7fbddd3be5f89cc898938f42c0b3c711fdcb37d75221de2666af647c175", size = 12069, upload-time = "2025-09-27T18:37:19.332Z" },
    { url = "https://files.pythonhosted.org/packages/f0/00/be561dce4e6ca66b15276e184ce4b8aec61fe83662cce2f7d72bd3249d28/markupsafe-3.0.3-cp314-cp314t-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:1b52b4fb9df4eb9ae465f8d0c228a00624de2334f216f178a995ccdcf82c4634", size = 25670, upload-time = "2025-09-27T18:37:20.245Z" },
    { url = "https://files.pythonhosted.org/packages/50/09/c419f6f5a92e5fadde27efd190eca90f05e1261b10dbd8cbcb39cd8ea1dc/markupsafe-3.0.3-cp314-cp314t-manylinux2014_x86_64.manylinux_2_17_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:fed51ac40f757d41b7c48425901843666a6677e3e8eb0abcff09e4ba6e664f50", size = 23598, upload-time = "2025-09-27T18:37:21.177Z" },
    { url = "https://files.pythonhosted.org/packages/22/44/a0681611106e0b2921b3033fc19bc53323e0b50bc70cffdd19f7d679bb66/markupsafe-3.0.3-cp314-cp314t-manylinux_2_31_riscv64.manylinux_2_39_riscv64.whl", hash = "sha256:f190daf01f13c72eac4efd5c430a8de82489d9cff23c364c3ea822545032993e", size = 23261, upload-time = "2025-09-27T18:37:22.167Z" },
    { url = "https://files.pythonhosted.org/packages/5f/57/1b0b3f100259dc9fffe780cfb60d4be71375510e435efec3d116b6436d43/markupsafe-3.0.3-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:e56b7d45a839a697b5eb268c82a71bd8c7f6c94d6fd50c3d577fa39a9f1409f5", size = 24835, upload-time = "2025-09-27T18:37:23.296Z" },
    { url = "https://files.pythonhosted.org/packages/26/6a/4bf6d0c97c4920f1597cc14dd720705eca0bf7c787aebc6bb4d1bead5388/markupsafe-3.0.3-cp314-cp314t-musllinux_1_2_riscv64.whl", hash = "sha256:f3e98bb3798ead92273dc0e5fd0f31ade220f59a266ffd8a4f6065e0a3ce0523", size = 22733, upload-time = "2025-09-27T18:37:24.237Z" },
    { url = "https://files.pythonhosted.org/packages/14/c7/ca723101509b518797fedc2fdf79ba57f886b4aca8a7d31857ba3ee8281f/markupsafe-3.0.3-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:5678211cb9333a6468fb8d8be0305520aa073f50d17f089b5b4b477ea6e67fdc", size = 23672, upload-time = "2025-09-27T18:37:25.271Z" },
    { url = "https://files.pythonhosted.org/packages/fb/df/5bd7a48c256faecd1d36edc13133e51397e41b73bb77e1a69deab746ebac/markupsafe-3.0.3-cp314-cp314t-win32.whl", hash = "sha256:915c04ba3851909ce68ccc2b8e2cd691618c4dc4c4232fb7982bca3f41fd8c3d", size = 14819, upload-time = "2025-09-27T18:37:26.285Z" },
    { url = "https://files.pythonhosted.org/packages/1a/8a/0402ba61a2f16038b48b39bccca271134be00c5c9f0f623208399333c448/markupsafe-3.0.3-cp314-cp314t-win_amd64.whl", hash = "sha256:4faffd047e07c38848ce017e8725090413cd80cbc23d86e55c587bf979e579c9", size = 15426, upload-time = "2025-09-27T18:37:27.316Z" },
    { url = "https://files.pythonhosted.org/packages/70/bc/6f1c2f612465f5fa89b95bead1f44dcb607670fd42891d8fdcd5d039f4f4/markupsafe-3.0.3-cp314-cp314t-win_arm64.whl", hash = "sha256:32001d6a8fc98c8cb5c947787c5d08b0a50663d139f1305bac5885d98d9b40fa", size = 14146, upload-time = "2025-09-27T18:37:28.327Z" },
]

[[package]]
name = "matplotlib"
version = "3.11.2"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "contourpy" },
    { name = "cycler" },
    { name = "fonttools" },
    { name = "kiwisolver" },
    { name = "numpy" },
    { name = "packaging" },
    { name = "pillow" },
    { name = "pyparsing" },
    { name = "python-dateutil" },
]
sdist = { url = "https://files.pythonhosted.org/packages/e7/c8/9aa712a0afb882649424dd8de8ad9aa6235e796e84c6052e8f6dc1598d0d/matplotlib-3.11.2.tar.gz", hash = "sha256:cec596316640f2b394b8f0daa0ea61a8eae82d017b620b9f202befb972a59ea4", size = 32660610, upload-time = "2026-09-11T19:05:31.214Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/cb/ce/1bfcc4873b121597791ad74032943b123218c0613af0b97e8dd05e916fb1/matplotlib-3.11.2-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:ef752769cd962f39ea0b6ffc82d1ea43a0012c5a6157c7a075212fa509cfcff2", size = 9476466, upload-time = "2026-09-11T19:03:19.45Z" },
    { url = "https://files.pythonhosted.org/packages/a6/c4/7f5f3601ee69baf072c0c7d3ce60c03e0618621c5a56c34a62a460e29d11/matplotlib-3.11.2-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:ef31985c4dedb5f1424e1aec6849a47dd37689cb7fa3c20b1b82187f26806261", size = 9305583, upload-time = "2026-09-11T19:03:22.39Z" },
    { url = "https://files.pythonhosted.org/packages/b8/90/2b3fd67ee273163faeda6d514be70b5596eaa0fd77b60ffc294ad0b34f5f/matplotlib-3.11.2-cp312-cp312-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:df4f7784aca81a94f254c0a2767d592ee25f407e488f5fa7203e51093fb6ca27", size = 9860353, upload-time = "2026-09-11T19:03:25.049Z" },
    { url = "https://files.pythonhosted.org/packages/f4/84/32549e7a462dc311aed2ab62e5d2538028840b5c53a8be0195c789937c3d/matplotlib-3.11.2-cp312-cp312-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:1b9a7ad579856284135e401ecc918c5f8a017ee30539298862a109f51b971710", size = 10670348, upload-time = "2026-09-11T19:03:28.108Z" },
    { url = "https://files.pythonhosted.org/packages/84/39/02e21b74f7439bd643d717ea846006d46e309e6d29b632b57751265311d6/matplotlib-3.11.2-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:3aa4b8516fd26659e4363abbf317c703d9116496c5db2e9d0609a2866dd39dd2", size = 10810580, upload-time = "2026-09-11T19:03:31.402Z" },
    { url = "https://files.pythonhosted.org/packages/04/93/0d239bde12b308262265c2d98909b2f0ecad2b5deeae96241642e822e9c7/matplotlib-3.11.2-cp312-cp312-win_amd64.whl", hash = "sha256:c5c1c68ee401fc98271263410f0e5ce88285abacf7627132914e8adf3d70ff43", size = 9349409, upload-time = "2026-09-11T19:03:34.195Z" },
    { url = "https://files.pythonhosted.org/packages/49/a8/06baf901c02246c8a222b655cc4540ef9c15e1549a04e07927f9cde716c3/matplotlib-3.11.2-cp312-cp312-win_arm64.whl", hash = "sha256:643ff850d8e0f5b8319337f87ed3cb59506afb3df3cc48de777d85871233be7b", size = 9028084, upload-time = "2026-09-11T19:03:37.032Z" },
    { url = "https://files.pythonhosted.org/packages/bf/ce/fc58855a3d17f6cb8a87b6f9ccd100f65432a3a7ffed57309cbf14c78987/matplotlib-3.11.2-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:7d43ff8cebb50840648cb6429b2228621dbd709010f3117b3740abb20abf21c0", size = 9476987, upload-time = "2026-09-11T19:03:40.17Z" },
    { url = "https://files.pythonhosted.org/packages/a9/29/2a47b700545aca050e0ed73c89ba21e08407e11f5f42a567421b220de6c1/matplotlib-3.11.2-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:2a8285cea8ef4d92aa041d1c33788bcae82248503300f93f1ca2136b9049452f", size = 9306050, upload-time = "2026-09-11T19:03:43.103Z" },
    { url = "https://files.pythonhosted.org/packages/a9/df/e7c10292f348cf55178a5b3c0092a38ea68891a3945f199ae8b7b8ac9dc1/matplotlib-3.11.2-cp313-cp313-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:1944895967f87c84c9b4bad29a707b31f5b36df4a3a2339ea1f8ea3ce5105539", size = 9861060, upload-time = "2026-09-11T19:03:46.044Z" },
    { url = "https://files.pythonhosted.org/packages/e4/b9/b978de6d43d47f1d4d8e653fac32c16d8d2e5f46bbbb822e26d7cb1adece/matplotlib-3.11.2-cp313-cp313-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:af2661f6ac6bbd1d081996f54fdd9385715c625ace8cec0869055c0cfbf38981", size = 10670885, upload-time = "2026-09-11T19:03:48.942Z" },
    { url = "https://files.pythonhosted.org/packages/a3/80/d72f61bb2631ac15d17fada1f17e0f99fecba69d8376d34f17cf93b7eddd/matplotlib-3.11.2-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:7e5a90f8a707ebb6004a713b1cff091a40cc5df4c7c1cb165e5a505ebc11c292", size = 10811222, upload-time = "2026-09-11T19:03:51.665Z" },
    { url = "https://files.pythonhosted.org/packages/94/2e/6d1d33f242c705b5c6c6fb3f0fc141add51cb1abb62912e59de0835d28c4/matplotlib-3.11.2-cp313-cp313-win_amd64.whl", hash = "sha256:bc067c462a86f0e57bf52fc6e058d90171a5420007dac00c46e90153050c69a7", size = 9349539, upload-time = "2026-09-11T19:03:54.534Z" },
    { url = "https://files.pythonhosted.org/packages/bb/bb/c0aa86a7f4c0e62f1c3c0711e361f6f23f87eb9018732a5e11994bd1b7ec/matplotlib-3.11.2-cp313-cp313-win_arm64.whl", hash = "sha256:3e8576f7c47e02fd4f21f44171302d2d1d58d4471d46da3d71fe8899d19539d9", size = 9028295, upload-time = "2026-09-11T19:03:57.261Z" },
    { url = "https://files.pythonhosted.org/packages/54/b4/4facdb700bc236e4c676495ca3798d8134ab8668cbfe0f6b2e9ebf962a38/matplotlib-3.11.2-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:c9721f81275499da1feeb36a2cf8192ea086283b3bd16b7dc4c9d7aedb7396d6", size = 9478976, upload-time = "2026-09-11T19:04:00.12Z" },
    { url = "https://files.pythonhosted.org/packages/4c/a0/bba05f0a25bfeb0475c2f2a87958b31103aa6b7a5386017afb1a96212825/matplotlib-3.11.2-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:1a3040b209f3968b4e84161df7b174f07a9fad33b0f2d7e48ea3bbd3075e2863", size = 9307932, upload-time = "2026-09-11T19:04:02.976Z" },
    { url = "https://files.pythonhosted.org/packages/d4/42/81d5cba4bb39b41b0998efc880e129f2d7cdb94256ca49678fdcd9c21be5/matplotlib-3.11.2-cp314-cp314-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:bf3fe71fbfb8ec0e310e0bc8537c3405a01f38f25f9394ed2135e6202fed542b", size = 10674370, upload-time = "2026-09-11T19:04:06.912Z" },
    { url = "https://files.pythonhosted.org/packages/29/5e/52f56f93d5b20815ee0ae352f7a38eff25580edb180b4fa7df87cfeba68f/matplotlib-3.11.2-cp314-cp314-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:8c8255de28f986d935a64c9ca71c0ec2d2f41d355691f5ea684725dc91413f71", size = 10954597, upload-time = "2026-09-11T19:04:09.948Z" },
    { url = "https://files.pythonhosted.org/packages/6e/ae/f8918a1b564db49c53cd603eb3c8748c5767e4ce0fb2cf1d7c38653e4c5d/matplotlib-3.11.2-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:a8756cc73d9af9a7fe0deb54ea2e75ef73b01d9e575877e72acad5458e660943", size = 10812583, upload-time = "2026-09-11T19:04:12.887Z" },
    { url = "https://files.pythonhosted.org/packages/ea/61/4315ef0d63937fe56f451887b4a0be3b8e8b22cf1d92a8d157caac54570d/matplotlib-3.11.2-cp314-cp314-win_amd64.whl", hash = "sha256:ecea603dd2fbf8242fd31a305a8b12a4ece2de28096870c65fdd0d1e35b8d9a6", size = 9505972, upload-time = "2026-09-11T19:04:15.788Z" },
    { url = "https://files.pythonhosted.org/packages/d5/00/02398b0a1a62ef73d9af0a957fe1773363eec9a6ca7e433c72ae2790fbce/matplotlib-3.11.2-cp314-cp314-win_arm64.whl", hash = "sha256:01dc8eaaab5a9fce9ff615eca82345728f289e4715b186ee10c6d85272fc26bb", size = 9184534, upload-time = "2026-09-11T19:04:18.691Z" },
    { url = "https://files.pythonhosted.org/packages/ec/c5/1e6ca10baa7e04f113c37856aadb4adc3dbb1c55fc7da6dc830bba1292d7/matplotlib-3.11.2-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:79a258f58253dfa025af80a9e9bb228d75fced007f0e93ae7423fefbde81a74d", size = 9526415, upload-time = "2026-09-11T19:04:21.39Z" },
    { url = "https://files.pythonhosted.org/packages/e0/93/7561727af07ccc84747953c6a33eee3981cc436d04f465032e707ca0e429/matplotlib-3.11.2-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:c0b83f044ce10a98027b105b3931548719a6e8c7ef986b4362651e0b5367c8dc", size = 9361064, upload-time = "2026-09-11T19:04:24.107Z" },
    { url = "https://files.pythonhosted.org/packages/c1/40/ce270ef2a6794d94a409fe28b8dabedffc07c07f9e5dbb89e0f605bd157d/matplotlib-3.11.2-cp314-cp314t-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:e43b188f0a5b75447bcc197728258166aa64365770ed1caa36595a5e1ca4bbba", size = 10684626, upload-time = "2026-09-11T19:04:27.201Z" },
    { url = "https://files.pythonhosted.org/packages/45/46/396e0307dbf1c1f2d0a3654caa6dbc780dd5379f5f11257369cf8d21d9fe/matplotlib-3.11.2-cp314-cp314t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:d3304eb5a59442a8867f6920d484591c0fa09ffc29e9260be2feec3351e25869", size = 10960602, upload-time = "2026-09-11T19:04:30.254Z" },
    { url = "https://files.pythonhosted.org/packages/1c/97/4defb84695477340aa88b27c9482cc1ca4de11f36f66b6c8c0ddd685def1/matplotlib-3.11.2-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:02329432ae5c6af87cf208ee575b701d698bdf0b1a3bb28cc6d53c36e967e575", size = 10822603, upload-time = "2026-09-11T19:04:32.964Z" },
    { url = "https://files.pythonhosted.org/packages/7d/e7/eab54551c1ec6b72dcd678a078b6c6da8d4c85ec1ff0016e81fe52866304/matplotlib-3.11.2-cp314-cp314t-win_amd64.whl", hash = "sha256:f2ac30cf5eb5dff1b584627ae0b0e1186551a4f69ae3c75073911da497a29170", size = 9551206, upload-time = "2026-09-11T19:04:35.811Z" },
    { url = "https://files.pythonhosted.org/packages/4e/0e/04698032cb4d8fb1e30d8ffec5ded20f6f582b03c8c58b2385c95245f158/matplotlib-3.11.2-cp314-cp314t-win_arm64.whl", hash = "sha256:cf41ecd1b0c0b6f7177ed965a54c2afbe888715c7cf6054dc12d53bc1494002c", size = 9234977, upload-time = "2026-09-11T19:04:38.972Z" },
    { url = "https://files.pythonhosted.org/packages/44/a9/ca827c184b87364378964e36e7c0ae23651d146fdbc4000635205490cf82/matplotlib-3.11.2-cp315-cp315-macosx_10_15_x86_64.whl", hash = "sha256:894a9cbbecbe30ae6787d464df2e8fc7a8d475cfc68f87c3029f7c11152899b3", size = 9478997, upload-time = "2026-09-11T19:04:41.914Z" },
    { url = "https://files.pythonhosted.org/packages/48/60/01aaafc9c3159f3fae9a65bbcddaa4a6d4d72b0aeffdd636d7f6d00a5c8d/matplotlib-3.11.2-cp315-cp315-macosx_11_0_arm64.whl", hash = "sha256:bbf1062991d826ed27e2144f3afa4461afbb8ff56e8f703043e191a8163b1ee9", size = 9307947, upload-time = "2026-09-11T19:04:44.834Z" },
    { url = "https://files.pythonhosted.org/packages/1e/a0/6aa72c7cd7cf4dfac652744d7a3310007cec3ce8e5ab9be607bec7096471/matplotlib-3.11.2-cp315-cp315-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:399fef672f7046ef7d6a57572b2a6f9845f3f5afcff04e7b2df7a363a9f42190", size = 10674370, upload-time = "2026-09-11T19:04:47.745Z" },
    { url = "https://files.pythonhosted.org/packages/a1/97/d7e90225ac145046787a2ee0fa4cdc7e4d5cb6772ea232130b10f8a4095a/matplotlib-3.11.2-cp315-cp315-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:cc82dde2a0d3e3ad472edce04897ad7146b8d8bfd1df8a32992eebb81af18fdc", size = 10954581, upload-time = "2026-09-11T19:04:50.712Z" },
    { url = "https://files.pythonhosted.org/packages/58/18/89cf056a9d2cae01f4b8baf01c7e809d613244fcdfa2a2acf28c1e0d79fa/matplotlib-3.11.2-cp315-cp315-musllinux_1_2_x86_64.whl", hash = "sha256:930efb28f59fda124e39265d177bab302625297bb147d2910de725a2fc2aef54", size = 10812605, upload-time = "2026-09-11T19:04:53.552Z" },
    { url = "https://files.pythonhosted.org/packages/9d/4d/c61b9f4c34af802d4d84e58803e009013d626b5f468bafe1416131863b5b/matplotlib-3.11.2-cp315-cp315-win_amd64.whl", hash = "sha256:3da3bc0cbf7245e7db72cc6d29d12c5abef72cb73059c73b945f14e3545f3eb2", size = 9506068, upload-time = "2026-09-11T19:04:56.519Z" },
    { url = "https://files.pythonhosted.org/packages/03/7b/047f2fa8708d47430d8e7fa45e9fffb0aee5d4e300f978e087be2ee11fbc/matplotlib-3.11.2-cp315-cp315-win_arm64.whl", hash = "sha256:f25446b2981717dca9786bac841cb3fd7efb568e3e3c755dd980481c5cb9228d", size = 9184576, upload-time = "2026-09-11T19:04:59.318Z" },
    { url = "https://files.pythonhosted.org/packages/03/6e/ad9c5989950785a98642667df265a47c6637e924cb69b5dcf68c3299ae7c/matplotlib-3.11.2-cp315-cp315t-macosx_10_15_x86_64.whl", hash = "sha256:fea03cf56568cc1cba08b470be6a0559e71c3a5b688d54b7179bb35ba23d0821", size = 9525988, upload-time = "2026-09-11T19:05:02.304Z" },
    { url = "https://files.pythonhosted.org/packages/a6/c3/25c61701fb655dd412428b15eee2591ce554cdd593e39a045a153373f428/matplotlib-3.11.2-cp315-cp315t-macosx_11_0_arm64.whl", hash = "sha256:254d4ddb2fa8df3b4c689c0c306063aee10521df82cfb438185e499c75fe37c1", size = 9360774, upload-time = "2026-09-11T19:05:05.092Z" },
    { url = "https://files.pythonhosted.org/packages/58/5a/4552878fce8f9d249a5e264c16f5c267c27eac08fb039fa3e207a06feff5/matplotlib-3.11.2-cp315-cp315t-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:e60cf3047a51edecdc4535a9196bbd6a732936b8e9f8184aabf4d16165884aaf", size = 10685892, upload-time = "2026-09-11T19:05:07.686Z" },
    { url = "https://files.pythonhosted.org/packages/af/dd/b3b19ec0124fc4aafd8a4b3bae859c562a7ff0fd8ae3b2099947f78bde19/matplotlib-3.11.2-cp315-cp315t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:eb3712dc9b464793de0a4e42a7313d50293c751f94bddaf7332a1bc71bccdda9", size = 10964946, upload-time = "2026-09-11T19:05:10.943Z" },
    { url = "https://files.pythonhosted.org/packages/7b/30/687ccce22f66a57fed85942450e88062773bcbf1a42914e70c7148ec71dc/matplotlib-3.11.2-cp315-cp315t-musllinux_1_2_x86_64.whl", hash = "sha256:75b6d88402770e181b5d06a67dda4129c31da7d05004d63a21c310ec78d1b83c", size = 10824960, upload-time = "2026-09-11T19:05:13.9Z" },
    { url = "https://files.pythonhosted.org/packages/d3/34/117fe35a8d05054b4b34d2d29287099927c24c3841d36e06d9fa2f20c1cf/matplotlib-3.11.2-cp315-cp315t-win_amd64.whl", hash = "sha256:a6939df7567114b6bac7f4c5e06c84a67f197c1b2f2e4b234d4eecb3bfec9482", size = 9551204, upload-time = "2026-09-11T19:05:16.48Z" },
    { url = "https://files.pythonhosted.org/packages/63/5a/9f440e7bec8b80d0af2a65d1165b2f4e718982dad785531f62255d9ff19b/matplotlib-3.11.2-cp315-cp315t-win_arm64.whl", hash = "sha256:d480038c83691532ed52ff3147db51fa902fc78cb2d8349993a1cdb684435bff", size = 9233946, upload-time = "2026-09-11T19:05:19.063Z" },
]

[[package]]
name = "numpy"
version = "2.5.3"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/13/01/11703282db468b85f6f7b8c7f22d058de5970d5c7e60a3a8aaa313c3de36/numpy-2.5.3.tar.gz", hash = "sha256:df2d5874ff183595a4ba404edd04f6bd9b5505c1d7708573f6a6c17489a67563", size = 20791231, upload-time = "2026-09-06T16:27:47.073Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/d6/50/8fdbb16af64895706a45f06a4068e29db732ec180f3c1375f14123359138/numpy-2.5.3-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:cb189f09db39283b26bfd061ec16189e14f71c6755207f72a0f7540867afe5b9", size = 16994982, upload-time = "2026-09-06T16:24:29.244Z" },
    { url = "https://files.pythonhosted.org/packages/60/39/789131c1188c078dcb3a1692e72e1e050c68b88ffe72c9ccaac9bcd7a9cd/numpy-2.5.3-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:f59a878c33d6b88122d80d239bb3b845d58708750b0cb06a09aebb9b18ec696c", size = 12009327, upload-time = "2026-09-06T16:24:32.491Z" },
    { url = "https://files.pythonhosted.org/packages/9c/59/a312e95696e5f601914dd8b6dd844692ba61670807417e24b68e337b5c70/numpy-2.5.3-cp312-cp312-macosx_14_0_arm64.whl", hash = "sha256:a72f874bc9e10e4b8f80426fb49716d5141f64442a0c8418065093ec8017fbb0", size = 5445405, upload-time = "2026-09-06T16:24:35.071Z" },
    { url = "https://files.pythonhosted.org/packages/30/d0/5623a1707ed4fe16e3909fe3cf5ee3da004ae677ad23d83bbf3adf1a6faf/numpy-2.5.3-cp312-cp312-macosx_14_0_x86_64.whl", hash = "sha256:fc36dc566135b5eceec4cf89758fcb719266a019ef07dae1754ae7c9f617ef3e", size = 6783213, upload-time = "2026-09-06T16:24:37.253Z" },
    { url = "https://files.pythonhosted.org/packages/f1/32/84146fc020ad3c25f805f70ab60da46fe3c540a21369754a7e4369754b6f/numpy-2.5.3-cp312-cp312-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:76c2c1e6bfa5c84adc6434dfbf013aa92096a7985221762c8f11fedfd20fff58", size = 15687872, upload-time = "2026-09-06T16:24:39.751Z" },
    { url = "https://files.pythonhosted.org/packages/65/af/aa78d1a88805456e212b65461354cd943197fb9acecc4c90fd12295123a3/numpy-2.5.3-cp312-cp312-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:b7e18c623bb5c95acb3b3328861272816ba199fb531921c5d6d0b675f1fde9e3", size = 16717410, upload-time = "2026-09-06T16:24:42.745Z" },
    { url = "https://files.pythonhosted.org/packages/3b/24/faa79d865e69a97ba17473b23a1b74094b2259c03e820c70297293b9ea49/numpy-2.5.3-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:4f8929ee6c96bfbd7b4ed2032e0c03af86fe1826740ab61ddabf9072d06e57ff", size = 17040975, upload-time = "2026-09-06T16:24:45.961Z" },
    { url = "https://files.pythonhosted.org/packages/62/4a/8877e629445a7176297dffcaf9c485faa96a95d81728a62521ad55bd4c0f/numpy-2.5.3-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:b5d93cf48f687479941d12b69c873ad2cc76bbd487f0091c2200636497f34034", size = 18476479, upload-time = "2026-09-06T16:24:49.35Z" },
    { url = "https://files.pythonhosted.org/packages/c8/db/35e1c2d38b04cbd5b731f9d71495e055e813197669d22b612f11748d2ff9/numpy-2.5.3-cp312-cp312-win32.whl", hash = "sha256:bf63afbe037eb5d2fe87fbcc7778e61da53ebaf21d938a4515aa73b62532a5d4", size = 6133378, upload-time = "2026-09-06T16:24:51.915Z" },
    { url = "https://files.pythonhosted.org/packages/3c/a1/accf6d4f0c80c5d9ba9735d6b1550e444180599f34dec69ca01360f717ad/numpy-2.5.3-cp312-cp312-win_amd64.whl", hash = "sha256:0a59a421a32580a009e8a1751345bf829631b990dc1794b80514ab722b435def", size = 12567828, upload-time = "2026-09-06T16:24:54.255Z" },
    { url = "https://files.pythonhosted.org/packages/22/43/1764aff32e4652526ae2f71fa8b3efd8d25c8a3d6926914454e47138ed1e/numpy-2.5.3-cp312-cp312-win_arm64.whl", hash = "sha256:ccb32e0525d29e8b0572eb84c9a57af0e7a4e615726927506f55063c62414034", size = 10485432, upload-time = "2026-09-06T16:24:57.278Z" },
    { url = "https://files.pythonhosted.org/packages/79/e5/8fb89cd46d14e35699d13bf943a5f5f441ecee8667120a1f6105ab89e349/numpy-2.5.3-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:66a78fe4556c60aceda5916f9eacd638b18e9e681016ec302dcb4682d6d4d034", size = 16991061, upload-time = "2026-09-06T16:25:00.411Z" },
    { url = "https://files.pythonhosted.org/packages/2f/06/9dc9e48b5e5e941c8b10350c5ff2d721da42a20517d911d15544246775ff/numpy-2.5.3-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:92f30e89b8ee0ecf363033576c422b2f58fed6a80bed0aa48dff6d14c654663e", size = 12003676, upload-time = "2026-09-06T16:25:03.475Z" },
    { url = "https://files.pythonhosted.org/packages/ab/2a/98282aa5b8f58b1157d440bb6282eed47e3632a5de53a714fbab17e659fe/numpy-2.5.3-cp313-cp313-macosx_14_0_arm64.whl", hash = "sha256:f9a2353b37a1a9e78fd82b27ad7e2a32a2d036604d18f02b05e3136c62ca3b09", size = 5439695, upload-time = "2026-09-06T16:25:05.978Z" },
    { url = "https://files.pythonhosted.org/packages/a1/f9/b6533d777be9d6ffd29dc1be0867e563e6e8cc9a220ff1b716adc317f060/numpy-2.5.3-cp313-cp313-macosx_14_0_x86_64.whl", hash = "sha256:ccbc4665079665c3cf3bab4db9f6b095370cd6437d66be549b6c2a1fd19e1958", size = 6779395, upload-time = "2026-09-06T16:25:08.599Z" },
    { url = "https://files.pythonhosted.org/packages/73/85/735720d04ec197c5dcfacdfc9922667c7f1f5f496a279b7ba4d7c74c4cc7/numpy-2.5.3-cp313-cp313-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:c76d5dde9f445058f83d0c02af00557a4db91de9a9a57c0df87d1535001d654b", size = 15681750, upload-time = "2026-09-06T16:25:11.173Z" },
    { url = "https://files.pythonhosted.org/packages/3a/1b/3b16a9bc514a440a7a0883684111dcb1ef1aee960af2ca95da8fc775f124/numpy-2.5.3-cp313-cp313-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:a5fa86b80fd24bcd1aff83ad23be44ea323de3f787be8f8b15d4a65621e25321", size = 16708577, upload-time = "2026-09-06T16:25:14.171Z" },
    { url = "https://files.pythonhosted.org/packages/69/c4/386f397831b07328b639c96c5b62719346cf4baf07c68d927239752b1534/numpy-2.5.3-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:bd4cb9ad3c7889b9b3fe0a9a9fb5d2ed26f9879bff2608d9f01aed147a20d231", size = 17042047, upload-time = "2026-09-06T16:25:17.582Z" },
    { url = "https://files.pythonhosted.org/packages/5f/3e/a700ecbf36e85ae8328fd3b0e12eeddc22ed6358a64cb2bd913e0d195d65/numpy-2.5.3-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:1302b90c0e52281681b2975adfe8a860cb7b12216a27b4b0b4207c44bf7bccf0", size = 18465724, upload-time = "2026-09-06T16:25:20.949Z" },
    { url = "https://files.pythonhosted.org/packages/41/ee/38e785e88a4045f6ad1d1f2808dcdfafdca48c760260c0587bf171e29fc9/numpy-2.5.3-cp313-cp313-win32.whl", hash = "sha256:1c80eabb4035ecf4ca9cd49cde8a9fdd69a729e63e6474887d1523ade7aa277f", size = 6129003, upload-time = "2026-09-06T16:25:23.664Z" },
    { url = "https://files.pythonhosted.org/packages/f3/ec/100f2b1794ede74a9b3d7ec6b9736927f56713414c1dfe19ab6c383494bf/numpy-2.5.3-cp313-cp313-win_amd64.whl", hash = "sha256:71cad2b2a7451ab79d8f5e71b453485b6775963d5cf794179144a7463fe6e8ec", size = 12560965, upload-time = "2026-09-06T16:25:26.602Z" },
    { url = "https://files.pythonhosted.org/packages/80/b1/7dc825ca94c12acebbce4c37caa5e198695eb31424bc579679f32b1bb49d/numpy-2.5.3-cp313-cp313-win_arm64.whl", hash = "sha256:8e4dd766076855b5ff7ea52fa5f07ce26286726e0f8bff446b7739d02e6ea204", size = 10482343, upload-time = "2026-09-06T16:25:29.772Z" },
    { url = "https://files.pythonhosted.org/packages/70/78/cf416f15dc29375a229d9dfebf8db6e313f291580b39fa1a568b6052bb07/numpy-2.5.3-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:350ba9783ce969cf9f7ce6e6a9a58e1a6e2a19ca025b7ee448c4db727706212a", size = 16998686, upload-time = "2026-09-06T16:25:33.171Z" },
    { url = "https://files.pythonhosted.org/packages/9e/59/abcc2d8def4fd60eec7d87f92d27c13448ffd9ab14339bcc63a0d7a2fdea/numpy-2.5.3-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:012e66aca395d795496446e52aeeb5866312a5d4d3f27da270e5a0b43f70dc5c", size = 12013862, upload-time = "2026-09-06T16:25:36.748Z" },
    { url = "https://files.pythonhosted.org/packages/94/75/4640d2d6e4b64a049e48425a82728a41ef4adb61332d2cba68055774878b/numpy-2.5.3-cp314-cp314-macosx_14_0_arm64.whl", hash = "sha256:adc1ada2662f8a5f960b8a10d9986897e7499ef07e06d4cfe7197f8cce923c07", size = 5449793, upload-time = "2026-09-06T16:25:39.476Z" },
    { url = "https://files.pythonhosted.org/packages/96/cd/625b57ae33d4ca560f32cc0b47b4a5922146d9beb998ddf773900d440a73/numpy-2.5.3-cp314-cp314-macosx_14_0_x86_64.whl", hash = "sha256:54a115e5a73b8fc44f0cebef486365a1894b5c9760685d4558b72b7c3eb846e0", size = 6785176, upload-time = "2026-09-06T16:25:42.069Z" },
    { url = "https://files.pythonhosted.org/packages/9c/72/12918652e7912ef9751e8694c88820fcd1908e0618cb23f5f3caa6004b7b/numpy-2.5.3-cp314-cp314-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:be5a8381859b6da607c84f4f7d6847725f1cf1853ef8a2c9e115b7d58bef47dc", size = 15703377, upload-time = "2026-09-06T16:25:45.135Z" },
    { url = "https://files.pythonhosted.org/packages/45/8f/9beacf79ca7c650688ad0baa80931adb988fe6e6e5d5903c23cc3dbd70eb/numpy-2.5.3-cp314-cp314-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:b0521d0f4aebb6e06189451025fa17a913287b13c03d5fe05c017333b654ea5b", size = 16711928, upload-time = "2026-09-06T16:25:48.461Z" },
    { url = "https://files.pythonhosted.org/packages/09/8d/41d0a56e1ac4c87495c897a211b1368691b7237aadabec8b3b8f3a74d48f/numpy-2.5.3-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:9deb49575e5b0b94ed72c8a64ec4d033381adc27e9060ae842971f697ba96104", size = 17059507, upload-time = "2026-09-06T16:25:51.873Z" },
    { url = "https://files.pythonhosted.org/packages/08/1e/0dfbc5cc251d54e2af790f254d24ec38637fa97ec7d5d11de7ffed787098/numpy-2.5.3-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:b00eefbcf0f292945c4b4dec2ae845389ef5bcdcd596e6e4328051db5b5ba694", size = 18471002, upload-time = "2026-09-06T16:25:55.233Z" },
    { url = "https://files.pythonhosted.org/packages/b5/2c/dfa40f6991f8185c8c30ffd023dfcbb11888e823cfab9557b920f3bb7bed/numpy-2.5.3-cp314-cp314-win32.whl", hash = "sha256:c2381f82999704f818e2c987a865050e285ec3621262c66d40f5a96c8f899f8e", size = 6180485, upload-time = "2026-09-06T16:25:58.157Z" },
    { url = "https://files.pythonhosted.org/packages/a4/73/d2c08231e4fde7e415501fd02c715d96e98599b2d8384445933944152984/numpy-2.5.3-cp314-cp314-win_amd64.whl", hash = "sha256:2c25dfa72943e4336ddb6b0ee4277b47a0c85bede0807530ec68103bf58e2c10", size = 12698179, upload-time = "2026-09-06T16:26:00.789Z" },
    { url = "https://files.pythonhosted.org/packages/5c/e9/dcdcc9b95cf5f49815055573aee1b11cfbf5299f38a180e437ded050810f/numpy-2.5.3-cp314-cp314-win_arm64.whl", hash = "sha256:15aa985ac73a8db02db7663381aa109510449d3819d37206caed27b33a65a8a6", size = 10769383, upload-time = "2026-09-06T16:26:04.011Z" },
    { url = "https://files.pythonhosted.org/packages/49/c4/af8bc08a7ef4e1529a7c0cf24969accce316b783999802089a581ec99272/numpy-2.5.3-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:ac7bb1c52d445bd4f8f7f97fefe6abc3a084dc4d63df50d79b17fa2b78e89297", size = 12132668, upload-time = "2026-09-06T16:26:07.138Z" },
    { url = "https://files.pythonhosted.org/packages/c5/ae/0f15eb56d4ec5e13c1f7ff04ff407f997d1acbadb45d3e1f2e2645a8f43c/numpy-2.5.3-cp314-cp314t-macosx_14_0_arm64.whl", hash = "sha256:e6ab667ba76450084eb64013762c438ea76d9d29cc676dcd6c2e9892ba37f841", size = 5568580, upload-time = "2026-09-06T16:26:09.828Z" },
    { url = "https://files.pythonhosted.org/packages/23/fb/c72a8f25d4b6e96c354e7ab45ace3b27dc11e5d6a13b6c7d0cd6b08bf112/numpy-2.5.3-cp314-cp314t-macosx_14_0_x86_64.whl", hash = "sha256:f7fabeb6cea87d65f3b926de33d03fb016cfdc29314c90974383b5582ae72891", size = 6882634, upload-time = "2026-09-06T16:26:12.524Z" },
    { url = "https://files.pythonhosted.org/packages/07/a9/968c90ed2ab15060c338e8137f1215b5a60756ae07328e0a60d1c6734df4/numpy-2.5.3-cp314-cp314t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:1fb6f8fb9ff0b3a69f52c66ce397b0246583e9f28616231b0e32ca49259a5fa6", size = 15748923, upload-time = "2026-09-06T16:26:15.092Z" },
    { url = "https://files.pythonhosted.org/packages/59/08/9df04103947b95e3b6b1f2ed1a70521f325647a31b82da6a2aae3a485508/numpy-2.5.3-cp314-cp314t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:93e1f5447e2b1e479d7bd74701e84746b86450cff1fc368b132d195e2b8f8211", size = 16746748, upload-time = "2026-09-06T16:26:18.43Z" },
    { url = "https://files.pythonhosted.org/packages/41/a0/14c8d5fe5b53a334aabb653deb391c0fef49558f491880ea300ed6785224/numpy-2.5.3-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:c00abe94c1a69d75d827dcf1c025b25c8a45d230b3bcd77a9020883a1b047653", size = 17111561, upload-time = "2026-09-06T16:26:22.113Z" },
    { url = "https://files.pythonhosted.org/packages/c4/a6/d7e96e42f01522e154c32489640f16dfc4f6181d165d05fc3bec8c2c4999/numpy-2.5.3-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:536f963710a4e63934d80ac0dc4f478804a83e9a84b6828018f25d09953ada33", size = 18513945, upload-time = "2026-09-06T16:26:25.401Z" },
    { url = "https://files.pythonhosted.org/packages/25/39/3453afb7119d0449ef11c886874120ff180e2c337760e0e2d88f70f1a945/numpy-2.5.3-cp314-cp314t-win32.whl", hash = "sha256:4c8a6d2ebce6305fd82fbefca827775437147052a976ee7c94b36a0c1b52ac6c", size = 6335421, upload-time = "2026-09-06T16:26:28.175Z" },
    { url = "https://files.pythonhosted.org/packages/99/01/22815d2b19a1a746b1d45205cffebb3fe511a18acb75fba6c88491fc9894/numpy-2.5.3-cp314-cp314t-win_amd64.whl", hash = "sha256:9a37475425b431b4d060f23b4f52cd2f3aef6bc7c654bd760adf0040eec9d435", size = 12896420, upload-time = "2026-09-06T16:26:31.265Z" },
    { url = "https://files.pythonhosted.org/packages/fa/ee/a7cbba67eeaff038dc29ca8b98a88396c8b0cc9c89d4924f4a27a5c9150b/numpy-2.5.3-cp314-cp314t-win_arm64.whl", hash = "sha256:2d8240cb4c16fd831074aa2b2cf9fc54664d826341d61c372245b96a74a49a9a", size = 10857177, upload-time = "2026-09-06T16:26:34.167Z" },
    { url = "https://files.pythonhosted.org/packages/45/56/78194492883ff5eec90423fe56a3a44b154da047d88a6307f629713c584f/numpy-2.5.3-cp315-cp315-macosx_10_15_x86_64.whl", hash = "sha256:a6391fafaba97500887132cd582abc6e19452b1ac775a47caa7b24490e152058", size = 16996531, upload-time = "2026-09-06T16:26:37.287Z" },
    { url = "https://files.pythonhosted.org/packages/11/39/dd55c0af90bbab564b09ae3b0aa60ec5c02b900fa4f1ba23440525c8b32d/numpy-2.5.3-cp315-cp315-macosx_11_0_arm64.whl", hash = "sha256:09d5a423c71ad5feb5625844ad58050e35df43871004b52ac9c0ad44a56775be", size = 12012569, upload-time = "2026-09-06T16:26:40.707Z" },
    { url = "https://files.pythonhosted.org/packages/b6/51/04f67d32e4862b281b1cb84ceeaed3421189a84fb6fb51a391cd6d5009f7/numpy-2.5.3-cp315-cp315-macosx_14_0_arm64.whl", hash = "sha256:f9579f383d1bf9df80081e72760e84960a7fd4f88cf0c9e535a8597c9bb646f5", size = 5448498, upload-time = "2026-09-06T16:26:43.435Z" },
    { url = "https://files.pythonhosted.org/packages/a3/c9/25b4dc0dd1344ec26c7319e84fd4e9809d2b5628f4e12decd618036e5178/numpy-2.5.3-cp315-cp315-macosx_14_0_x86_64.whl", hash = "sha256:86bff898a431c0fb71f7610b75726e75a54d47b37edc9d537f48de63bb3c0b90", size = 6783026, upload-time = "2026-09-06T16:26:46.374Z" },
    { url = "https://files.pythonhosted.org/packages/fc/c7/29285be1e5232a6e7ee3268a33c85843f5a8ee93350c6465cddd66ebbf76/numpy-2.5.3-cp315-cp315-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:1f3ed25271581281f2fccb1adcedfcde4c07362eec69189b50baf6f90e3ae159", size = 15697322, upload-time = "2026-09-06T16:26:49.415Z" },
    { url = "https://files.pythonhosted.org/packages/55/49/bbad5335fb4996a16881f853ff3e0ba582f01720e55c89b1c06b8fc42a90/numpy-2.5.3-cp315-cp315-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:ffdc76bfcae6b255dff75202c5e7feaf95b40246bc0a17944facc1fecf9f79ab", size = 16708995, upload-time = "2026-09-06T16:26:53.127Z" },
    { url = "https://files.pythonhosted.org/packages/ef/e9/1df35483760b04a65ea44669f89dc64f30e5aca098b48ceb8b1310b0e0fe/numpy-2.5.3-cp315-cp315-musllinux_1_2_aarch64.whl", hash = "sha256:116f96cadd935c6122e9228d676fe7ede19e741f5c8bb1c3cddbe0c51ccebea2", size = 17052508, upload-time = "2026-09-06T16:26:56.464Z" },
    { url = "https://files.pythonhosted.org/packages/b8/99/66e54da8265cc8be8a7382bf96edce17aaa2837d6f484432025932a3caa5/numpy-2.5.3-cp315-cp315-musllinux_1_2_x86_64.whl", hash = "sha256:09ffa5d903faeaa5c4dd05009cf81c8bab9f2cb37c548b8d39b65b4cfa7c97f7", size = 18468224, upload-time = "2026-09-06T16:26:59.966Z" },
    { url = "https://files.pythonhosted.org/packages/01/bc/b5e90a91c115168d793dfd2ad9c69c438c2fe7a13a437e770bc5b078e732/numpy-2.5.3-cp315-cp315-win32.whl", hash = "sha256:e01c918ac3d48e18a927cf7b14a26a3e29ff2bdf2eacb976da0aecd6a43ed034", size = 6179919, upload-time = "2026-09-06T16:27:03.166Z" },
    { url = "https://files.pythonhosted.org/packages/37/ea/780748fd3985109075514ef8fc64cd25f943e40dde13a6d59141eb268fc8/numpy-2.5.3-cp315-cp315-win_amd64.whl", hash = "sha256:e931e4f499e0dc7ef29d269a8e5b35dd722e5d14be07df6240166ea7c6532fae", size = 12697656, upload-time = "2026-09-06T16:27:06.153Z" },
    { url = "https://files.pythonhosted.org/packages/b3/16/407be69a2a87c8cab64d95975a8977a426a29e138f07e276ec258f0fe4e5/numpy-2.5.3-cp315-cp315-win_arm64.whl", hash = "sha256:26e15e4aecd8617dfbaecb37d223e365d7b39411fba20454be2670a96aa74cb5", size = 10767601, upload-time = "2026-09-06T16:27:09.297Z" },
    { url = "https://files.pythonhosted.org/packages/44/bf/a97ffb01e41d50a32a9177aef942a4d0e389a3daf451d04e5f38ef6afb87/numpy-2.5.3-cp315-cp315t-macosx_10_15_x86_64.whl", hash = "sha256:6cef4bb1706dfec49243c05d921eefb4e190d41e2528b30d8035ea1f36b4c24a", size = 17090092, upload-time = "2026-09-06T16:27:12.907Z" },
    { url = "https://files.pythonhosted.org/packages/d1/24/136c02f2c2af9a067a84d0c3aa10c99012c0476fa5066732fa4a4202557d/numpy-2.5.3-cp315-cp315t-macosx_11_0_arm64.whl", hash = "sha256:d1c89973648c85069c5046ad460f7b8a00218b29a2e42359ac8cc63e9ab94832", size = 12129429, upload-time = "2026-09-06T16:27:16.089Z" },
    { url = "https://files.pythonhosted.org/packages/fe/6c/b47582d6597789bf946d5efbeb6b9e56fd8bcbd5efc6fbf51dbe1ea31eb3/numpy-2.5.3-cp315-cp315t-macosx_14_0_arm64.whl", hash = "sha256:214045a5bf00113a146ab9ee9730c44501af6723cdf1f6830932f7b5ef2e7af0", size = 5565452, upload-time = "2026-09-06T16:27:19.868Z" },
    { url = "https://files.pythonhosted.org/packages/be/b4/ef3cc6da73774202d4deae16bb321fd8298a4e0561e3539f8c4be237d916/numpy-2.5.3-cp315-cp315t-macosx_14_0_x86_64.whl", hash = "sha256:8617bbfae4486cf99c9f899966699428d19da931d06ca94ad3da986c76e15997", size = 6876736, upload-time = "2026-09-06T16:27:22.232Z" },
    { url = "https://files.pythonhosted.org/packages/9e/24/e3813329498596cb842703dcacac1741612ed9fb9c4e6a3e0c7e2ebbc597/numpy-2.5.3-cp315-cp315t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:595d020938c84e320bcf40ad71089e108eac0d377cd018e14a8c094f39e98d85", size = 15745777, upload-time = "2026-09-06T16:27:25.181Z" },
    { url = "https://files.pythonhosted.org/packages/4a/9e/4e7a07fd0776dc2210cdacf2010be8665194d094defc10c419d7dea794cc/numpy-2.5.3-cp315-cp315t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:6f24021b9f22bc6301c37b196974a92c1c18dccedb6fef3dd252e95f2d6adbe4", size = 16746949, upload-time = "2026-09-06T16:27:28.576Z" },
    { url = "https://files.pythonhosted.org/packages/91/db/01674c0e20335057813a00c2ebd546ed25bff9ed7914f9bced00f8c55d94/numpy-2.5.3-cp315-cp315t-musllinux_1_2_aarch64.whl", hash = "sha256:71b39d9f935b6ec0f8753e3e2afb51e3efba6f2e05b68b32a40754d24bcd4a3c", size = 17108994, upload-time = "2026-09-06T16:27:31.946Z" },
    { url = "https://files.pythonhosted.org/packages/45/7a/584c5e71f8d378e57cac0b033891ed65c683ef90573ba4854e8c28203db0/numpy-2.5.3-cp315-cp315t-musllinux_1_2_x86_64.whl", hash = "sha256:6b05c171afb3aa07adbd20abc00aea86fe375beb0fdb9ef780ec5b7f63bab1c0", size = 18512266, upload-time = "2026-09-06T16:27:35.196Z" },
    { url = "https://files.pythonhosted.org/packages/a1/d2/4e1014173aa3c55e6a756e0e567290743a6ab33a288460374d7ef6bcd239/numpy-2.5.3-cp315-cp315t-win32.whl", hash = "sha256:f54660b0eb6b0b9f36e7fe1cdfdff472028dd0d14acd9b9b65098efbad059469", size = 6330292, upload-time = "2026-09-06T16:27:38.149Z" },
    { url = "https://files.pythonhosted.org/packages/6c/b0/ff5658a58199b7bcaad87bf260eef6713d9d42cca4e028f935b4fc5fbac6/numpy-2.5.3-cp315-cp315t-win_amd64.whl", hash = "sha256:1aad64d99730d013cfc6debafed22783b4fc5a7f4b8bc744d2d8cf7dcc880551", size = 12884918, upload-time = "2026-09-06T16:27:40.965Z" },
    { url = "https://files.pythonhosted.org/packages/fb/0b/b12a2df5d1b774bd9007a6fdff9381145b6223d37f11afc9c37ab0efd9a1/numpy-2.5.3-cp315-cp315t-win_arm64.whl", hash = "sha256:befa1ae5bd6030b3f512b43ff3fa5290bbed6b84411a44244b14adf835f5b89d", size = 10850807, upload-time = "2026-09-06T16:27:43.868Z" },
]

[[package]]
name = "osqp"
version = "1.1.3"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "jinja2" },
    { name = "joblib" },
    { name = "numpy" },
    { name = "scipy" },
    { name = "setuptools" },
]
sdist = { url = "https://files.pythonhosted.org/packages/b0/7f/b441062e4766851fdf1d066857134c4c3bcf7e0089e4a1d007b6114cecd5/osqp-1.1.3.tar.gz", hash = "sha256:48f53ef5ec89e6ce99ffa955bc6ea0cf2eec09ea3d40905f0c9fadc939609907", size = 57816, upload-time = "2026-06-12T16:59:27.208Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/49/d2/f21ddf1b41ecc14784186129125c4e9c19d8f6f7ade0f2e0efd4a44dded6/osqp-1.1.3-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:2b59e8094fe29d928d568cad0156a42daa44257ce142fb7808400016a62dc28c", size = 328512, upload-time = "2026-06-12T16:58:49.796Z" },
    { url = "https://files.pythonhosted.org/packages/de/45/1f99a9f25dc9534323b8ef9e578dc93acb33e2b762d5be267e1380b2dda5/osqp-1.1.3-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:e5620abbdb259190da6f0e5421b9fdfd9386b46690210ce82aea6102cc85c67f", size = 308891, upload-time = "2026-06-12T16:58:51.07Z" },
    { url = "https://files.pythonhosted.org/packages/d5/25/176dbb33c3c3605367c0de8720945c6bdd8f9b0d411e0a94ef747085f034/osqp-1.1.3-cp312-cp312-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:e44ad08234cfbd6d9f2a823118547e683b038676887e096533935b9fcc15fd3c", size = 328135, upload-time = "2026-06-12T16:58:52.185Z" },
    { url = "https://files.pythonhosted.org/packages/77/89/96e2e4de3b89e7363931c70eb58bded22656f5512bde18eb7a9272ce48d8/osqp-1.1.3-cp312-cp312-manylinux_2_24_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:6ceef7fb4f332892b6e0bbc17323d5c9e028c3f9db726b62a15d876d0f81cc06", size = 354077, upload-time = "2026-06-12T16:58:53.379Z" },
    { url = "https://files.pythonhosted.org/packages/c4/4b/6a1e4f5aa28117bc0a78be5e9f4071b6a11c00a33a01bc673c3faf2a0a65/osqp-1.1.3-cp312-cp312-win_amd64.whl", hash = "sha256:e7e9bd3939e47e726673218a7b04b9784ecbf9ef0b8bc69107d20cc659836ac1", size = 316733, upload-time = "2026-06-12T16:58:54.397Z" },
    { url = "https://files.pythonhosted.org/packages/14/f8/9f74aa53b35cb9c552ff1348abe5a17d22b4e65b0dfbe987980874c8bd36/osqp-1.1.3-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:ff6cf15a5404b28a4d9aaada72ae73c6b179120892321ec9b70f52ecb7f34261", size = 328538, upload-time = "2026-06-12T16:58:55.702Z" },
    { url = "https://files.pythonhosted.org/packages/6d/4e/4a7197f508cfa62abf40f7eacc7efa2f6147e6d9f7bbb22b18e8e10d6736/osqp-1.1.3-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:a9c46b4adf2b1f76a40ef8f72426be5aa014c94efca20ac5acf8afa52e352afa", size = 308914, upload-time = "2026-06-12T16:58:56.906Z" },
    { url = "https://files.pythonhosted.org/packages/e7/1d/e967f4f1e3709baf6500914abd212d863a54fc90e90cd61dbbb0af14d6a4/osqp-1.1.3-cp313-cp313-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:bcca27693d0506c6816f989cf38e6352ed74ac8eaada9babc5487456d0cb0bf8", size = 328191, upload-time = "2026-06-12T16:58:58.211Z" },
    { url = "https://files.pythonhosted.org/packages/5f/dc/7c06a4ce4d1de3e5fbf294cf435ee351a39e44d534154647b2a1a18bc6a2/osqp-1.1.3-cp313-cp313-manylinux_2_24_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:2d3ee63e8c65ef89fce979c068d05bfc3ed92b1bbc4246fbacc663f86cbe02b2", size = 354138, upload-time = "2026-06-12T16:58:59.398Z" },
    { url = "https://files.pythonhosted.org/packages/05/22/2b4198a40847bff9b19230f3e55ac7537fe275a55a27eccebfdfee77fecb/osqp-1.1.3-cp313-cp313-win_amd64.whl", hash = "sha256:9b9fe3daa15313d281233babeb102007062933241a855f6b399becd03ec5f1e3", size = 316744, upload-time = "2026-06-12T16:59:00.702Z" },
    { url = "https://files.pythonhosted.org/packages/e3/54/bdb0611de308ddf9868d7bd75e61d62ca8a3bacca71260e1876a354ebd71/osqp-1.1.3-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:f5eade025877e5d2fb61efdd91337cc6f259335b2783ca59bce10e7be61c1d12", size = 328883, upload-time = "2026-06-12T16:59:02.162Z" },
    { url = "https://files.pythonhosted.org/packages/84/7f/4bca14a7a0402e5dd865225f193074217f019273f7a91e2d0018853b1ad5/osqp-1.1.3-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:e730047c4cba86ad97ca73c03ea4c3cca765b22fa79c3fbefff11b3cce317742", size = 309534, upload-time = "2026-06-12T16:59:03.427Z" },
    { url = "https://files.pythonhosted.org/packages/b6/0d/8e5ca2e9f4630f249602e91cb78b052b61744fac042f91b22a9e4d86088b/osqp-1.1.3-cp314-cp314-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:1547e515c16feb1ab2889b64bcd4eecbbc59c40af4faf67258047a199780b98a", size = 328836, upload-time = "2026-06-12T16:59:04.833Z" },
    { url = "https://files.pythonhosted.org/packages/83/17/cb502af2a69da5f915d487db565b61e67684c65d3a4e5ae1ea42cece31f7/osqp-1.1.3-cp314-cp314-manylinux_2_24_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:4bdcbe47c2c37bf7296971a40811a883e793923699394a73a9d677ab7a9093e8", size = 354268, upload-time = "2026-06-12T16:59:06.014Z" },
    { url = "https://files.pythonhosted.org/packages/56/09/56bb7302f545fafbdfd9f0ad1042424c51c7a89407569bf005cc012b8a0f/osqp-1.1.3-cp314-cp314-win_amd64.whl", hash = "sha256:e80447b95d7b7dec3d13cc9e5a67ef4c5eaac3affee60fd83d1ce461e9270816", size = 322177, upload-time = "2026-06-12T16:59:07.175Z" },
    { url = "https://files.pythonhosted.org/packages/93/11/b4edd9cf7f3ceac4785357203f98b7661ae489b2721f30d994a2870aaa09/osqp-1.1.3-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:97df452d5e3b000b075fcce1c9f628289411501a2c0ea9a94acea281ed57bbd3", size = 336601, upload-time = "2026-06-12T16:59:08.521Z" },
    { url = "https://files.pythonhosted.org/packages/51/0f/ebc13231f58eaf4a7f73d5c2116c05214a871f49e777d63ff2cc80ee2439/osqp-1.1.3-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:3efaf5fa72b45bec9b67dcaf5ae58a4e2d1bd5d8053b249c0ecd5b8b60c1bc0e", size = 318836, upload-time = "2026-06-12T16:59:09.684Z" },
    { url = "https://files.pythonhosted.org/packages/22/0b/b74016cdd06cf37e4efb9d7540ce56e466d77a803ccd1ffc80a8b3e3d489/osqp-1.1.3-cp314-cp314t-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:e1d6cf30cdccf07baecb7232dc5fe22a1421ea3278a88a40580df3563a419d64", size = 330294, upload-time = "2026-06-12T16:59:11.094Z" },
    { url = "https://files.pythonhosted.org/packages/e0/22/d9a756198d1e48931ddf6363df7162a5c13aecdca5af1f1489bebfa92a7d/osqp-1.1.3-cp314-cp314t-manylinux_2_24_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:a8ae5b09be77b987421216dae535b4c007a14f6c034a844ad6eb4244289a881d", size = 355773, upload-time = "2026-06-12T16:59:12.274Z" },
    { url = "https://files.pythonhosted.org/packages/07/fc/07ad9b479417934c7533e137be82ed0c0ef76663d6d67a1af5e068a44466/osqp-1.1.3-cp314-cp314t-win_amd64.whl", hash = "sha256:f5d66a344ff483eeb5a9213521b91427d2d898885d7e2db0712f648664482264", size = 337988, upload-time = "2026-06-12T16:59:13.366Z" },
]

[[package]]
name = "packaging"
version = "26.3"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/7d/fa/3944b40b07da9ce895c0e6303a5ab7d53da063554f534556b134a54d6093/packaging-26.3.tar.gz", hash = "sha256:94edc256424af38762eb31306eed28beb9f0efc50a8837492c9d6fd6004aed79", size = 313412, upload-time = "2026-08-04T18:15:28.737Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/63/34/ba1c580383c9eada3711951fef0795c80b829a078d72188184bcab9dd527/packaging-26.3-py3-none-any.whl", hash = "sha256:d7193f7c8e4e93f444fde0262bf90af30e16fa0ad0ad44cb553c87339b23cd1c", size = 129956, upload-time = "2026-08-04T18:15:27.159Z" },
]

[[package]]
name = "pillow"
version = "12.3.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/1c/3d/bb7fca845737cf9d7dbde16ed1843984665ff2e0a518f5db43e77ec540b9/pillow-12.3.0.tar.gz", hash = "sha256:3b8182a766685eaa002637e28b4ec8d6b18819a0c71f579bf0dbaa5830297cce", size = 47025035, upload-time = "2026-07-01T11:56:38.965Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/37/bf/fb3ebff8ddcb76aac5a01389251bbbb9519922a9b520d8247c1ca864a25d/pillow-12.3.0-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:ba09209fbe443b4acccebe845d8a138b89a8f4fbaeedd44953490b5315d5e965", size = 5345969, upload-time = "2026-07-01T11:54:06.397Z" },
    { url = "https://files.pythonhosted.org/packages/d8/66/9a386a92561f402389a4fc70c18838bf6d35eb5eb5c6850b4b2dc64f5048/pillow-12.3.0-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:ffd0c5368496f41b0944be820fcb7a838aa6e623d250b01acf2643939c3f99d7", size = 4780323, upload-time = "2026-07-01T11:54:09.351Z" },
    { url = "https://files.pythonhosted.org/packages/25/27/ac8f99618ffd3dde21db0f4d4b1d2ab00c0880595bfd17df103f7f39fd0c/pillow-12.3.0-cp312-cp312-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:d9c7f76c0673154f044e9d78c8655fb4213f6ca31a836df48b40fe5d187717b9", size = 6266838, upload-time = "2026-07-01T11:54:11.71Z" },
    { url = "https://files.pythonhosted.org/packages/84/21/a35af28dcc61f37ed850a2d64c65c701321dfbf25085e469d5559360cbbf/pillow-12.3.0-cp312-cp312-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:78cb2c6865a35ab8ff8b75fd122f6033b92a62c82801110e48ddd6c936a45d91", size = 6940830, upload-time = "2026-07-01T11:54:13.732Z" },
    { url = "https://files.pythonhosted.org/packages/eb/51/8b08617af3ad95e33ce6d7dd2c99ed6c8298f7fb131636303956be022e25/pillow-12.3.0-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:e491916b378fba47242221bb9ead245211b70d504f495d105d17b14a24b4907c", size = 6344383, upload-time = "2026-07-01T11:54:15.756Z" },
    { url = "https://files.pythonhosted.org/packages/1d/72/cf78ac9780bb93c28328f408973845a309d4d145041665f734572ced1b52/pillow-12.3.0-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:0dd2064cbc55aaec028ef5fbb60fa47bb6c3e7918e07ff17935284b227a9d2df", size = 7052934, upload-time = "2026-07-01T11:54:17.721Z" },
    { url = "https://files.pythonhosted.org/packages/20/20/25e0f4dc178a6bc0696793720055519a0de89e7661dae886992decbd2f81/pillow-12.3.0-cp312-cp312-win32.whl", hash = "sha256:dbce0b29841537a2fa4a214c2bbf14de3587c9680caa9b4e217568472490b28f", size = 6472684, upload-time = "2026-07-01T11:54:19.839Z" },
    { url = "https://files.pythonhosted.org/packages/45/89/da2f7971a317f83d807fdd4065c0af40208e59e692cc43d315a71a0e96d1/pillow-12.3.0-cp312-cp312-win_amd64.whl", hash = "sha256:a2b55dd6b2a4c4b7d87ffa56bdb33fdc5fdb9a462173861a7bc097f17d91cb09", size = 7227137, upload-time = "2026-07-01T11:54:22.025Z" },
    { url = "https://files.pythonhosted.org/packages/de/47/4845a0a6c0dbf1db8456bd9fc791f13c5ced7ced20606d08a0aacfd25b49/pillow-12.3.0-cp312-cp312-win_arm64.whl", hash = "sha256:331b624368d4f1d069149002f25f44bc61c8919ce8ddb3c45bdad8f6e2d89510", size = 2568267, upload-time = "2026-07-01T11:54:24.051Z" },
    { url = "https://files.pythonhosted.org/packages/9d/ac/31fb64e1e7efb5a4b50cd3d92049ba89ac6e4d8d3bb6a74e15048ca3353e/pillow-12.3.0-cp313-cp313-ios_13_0_arm64_iphoneos.whl", hash = "sha256:21900ce7ba264168cd50defae43cd75d25c833ad4ad6e73ffc5596d12e25ac89", size = 4161684, upload-time = "2026-07-01T11:54:25.934Z" },
    { url = "https://files.pythonhosted.org/packages/87/b4/9805e23d2b4d77842b468513841fda254ee42f0289d25088340e4ff46e2d/pillow-12.3.0-cp313-cp313-ios_13_0_arm64_iphonesimulator.whl", hash = "sha256:4e8c2a84d977f50b9daed6eeaf3baef67d00d5d74d932288f02cb94518ee3ace", size = 4255487, upload-time = "2026-07-01T11:54:27.935Z" },
    { url = "https://files.pythonhosted.org/packages/df/39/ecf519435a200c693fe053a6ee4d835b41cf963a4dfc2551c4e637cb2a71/pillow-12.3.0-cp313-cp313-ios_13_0_x86_64_iphonesimulator.whl", hash = "sha256:ae26d61dfa7a47befdc7572b521024e8745f3d809bd95ca9505a7bba9ef849ec", size = 3696433, upload-time = "2026-07-01T11:54:29.813Z" },
    { url = "https://files.pythonhosted.org/packages/42/92/2fc3ffad878ae8dd5469ec1bc8eb83b71f48e13efdf68f02709003982a32/pillow-12.3.0-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:7a743ff716f746fc19a9557f60dab1600d4613255f8a7aeb3cdde4db7eb15a66", size = 5345889, upload-time = "2026-07-01T11:54:31.97Z" },
    { url = "https://files.pythonhosted.org/packages/10/76/8803c13605b763d33d156c4678fc77f8443389c0c51c8aef707bb02015f4/pillow-12.3.0-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:d69141514cc30b774ceea5e3ed3a6635c8d8a96edf664689b890f4089111fb35", size = 4780109, upload-time = "2026-07-01T11:54:34.026Z" },
    { url = "https://files.pythonhosted.org/packages/1f/01/e18aff37cb0b4aac47ac90f016d347a49aca667ef97f190b06ac2aabc928/pillow-12.3.0-cp313-cp313-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:f7401aebd7f581d7f83a439d87d474999317ee099218e5ad25d125290990ba65", size = 6263736, upload-time = "2026-07-01T11:54:36.131Z" },
    { url = "https://files.pythonhosted.org/packages/f7/62/de5bdd77d935331f4f802edc11e4d82950f642caad6cb2f949837b8560e2/pillow-12.3.0-cp313-cp313-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:0847a763afefb695bc912d7c131e7e0632d4edc1d8698f58ddabec8e46b8b6d3", size = 6937129, upload-time = "2026-07-01T11:54:38.216Z" },
    { url = "https://files.pythonhosted.org/packages/70/4d/105627a13300c5e0df1d174230b32fd1273062c96f7745fd552b945d1e1d/pillow-12.3.0-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:571b9fcb07b97ef3a492028fb3d2dc0993ca23a06138b0315286566d29ef718a", size = 6339562, upload-time = "2026-07-01T11:54:40.354Z" },
    { url = "https://files.pythonhosted.org/packages/6b/1d/f13de01a553988ab895ba1c722e06cf3144d4f57656fd5b81b6d881f1179/pillow-12.3.0-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:756c768d0c9c2955feb7a56c37ea24aea2e369f8d36a88da270b6a9f19e62b5e", size = 7049439, upload-time = "2026-07-01T11:54:42.489Z" },
    { url = "https://files.pythonhosted.org/packages/c9/f9/066794cca041b969964f779ee5fa66a9498bbf34248ac39c5d7954e4198f/pillow-12.3.0-cp313-cp313-win32.whl", hash = "sha256:a876864214e136f0eb367788dbd7df045f4806801518e2cfe9e13229cfe06d8f", size = 6473287, upload-time = "2026-07-01T11:54:44.9Z" },
    { url = "https://files.pythonhosted.org/packages/a6/9b/7a58e61d62be561da3a356fe2384d4059a6345fc130e23ef1c36a5b81d24/pillow-12.3.0-cp313-cp313-win_amd64.whl", hash = "sha256:1cca606cd25738df4ed873d5ad46bbdb3d83b5cbca291f6b4ff13a4df6b0bbe8", size = 7239691, upload-time = "2026-07-01T11:54:47.141Z" },
    { url = "https://files.pythonhosted.org/packages/aa/b0/c4ed4f0ef8f8fa5ee8351537db6650bb8189f7e118842978dd6589065692/pillow-12.3.0-cp313-cp313-win_arm64.whl", hash = "sha256:b629de27fda84b42cde7edef0d85f13b958b47f6e9bbcbba9b673c562a89bd8b", size = 2568185, upload-time = "2026-07-01T11:54:49.137Z" },
    { url = "https://files.pythonhosted.org/packages/dc/01/001f65b68192f0228cc1dbbc8d2530ab5d58b61037ba0587f946fea607cd/pillow-12.3.0-cp314-cp314-ios_13_0_arm64_iphoneos.whl", hash = "sha256:9cf95fe4d0f84c82d282745d9bb08ad9f926efa00be4697e767b814ce40d4330", size = 4161736, upload-time = "2026-07-01T11:54:51.156Z" },
    { url = "https://files.pythonhosted.org/packages/1a/d2/0219746d0fd16fc8a84498e79452375be3797d3ce4044596ce565164b84f/pillow-12.3.0-cp314-cp314-ios_13_0_arm64_iphonesimulator.whl", hash = "sha256:8728f216dcdb6e6d555cf971cb34076139ad74b31fc2c14da4fafc741c5f6217", size = 4255435, upload-time = "2026-07-01T11:54:53.414Z" },
    { url = "https://files.pythonhosted.org/packages/c8/02/8d0bc62ef0302318c46ff2a512822d2610e81c7aa46c9b3abe6cbaca5ad0/pillow-12.3.0-cp314-cp314-ios_13_0_x86_64_iphonesimulator.whl", hash = "sha256:a45650e8ce7fafffd731db8550230db6b0d306d181a90b67d3e6bca2f1990930", size = 3696262, upload-time = "2026-07-01T11:54:55.739Z" },
    { url = "https://files.pythonhosted.org/packages/85/e2/73c77d218410b14f5f2d565e8a998d5317b7b9c75368d29985139f7a46f0/pillow-12.3.0-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:ba54cfebe86920a559a7c4d6b9050791c20513650a1952ebe3368c7dc70306f8", size = 5350344, upload-time = "2026-07-01T11:54:57.657Z" },
    { url = "https://files.pythonhosted.org/packages/c7/da/32c752228ae345f489e3a42499d817b6c3996da7e8a3bc7a04fc806b243b/pillow-12.3.0-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:e158cb00350dc278f3b91551101aa7d12415a66ebf2c91d8d5ac14e56ddd3ad0", size = 4780131, upload-time = "2026-07-01T11:54:59.713Z" },
    { url = "https://files.pythonhosted.org/packages/b1/9d/8b2c807dbef61a5197c047afe99823787eb66f63daf9fb2432f91d6f0462/pillow-12.3.0-cp314-cp314-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:e9aeb04d6aef139de265b29683e119b638208f88cf73cdd1658aa07221165321", size = 6263757, upload-time = "2026-07-01T11:55:01.778Z" },
    { url = "https://files.pythonhosted.org/packages/5c/44/c85361f65dbe00eea8576ee467c768d25129989efb76e94f205e9ca9bb46/pillow-12.3.0-cp314-cp314-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:251bf95b67017e27b13d82f5b326234ca62d70f9cf4c2b9032de2358a3b12c7b", size = 6936962, upload-time = "2026-07-01T11:55:03.93Z" },
    { url = "https://files.pythonhosted.org/packages/18/7e/e483414b35800b86b6f08dbbc7803fb5cd52c4d6f897f47d53ea2c7e6f65/pillow-12.3.0-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:fe3cca2e4e8a592be0f269a1ca4835c25199d9f3ce815c8491048f785b0a0198", size = 6339171, upload-time = "2026-07-01T11:55:05.989Z" },
    { url = "https://files.pythonhosted.org/packages/f0/f4/68c491844841ede6bed70189546b3ee9731cf9f2cbad396faff5e1ccba45/pillow-12.3.0-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:23aceaa007d6172b02c277f0cd359c79492bbb14f7072b4ede9fbcaf20648130", size = 7048116, upload-time = "2026-07-01T11:55:08.131Z" },
    { url = "https://files.pythonhosted.org/packages/a3/34/77f3f793fed8efc7d243f21b33c5a3f0d1c97ee70346d3db855587e155ff/pillow-12.3.0-cp314-cp314-win32.whl", hash = "sha256:af8d94b0db561cf68b88a267c5c44b49e134f525d0dc2cb7ed413a66bc23559a", size = 6467209, upload-time = "2026-07-01T11:55:10.408Z" },
    { url = "https://files.pythonhosted.org/packages/f1/e0/492879f69d94f91f60fc8cd05ba03650e9520afebb2fb7aa12777d7c7f38/pillow-12.3.0-cp314-cp314-win_amd64.whl", hash = "sha256:fdafc9cce40277e0f7a0feabce0ee50dd2fa1800f3b38015e51296b5e814048d", size = 7237707, upload-time = "2026-07-01T11:55:12.745Z" },
    { url = "https://files.pythonhosted.org/packages/c9/ac/6b11f2875f1c2ac040d84e1bbf9cf22a88038f901ca1037898b280b38365/pillow-12.3.0-cp314-cp314-win_arm64.whl", hash = "sha256:e91206ee562682b51b98ef4b26a6ef48fd84e15fd4c4bc5ec768eb641d206838", size = 2565995, upload-time = "2026-07-01T11:55:14.736Z" },
    { url = "https://files.pythonhosted.org/packages/52/69/c2208e56af9bfc1913afb24020297a691eb1d4ef688474c8a04913f65e04/pillow-12.3.0-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:164b31cd1a0490ab6efae01aa5df49da7061be0af1b30e035b6e9a1bfe34ee6e", size = 5352503, upload-time = "2026-07-01T11:55:17.076Z" },
    { url = "https://files.pythonhosted.org/packages/07/70/e5686d753e898a45d778ff1718dba8516ead6ab6b95d85fc8c4b70650cf2/pillow-12.3.0-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:5afb51d599ea772b8365ae807ae557f18bccfe46ab261fd1c2a9ed700fc6eb17", size = 4782956, upload-time = "2026-07-01T11:55:19.448Z" },
    { url = "https://files.pythonhosted.org/packages/d5/37/25c6692f06927ee973ff18c8d9ee98ad0b4d84ee67a09610c2dd1447958e/pillow-12.3.0-cp314-cp314t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:3edce1d53195db527e0191f84b71d02022de0540bf43a16ed734ed7537b07385", size = 6322855, upload-time = "2026-07-01T11:55:21.613Z" },
    { url = "https://files.pythonhosted.org/packages/cc/91/420637fcb8f1bc11029e403b4538e6694744428d8246118e45719f944556/pillow-12.3.0-cp314-cp314t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:bf16ba1b4d0b6b7c8e534936632270cf70eb00dbe09005bc345b2677b726855c", size = 6989642, upload-time = "2026-07-01T11:55:24.006Z" },
    { url = "https://files.pythonhosted.org/packages/10/08/b94d7811281ccf0d143a1cf768d1c49e1e54af63e7b708ab2ee3eb87face/pillow-12.3.0-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:24870b09b224f7ae3c39ed07d10e819d06f8720bc551847b1d623832b5b0e28d", size = 6391281, upload-time = "2026-07-01T11:55:26.252Z" },
    { url = "https://files.pythonhosted.org/packages/d2/87/24233f785f55474dc02ce3e739c5528a77e3a862e9333d1dd7a25cc31f70/pillow-12.3.0-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:30f2aa603c41533cc25c05acd0da21636e84a315768feb631c937177db558931", size = 7096716, upload-time = "2026-07-01T11:55:28.318Z" },
    { url = "https://files.pythonhosted.org/packages/23/26/fcb2f6e37175b04f53570b59937867e2b80ee1685e744023153028fc14f9/pillow-12.3.0-cp314-cp314t-win32.whl", hash = "sha256:4b0a7fe987b14c31ebda6083f74f22b561fd3739bc0ac51e019622e3d72668c7", size = 6474125, upload-time = "2026-07-01T11:55:30.956Z" },
    { url = "https://files.pythonhosted.org/packages/90/de/3634abee5f1c9e13c56787b7d5517b0ba8d6de51700b95578cf338349c9f/pillow-12.3.0-cp314-cp314t-win_amd64.whl", hash = "sha256:962864dc93511324d51ddbb5b9f8731bf71675b93ca612a07441896f4688fb8c", size = 7242939, upload-time = "2026-07-01T11:55:34.044Z" },
    { url = "https://files.pythonhosted.org/packages/ce/2a/fd13f8eb24de5714a6eb444a3d67e2842c6c576e159a43793adf23051351/pillow-12.3.0-cp314-cp314t-win_arm64.whl", hash = "sha256:0740a512dc522224c77d9aa5a8d70d8b7d73fb91f2c21125d8d025d3b8990e45", size = 2567506, upload-time = "2026-07-01T11:55:35.988Z" },
    { url = "https://files.pythonhosted.org/packages/5d/dc/8fdce34ec725a33c81c6ba122b904d6b9024e50ea9ac7bede62fab54506c/pillow-12.3.0-cp315-cp315-ios_13_0_arm64_iphoneos.whl", hash = "sha256:0feb2e9d6ad6c9e3c06effe9d00f3f1e618a6643273576b016f591e9315a7139", size = 4162063, upload-time = "2026-07-01T11:55:37.941Z" },
    { url = "https://files.pythonhosted.org/packages/76/66/2044b9a63d3b84ff048228dfcb7cd9bf0df983e8470971bf7d4c57b693de/pillow-12.3.0-cp315-cp315-ios_13_0_arm64_iphonesimulator.whl", hash = "sha256:9e881fca225083806662a5c43d627d215f258ff43c890f831966c7d7ba9c7402", size = 4255549, upload-time = "2026-07-01T11:55:40.022Z" },
    { url = "https://files.pythonhosted.org/packages/52/7e/1f67e6f4ece6b582ee4b539decbcc9f848dc245a93ed8cd7338bafef72f1/pillow-12.3.0-cp315-cp315-ios_13_0_x86_64_iphonesimulator.whl", hash = "sha256:4998562bf62a445225f22e07c896bb04b35b1b1f2eb6d760584c9c51d7a5f78c", size = 3696331, upload-time = "2026-07-01T11:55:41.98Z" },
    { url = "https://files.pythonhosted.org/packages/12/40/d306fc2c8e4d45d7f175c77edca7063be7b86fe7fe6e68f4353bf71d808c/pillow-12.3.0-cp315-cp315-macosx_10_15_x86_64.whl", hash = "sha256:dc624f6bc473dacdf7ef7eb8678d0d08edf15cd94fad6ae5c7d6cc67a4e4902f", size = 5350370, upload-time = "2026-07-01T11:55:44.028Z" },
    { url = "https://files.pythonhosted.org/packages/dd/44/668fb1437e8ce420f62d6106eb66e44a5971602a4d794615bdf79315d82d/pillow-12.3.0-cp315-cp315-macosx_11_0_arm64.whl", hash = "sha256:71d6097b330eea8fd15097780c8e89cb1a8ce7838669f48c5bacd6f663dd4701", size = 4780147, upload-time = "2026-07-01T11:55:46.073Z" },
    { url = "https://files.pythonhosted.org/packages/0c/08/93fa2e70e30a2d81547e481b6ee2bb9522117221fb1e0ce4b5df70967677/pillow-12.3.0-cp315-cp315-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:28ce87c5ab450a9dd970b52e5aca5fe63ed432d18a2eaddd1979a00a1ba24ace", size = 6273659, upload-time = "2026-07-01T11:55:48.264Z" },
    { url = "https://files.pythonhosted.org/packages/f8/6d/043e96ff814fc31a33077e4cba86082167db520c93632afdf2042febbb0c/pillow-12.3.0-cp315-cp315-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:6b02afb9b97f65fbca5f31db6a2a3ba21aa93030225f150fa3f249717e938fb4", size = 6947439, upload-time = "2026-07-01T11:55:50.503Z" },
    { url = "https://files.pythonhosted.org/packages/af/92/ba71d2ee2ac0edf3fa33bd9d5ee9ee080da70b1766f3ca3934f9938ddac9/pillow-12.3.0-cp315-cp315-musllinux_1_2_aarch64.whl", hash = "sha256:1182d52bc2d5e5d7d0949503aa7e36d12f42205dc287e4883f407b1988820d39", size = 6353577, upload-time = "2026-07-01T11:55:52.697Z" },
    { url = "https://files.pythonhosted.org/packages/0f/ce/e63064e2122923ff687c8ad792d0d736a7b3920a56a46982e81a7fdd25d6/pillow-12.3.0-cp315-cp315-musllinux_1_2_x86_64.whl", hash = "sha256:e795b7eb908249c4e43c7c99fac7c2c75dab0c43566e37db472a355f63693d71", size = 7060394, upload-time = "2026-07-01T11:55:55.149Z" },
    { url = "https://files.pythonhosted.org/packages/54/76/a09cc3ccc8d773a7283d34c38bec1708f9e3cc932093cbc4c5e71ac4060b/pillow-12.3.0-cp315-cp315-win32.whl", hash = "sha256:57b3d78c95ba9059768b10e28b813002261d3f3dfc55cc48b0c988f625175827", size = 6467375, upload-time = "2026-07-01T11:55:57.769Z" },
    { url = "https://files.pythonhosted.org/packages/3e/03/1846c49ba3b1d5550392a4bbd06d6fb4578e1cd91a803198b5c90f5f7d53/pillow-12.3.0-cp315-cp315-win_amd64.whl", hash = "sha256:fa4ecea169a355be7a3ade2c783e2ed12f0e40d2c5621cda8b3297faf7fbb9f5", size = 7237048, upload-time = "2026-07-01T11:55:59.975Z" },
    { url = "https://files.pythonhosted.org/packages/fb/bb/89f35dcc79610423f9f195504d7def7f0d1416a711541b42867e25fe3412/pillow-12.3.0-cp315-cp315-win_arm64.whl", hash = "sha256:877c3f311ff35410f690861c4409e7ccbf0cd2f878e50628a28e5a0bb689e658", size = 2566006, upload-time = "2026-07-01T11:56:02.143Z" },
    { url = "https://files.pythonhosted.org/packages/30/88/707027ba09942dfa2c28759b5c222d769290a41c6d20ea60ec250801941f/pillow-12.3.0-cp315-cp315t-macosx_10_15_x86_64.whl", hash = "sha256:e9871b1ffbfa9656b60aeee92ed5136a5742696006fa322b29ea3d8da0ecc9cf", size = 5352509, upload-time = "2026-07-01T11:56:04.2Z" },
    { url = "https://files.pythonhosted.org/packages/b0/6d/00352fa25332c2569cd387851f568cc5a4b75a9adbfb37ac4fbce4c02eec/pillow-12.3.0-cp315-cp315t-macosx_11_0_arm64.whl", hash = "sha256:53aa02d20d10c3d814d536aa4e5ac9b84ca0ff5a88377963b085ad6822f93e64", size = 4783167, upload-time = "2026-07-01T11:56:06.631Z" },
    { url = "https://files.pythonhosted.org/packages/13/4f/9e049dfa21af7c22427275720e2490267ba8138120add5c4c574deb69782/pillow-12.3.0-cp315-cp315t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:446c34dcc4324b084a53b705127dc15717b22c5e140ae0a3c38349d4efec071e", size = 6329237, upload-time = "2026-07-01T11:56:08.868Z" },
    { url = "https://files.pythonhosted.org/packages/36/16/cf6eeaae8d0fce8dd390a33437cf68c5d5bd73834a2bc6e2f14efda0ab45/pillow-12.3.0-cp315-cp315t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:cf1845d02ad822a369a49f2bb9345b1614744267682e7a03527dc3bf6eea1777", size = 6997047, upload-time = "2026-07-01T11:56:11.379Z" },
    { url = "https://files.pythonhosted.org/packages/1e/69/dbf769bdd55f48bf5733cac28edc6364ffaa072ec9ba336266e4fe66be55/pillow-12.3.0-cp315-cp315t-musllinux_1_2_aarch64.whl", hash = "sha256:186941b6aef820ad110fb01fb06eb925374dc3a21b17e37ec9a53b250c6fe2d1", size = 6400440, upload-time = "2026-07-01T11:56:13.908Z" },
    { url = "https://files.pythonhosted.org/packages/a0/e1/ffc9cfc2eea0d178da8018e18e959301ad9d6bc9f3edb7181e748a474b97/pillow-12.3.0-cp315-cp315t-musllinux_1_2_x86_64.whl", hash = "sha256:f13c32a3abd6079a66d9526e18dad9b6d280384d49d7c54040cd57b6424041d9", size = 7105895, upload-time = "2026-07-01T11:56:16.575Z" },
    { url = "https://files.pythonhosted.org/packages/18/f0/a5595c1e8c3ae44b9828cb2f0fa8155e5095ef04d6327b8f61cf44a3df85/pillow-12.3.0-cp315-cp315t-win32.whl", hash = "sha256:1657923d2d45afb66526e5b933e5b3052e6bdea196c90d3abb2424e18c77dae8", size = 6474384, upload-time = "2026-07-01T11:56:18.855Z" },
    { url = "https://files.pythonhosted.org/packages/e4/04/62bcd9f844984c5938d3b05264a61d797a29d3e0812341a8204af70bbdee/pillow-12.3.0-cp315-cp315t-win_amd64.whl", hash = "sha256:8cd2f7bdda092d99c9fc2fb7391354f306d01443d22785d0cbfafa2e2c8bb418", size = 7243537, upload-time = "2026-07-01T11:56:21.214Z" },
    { url = "https://files.pythonhosted.org/packages/3d/68/1f3066acedf37673694a7141381d8f811ae97f30d34413d236abe7d489f1/pillow-12.3.0-cp315-cp315t-win_arm64.whl", hash = "sha256:06ff022112bc9cbf83b60f8e028d94ad87b60621706487e65f673de61610ab59", size = 2567491, upload-time = "2026-07-01T11:56:23.506Z" },
]

[[package]]
name = "pycparser"
version = "3.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/1b/7d/92392ff7815c21062bea51aa7b87d45576f649f16458d78b7cf94b9ab2e6/pycparser-3.0.tar.gz", hash = "sha256:600f49d217304a5902ac3c37e1281c9fe94e4d0489de643a9504c5cdfdfc6b29", size = 103492, upload-time = "2026-01-21T14:26:51.89Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/0c/c3/44f3fbbfa403ea2a7c779186dc20772604442dde72947e7d01069cbe98e3/pycparser-3.0-py3-none-any.whl", hash = "sha256:b727414169a36b7d524c1c3e31839a521725078d7b2ff038656844266160a992", size = 48172, upload-time = "2026-01-21T14:26:50.693Z" },
]

[[package]]
name = "pyparsing"
version = "3.3.2"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/f3/91/9c6ee907786a473bf81c5f53cf703ba0957b23ab84c264080fb5a450416f/pyparsing-3.3.2.tar.gz", hash = "sha256:c777f4d763f140633dcb6d8a3eda953bf7a214dc4eff598413c070bcdc117cbc", size = 6851574, upload-time = "2026-01-21T03:57:59.36Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/10/bd/c038d7cc38edc1aa5bf91ab8068b63d4308c66c4c8bb3cbba7dfbc049f9c/pyparsing-3.3.2-py3-none-any.whl", hash = "sha256:850ba148bd908d7e2411587e247a1e4f0327839c40e2e5e6d05a007ecc69911d", size = 122781, upload-time = "2026-01-21T03:57:55.912Z" },
]

[[package]]
name = "python-dateutil"
version = "2.9.0.post0"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "six" },
]
sdist = { url = "https://files.pythonhosted.org/packages/66/c0/0c8b6ad9f17a802ee498c46e004a0eb49bc148f2fd230864601a86dcf6db/python-dateutil-2.9.0.post0.tar.gz", hash = "sha256:37dd54208da7e1cd875388217d5e00ebd4179249f90fb72437e91a35459a0ad3", size = 342432, upload-time = "2024-03-01T18:36:20.211Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/ec/57/56b9bcc3c9c6a792fcbaf139543cee77261f3651ca9da0c93f5c1221264b/python_dateutil-2.9.0.post0-py2.py3-none-any.whl", hash = "sha256:a8b2bc7bffae282281c8140a97d3aa9c14da0b136dfe83f850eea9a5f7470427", size = 229892, upload-time = "2024-03-01T18:36:18.57Z" },
]

[[package]]
name = "python-flint"
version = "0.9.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/03/d3/32226210a7703b0cfbe0f5b2c56e38b7b7177d4c69663247d8813352595c/python_flint-0.9.0.tar.gz", hash = "sha256:686b2907eedaf0c0842caefab29a5775d2e633fd5815b81e13b81ca2c6ad0a36", size = 486670, upload-time = "2026-07-03T23:29:23.737Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/82/20/42ec7f09155485314f97071e53e576bbf00c03cdfd52b37b8dced83a2baa/python_flint-0.9.0-cp310-abi3-macosx_10_9_x86_64.whl", hash = "sha256:be6f010e4c2dbe8994250e2ca218ff1e301ee143c03e712bab812ff9e6b4fc46", size = 8870927, upload-time = "2026-07-03T23:28:23.197Z" },
    { url = "https://files.pythonhosted.org/packages/41/c3/2323ed921fa08ad2a0935775dddba8502d30bfdc3034920abfdac2138236/python_flint-0.9.0-cp310-abi3-macosx_11_0_arm64.whl", hash = "sha256:025fd4e77f2cbbf40f63b9cd7571aad3803deb57aecd72e7c397480fe84921a0", size = 7882651, upload-time = "2026-07-03T23:28:25.477Z" },
    { url = "https://files.pythonhosted.org/packages/db/3f/5f57004f9f43ac6508f874cc97123f11b27b6811b5bb0d320c43f600f0cb/python_flint-0.9.0-cp310-abi3-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:376b88cacd30612479e839ffdba887599d3f9c8c0e214852bf80bb2b194e4d76", size = 10125938, upload-time = "2026-07-03T23:28:27.426Z" },
    { url = "https://files.pythonhosted.org/packages/ee/43/fe3689c62e6e5bd2f511165b3baaa4edfce1db2f2c26d0108a0f753b2c49/python_flint-0.9.0-cp310-abi3-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:0e681705564a22367def0e026185af43783fd466839493baf7bc21c9e506bf15", size = 10137028, upload-time = "2026-07-03T23:28:29.717Z" },
    { url = "https://files.pythonhosted.org/packages/63/dd/4b49e36612e924707090c569cf5c3daa9ba3c3e3050897715e3136d055af/python_flint-0.9.0-cp310-abi3-win_amd64.whl", hash = "sha256:8f1059536b7393e48b1444894c3b54ce1b961e4aa4a356e19217b26690f20db0", size = 9593474, upload-time = "2026-07-03T23:28:31.729Z" },
    { url = "https://files.pythonhosted.org/packages/a3/0e/bf3ad3be80edf54cb98005e3dd19d9b0a8d3618f841f12b703c819b94282/python_flint-0.9.0-cp310-abi3-win_arm64.whl", hash = "sha256:4d78476bce46d28e3655ac5521c2af29a1928ac320aa7e6ace88ebe46fb136e2", size = 7874815, upload-time = "2026-07-03T23:28:33.696Z" },
    { url = "https://files.pythonhosted.org/packages/c8/78/39c80424b399677603629d3e6a2e67dbdaf49a33ace98a581be93ed14688/python_flint-0.9.0-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:cf1356f6850c8ef11789773005d192a9035e828bc41644be56ec9b35ac41b2fe", size = 9134679, upload-time = "2026-07-03T23:28:35.202Z" },
    { url = "https://files.pythonhosted.org/packages/47/99/f0b224ca7f85c1368bacc6ad1aac6f13ce9355e25f17a5bcf4e21c4bb639/python_flint-0.9.0-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:70e965a6f8096b3f40cd335d16227715a61c59e27a1cf9979e57717cfae4e6da", size = 7962573, upload-time = "2026-07-03T23:28:37.122Z" },
    { url = "https://files.pythonhosted.org/packages/22/7d/a9c0538fbd4444cd6ef98852e1ded2b65caadd255604963d38917358653b/python_flint-0.9.0-cp313-cp313-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:2a0d8db1fab69104afdc7a9763a690337a1cecafbf476b310f5bcd8ccc97b29b", size = 10190202, upload-time = "2026-07-03T23:28:39.121Z" },
    { url = "https://files.pythonhosted.org/packages/24/a1/db9ded0b3938117a55581057ddaa78d997607e3c5c632e8e7f2b6c6ae017/python_flint-0.9.0-cp313-cp313-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:7d60da4bf413c264215ba396ed87601632ede21dfc8c05661b424942cbbfb98e", size = 10222717, upload-time = "2026-07-03T23:28:41.172Z" },
    { url = "https://files.pythonhosted.org/packages/e1/3d/8fa26b07514d7c433d14d338df9df4c57ad6875ef7a01fb578d79be8a449/python_flint-0.9.0-cp313-cp313-win_amd64.whl", hash = "sha256:1f3a3672d589e376d47288dcebcb712997dc719880a4dbf1779bf0f2b20d0293", size = 9682364, upload-time = "2026-07-03T23:28:43.326Z" },
    { url = "https://files.pythonhosted.org/packages/4c/4c/28a9e33bbc323263dc2408e6a253e77099183b5e870f453dfc1efeb75107/python_flint-0.9.0-cp313-cp313-win_arm64.whl", hash = "sha256:e9d5fcfc3eca4254306ba4130914c61f84b5a4e816f97e31070fda620478dd96", size = 7964982, upload-time = "2026-07-03T23:28:45.475Z" },
    { url = "https://files.pythonhosted.org/packages/d6/5b/fa2a8a6a786a79f084fa8a1d2bd529d7a1e9f386fcb777271835f3198d87/python_flint-0.9.0-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:8a1309db059bd30234b4ad4e55b0de76832109f78379d7533bc7c1fd7ccb9859", size = 9143627, upload-time = "2026-07-03T23:28:47.431Z" },
    { url = "https://files.pythonhosted.org/packages/c9/8d/523c31701a55f539b8b2074b8a4faa921679bed76968d254c99ea71990df/python_flint-0.9.0-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:57ed504043c69740b983b7dae3b44e0e06704a749cf42a7ead088e78b1eb85f5", size = 7983061, upload-time = "2026-07-03T23:28:49.703Z" },
    { url = "https://files.pythonhosted.org/packages/4b/3d/b73a9f789f981baefbb32b00c8318bf4beb1d14b1b063984aa63461ee9b2/python_flint-0.9.0-cp314-cp314-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:2736832e42fa5487026fe8431d62e626c083f01fde86c6e45a402e808466778e", size = 10202236, upload-time = "2026-07-03T23:28:52.132Z" },
    { url = "https://files.pythonhosted.org/packages/39/2e/236741752daa06dbedb44abbe2c6d3a8ece3e4cc7ece34edfb8e3d6aba97/python_flint-0.9.0-cp314-cp314-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:7f6532950e27cb3e836bfd23f5228af012e4d6332f6885bed338a591b01be659", size = 10276464, upload-time = "2026-07-03T23:28:54.188Z" },
    { url = "https://files.pythonhosted.org/packages/2f/6b/660e6982354b07080fc23459b0e30e02b84076dc7876c48de07e30e1da4b/python_flint-0.9.0-cp314-cp314-pyemscripten_2026_0_wasm32.whl", hash = "sha256:b31f5c00e0e36040ab58d00b3025156e20869b990d776e4bf90f870b1ee11ad3", size = 7121329, upload-time = "2026-07-03T23:28:56.259Z" },
    { url = "https://files.pythonhosted.org/packages/be/fb/11328589c0edd04a900b6e6521b5b85e0218d54d4641c0f419aa561267a7/python_flint-0.9.0-cp314-cp314-win_amd64.whl", hash = "sha256:1c32c16bb7119ae200a138558cd5d41e61efab8a94b2a967e7168c9e04797ec6", size = 9913628, upload-time = "2026-07-03T23:28:57.93Z" },
    { url = "https://files.pythonhosted.org/packages/f9/0d/f84f84e50120fd89a45d44e5d67444bd1ecb7c354200e2f1c27ac18f0225/python_flint-0.9.0-cp314-cp314-win_arm64.whl", hash = "sha256:335a4e55c61eecda315292d38b0dcb6687f85ffa6a4fa6bea8dba8d143e4387d", size = 8261445, upload-time = "2026-07-03T23:28:59.979Z" },
    { url = "https://files.pythonhosted.org/packages/bd/68/d15b652a710aec669d99e9fb648188ad4d4fa5435ea8e987245be9f50f03/python_flint-0.9.0-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:83ca0da26f3344da6eeac33a3cc4dd2d323b56d9b1eaa430a49a8e82cca68d80", size = 9279643, upload-time = "2026-07-03T23:29:01.532Z" },
    { url = "https://files.pythonhosted.org/packages/42/db/0d25d9cfd61b648dd39b44255c2bf8a5b207e25c7a9aab53cde29515dd60/python_flint-0.9.0-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:f0ba8c7bceaf93dd4d391ee2fab487a672bd7004600e07ceddbd3878025673e9", size = 8238305, upload-time = "2026-07-03T23:29:03.7Z" },
    { url = "https://files.pythonhosted.org/packages/41/85/7535f8a1422eef89fab8422b62d3f97c8fd9b556763aa6cd46154abdcd5b/python_flint-0.9.0-cp314-cp314t-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:c2d37959bc802220640e54724439c66a123b7aad565bfa889dbb8e8857ba4d64", size = 10246910, upload-time = "2026-07-03T23:29:05.319Z" },
    { url = "https://files.pythonhosted.org/packages/d8/70/bb4e62cb8d139d4239712a93714c5b5a3f99dade40f182f4d802e288b33d/python_flint-0.9.0-cp314-cp314t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:68b089c32b689223429754be5752b0d38a23e431903a8d5857bb182ebffce51f", size = 10309233, upload-time = "2026-07-03T23:29:07.131Z" },
    { url = "https://files.pythonhosted.org/packages/87/56/ef957e332776d1283138bf0f66479101e64cd38814a5b7289d94729783a0/python_flint-0.9.0-cp314-cp314t-win_amd64.whl", hash = "sha256:c5430048cdc95007e6152b03ad242bfa1192a1f927faee5ec333f7018bd2d350", size = 10402344, upload-time = "2026-07-03T23:29:09.129Z" },
    { url = "https://files.pythonhosted.org/packages/50/f9/7b8900ed86f36b3ca423859cbfe9b0116936b85717bb172f94cbf1e03184/python_flint-0.9.0-cp314-cp314t-win_arm64.whl", hash = "sha256:69c054f3f16e607515193080f887f3357961c36bffbcf8169680566f1bb8bc29", size = 8426268, upload-time = "2026-07-03T23:29:11.309Z" },
]

[[package]]
name = "qdldl"
version = "0.1.9.post1"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "numpy" },
    { name = "scipy" },
]
sdist = { url = "https://files.pythonhosted.org/packages/51/4e/452984a63df9421cf8e7d25e8e6a44832cf0247a5e7b65e437cd516a0f8f/qdldl-0.1.9.post1.tar.gz", hash = "sha256:da2016d541c26cefc79bca4d8b5bebfa00f35db19704abb20efbd1c08df3b4c7", size = 76295, upload-time = "2026-02-19T16:48:36.651Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/7e/ed/2ae64314f84211cb963136168fb119e595d1aea42d1f03a1e84ef7d04d68/qdldl-0.1.9.post1-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:25525962e90f1b9bfe3c4fb565222daf2bd77249bb6ffb9ae20b7da551f73538", size = 122478, upload-time = "2026-02-19T16:47:51.279Z" },
    { url = "https://files.pythonhosted.org/packages/15/45/767d8a6da3a04ee3c7262f897c1dd81e92d156c60eb5b43bcab4f2bc5af5/qdldl-0.1.9.post1-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:a2c005c9365dea6389a9feacf636028453790cace114b54e40fd302d6f4bf91c", size = 117691, upload-time = "2026-02-19T16:47:52.287Z" },
    { url = "https://files.pythonhosted.org/packages/1f/58/cb80bb5d379a7e570a160a198ff6bff2398d6c61b5514462736348218013/qdldl-0.1.9.post1-cp312-cp312-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:ee5b35c1dd419cbf388664d26d410c89a3e0c7e055e25223b6d28bd920349c8a", size = 1449354, upload-time = "2026-02-19T16:47:53.163Z" },
    { url = "https://files.pythonhosted.org/packages/43/11/8d89f71d4e1cb3152e4e3262db667282e0df6788d21800725195ee2384c0/qdldl-0.1.9.post1-cp312-cp312-manylinux_2_24_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:aa0e9721d272467c95a9748e6acea8911a12041ef3d8b20176aff829388ce57d", size = 1476880, upload-time = "2026-02-19T16:47:54.391Z" },
    { url = "https://files.pythonhosted.org/packages/d4/19/b30374cd37f145c4ee086642eca46c1a0b29d16027e02417b825d3708602/qdldl-0.1.9.post1-cp312-cp312-win_amd64.whl", hash = "sha256:f5a9bcda38dd19f75d72e47558f5132a99e5443238e5153a984c6f552bc4f4ac", size = 104542, upload-time = "2026-02-19T16:47:55.558Z" },
    { url = "https://files.pythonhosted.org/packages/22/51/2a683eddd1f0cf50440e0d173ccc4cb500775a8449e27651963873cdb4df/qdldl-0.1.9.post1-cp312-cp312-win_arm64.whl", hash = "sha256:ba3e19399553821b5ceee0c082fdb4453d00a38bd420b76dddec92ce2a5a065c", size = 98901, upload-time = "2026-02-19T16:47:56.553Z" },
    { url = "https://files.pythonhosted.org/packages/42/f6/5ab7f37e7607396eb7a61736471b54be881fc5697bb18e57992fb14a0867/qdldl-0.1.9.post1-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:00331a5e45cc60bf6f75f027ae2a2c137295de0b5e1a0af358a37aaa07427476", size = 122503, upload-time = "2026-02-19T16:47:57.435Z" },
    { url = "https://files.pythonhosted.org/packages/e1/49/144ec3c6b7cfe650191dac35a21d93eebfcc043a3ecd8b499adb3b7cec1d/qdldl-0.1.9.post1-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:dbfb46f7290917146b076449fb3fee1eefdf018e710c7033c11739ae1723da07", size = 117760, upload-time = "2026-02-19T16:47:58.407Z" },
    { url = "https://files.pythonhosted.org/packages/82/a1/f8d58f100140d416f40912a7bf8bc28ab8276e7e8e6a24a8889a4e5c895a/qdldl-0.1.9.post1-cp313-cp313-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:e881f51dc779441c0910dc5a9d89bfd40a459daaf8088934aebf6f4c84adf1e0", size = 1448988, upload-time = "2026-02-19T16:47:59.377Z" },
    { url = "https://files.pythonhosted.org/packages/f3/7d/6d621819d3340f2cb4555e5263481be1e741578634d09569c67acc186ff0/qdldl-0.1.9.post1-cp313-cp313-manylinux_2_24_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:bc0f30e521da345d25e4fa5308fda4964e25beacd10e8de9f08d084a600a42e2", size = 1476075, upload-time = "2026-02-19T16:48:00.583Z" },
    { url = "https://files.pythonhosted.org/packages/76/97/423a7cbe11add0b7b6afe97c9d6e934776c632a8c6e1d2a457c1f9dffbf6/qdldl-0.1.9.post1-cp313-cp313-win_amd64.whl", hash = "sha256:27b02a730c39b2dba205bb5c08dca5deb994f655f6eeacee687ac006c50b3366", size = 104586, upload-time = "2026-02-19T16:48:01.586Z" },
    { url = "https://files.pythonhosted.org/packages/ca/dc/425dfec0bd5a18ad43790764f091567fba18d63d9f9d6b202a796a8fd9ca/qdldl-0.1.9.post1-cp313-cp313-win_arm64.whl", hash = "sha256:98a13e234ea335484cf76441b95638d0f9ecdd43242dd5a073f77c758977d980", size = 98954, upload-time = "2026-02-19T16:48:02.486Z" },
    { url = "https://files.pythonhosted.org/packages/7f/a4/bc38a8f2edd88adc3bd87a53493e3ddfcab1c173a0310dcfe7f56063d254/qdldl-0.1.9.post1-cp313-cp313t-macosx_10_13_x86_64.whl", hash = "sha256:576edaf8b847d087806e3d2a860a06d52a435aa3192b21bbc39e69a55187805d", size = 129346, upload-time = "2026-02-19T16:48:03.325Z" },
    { url = "https://files.pythonhosted.org/packages/21/3f/0b157bd706ee91838d22d57dd0bd3a7ea0837142fb97b5df3d8acfad9f6c/qdldl-0.1.9.post1-cp313-cp313t-macosx_11_0_arm64.whl", hash = "sha256:547f73046ef615827317fbedb21b5e1b11f5082d304e8d775e9e17d6c447a598", size = 124236, upload-time = "2026-02-19T16:48:04.313Z" },
    { url = "https://files.pythonhosted.org/packages/30/ab/185e0620e424fab6eeafd3e37f37723e72c80a795419556575d47b27d4c5/qdldl-0.1.9.post1-cp313-cp313t-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:0cb2e82b4f40cb18638da47adf491a016d76d0d82f25377c4c330453a8785f94", size = 1494339, upload-time = "2026-02-19T16:48:05.364Z" },
    { url = "https://files.pythonhosted.org/packages/1a/55/0982ba5565863e3fa4306891158cb509088a875e76a5eeb683744d8a1610/qdldl-0.1.9.post1-cp313-cp313t-manylinux_2_24_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:1ddd5b43b760ffb4cc85ca1acfb0eb139bff78bcc7bd30cad4c55564074685d4", size = 1517878, upload-time = "2026-02-19T16:48:06.517Z" },
    { url = "https://files.pythonhosted.org/packages/79/bf/b75b0fee2ea07e0dd2c8824356cd78200ac429172fa24f12a2cf84f95bd8/qdldl-0.1.9.post1-cp313-cp313t-win_amd64.whl", hash = "sha256:0fba64949c3197c6691c8fe4c3fbcb4f95d6e85b314824ba75981efcdf06d98c", size = 113642, upload-time = "2026-02-19T16:48:07.858Z" },
    { url = "https://files.pythonhosted.org/packages/f8/ed/cc4bfa56f8d29a5ed7956c97ede9dfc4ec408f61e4b75ecd9e19232a64a8/qdldl-0.1.9.post1-cp313-cp313t-win_arm64.whl", hash = "sha256:31296314679c6ccfad8760704dbc9e25b5e49fd442f803638a2aaa1886724f7d", size = 104321, upload-time = "2026-02-19T16:48:08.79Z" },
    { url = "https://files.pythonhosted.org/packages/08/28/9b991fdcc16569b1bc7119ae1f62495c948033d791d469c031058d7b2c4c/qdldl-0.1.9.post1-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:0d69a8d011f47f287c5e7668b92b9e3574798b9687bc751af6f89c15037aa26e", size = 122733, upload-time = "2026-02-19T16:48:09.694Z" },
    { url = "https://files.pythonhosted.org/packages/18/92/56437eb5a31edb9275450dac94a94f7df252147527974ef50ba56cbb8d66/qdldl-0.1.9.post1-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:496bebf154c002fb7a36443b9a26cc0f7251e8e9251d3742590300cd2edec7a8", size = 117977, upload-time = "2026-02-19T16:48:10.606Z" },
    { url = "https://files.pythonhosted.org/packages/b2/7e/9594e0cea5aaf33c2579f722ad02e5117ede62e99aca62245f2c2d3df0d5/qdldl-0.1.9.post1-cp314-cp314-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:1922c11ddb59419ab969cd1a069e85da9e37db9b14d92b0900e73be94d25c318", size = 1448404, upload-time = "2026-02-19T16:48:11.497Z" },
    { url = "https://files.pythonhosted.org/packages/bf/85/c5e380aeaa3f5d61cbf21b815b3caac5909a165c747aadd5675500fa92dc/qdldl-0.1.9.post1-cp314-cp314-manylinux_2_24_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:e8c0148de01346722ef07ce9434485b97b8f3aa7042cac5c341b58a728fe7588", size = 1474644, upload-time = "2026-02-19T16:48:12.831Z" },
    { url = "https://files.pythonhosted.org/packages/b6/a7/a3b62d9ec100604778d0596910f4bd20eaf23445af20bdd1d3cac77b6632/qdldl-0.1.9.post1-cp314-cp314-win_amd64.whl", hash = "sha256:9adb8625012e96ceb6c24a8278b8aa9477727ae8fde35dee730988747ab95144", size = 107693, upload-time = "2026-02-19T16:48:14.231Z" },
    { url = "https://files.pythonhosted.org/packages/30/ec/55b21669cad250f55fee6a8ae0fe65dfb547baeb3463f576e8642795e392/qdldl-0.1.9.post1-cp314-cp314-win_arm64.whl", hash = "sha256:0db9f197fb51c6fa96ff1964707e2ba9a89b7b0d91c305e6e0b668e1bcb66fbf", size = 102546, upload-time = "2026-02-19T16:48:15.226Z" },
    { url = "https://files.pythonhosted.org/packages/43/e8/09c59c9f4a1df9b2b415cbc13eb0daadab418e252c698f622d94e4dcb026/qdldl-0.1.9.post1-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:25da2bcd44dd272435db3b4208b47943837503f43db4d24c02e5e15b7d5ddf33", size = 129500, upload-time = "2026-02-19T16:48:16.221Z" },
    { url = "https://files.pythonhosted.org/packages/86/03/dcf73d806a4c3f0250a56cc56dafadc2dfacccf5df9caf8f7f181a5e3a89/qdldl-0.1.9.post1-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:e3438e9cb3f8a26531a24f25bb05152a7446112f4c8ff62d537debfb8147435c", size = 124224, upload-time = "2026-02-19T16:48:17.17Z" },
    { url = "https://files.pythonhosted.org/packages/5b/2e/7770f0ad70c6cc834041c2c19262c3315d312d0d3e72ac33ecb7c94f2f9a/qdldl-0.1.9.post1-cp314-cp314t-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:9a2aed01dbdc705bcab71270ce20753a016bd7b112ea7e06d1166d897e7483cb", size = 1485196, upload-time = "2026-02-19T16:48:18.415Z" },
    { url = "https://files.pythonhosted.org/packages/0b/6d/f1919ae97e1482484239edcda8b4f29aaba11817c808c775403e8a35aa54/qdldl-0.1.9.post1-cp314-cp314t-manylinux_2_24_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:dd08bbb431f138c2946a0d99cb70fbfe67435c8b3dc1dbf23e4e80edfd2b1456", size = 1509644, upload-time = "2026-02-19T16:48:20.273Z" },
    { url = "https://files.pythonhosted.org/packages/7a/33/89ca4741cb651385a12600c0e93d24ad20eef5a954bb2b7ddc596442fc8c/qdldl-0.1.9.post1-cp314-cp314t-win_amd64.whl", hash = "sha256:213f6125564f61d9597d5d36c5556d4c898225bc31a99f8c87fd549b2e65b60a", size = 117569, upload-time = "2026-02-19T16:48:21.459Z" },
    { url = "https://files.pythonhosted.org/packages/63/48/34fa827457aa0e373fb50dab4490757350076f9afcf7eb749a71926023af/qdldl-0.1.9.post1-cp314-cp314t-win_arm64.whl", hash = "sha256:fcc2184cac1e502ed624efe7f00c1c215b95cfd324a8cacf7f0053c00fa524f5", size = 107844, upload-time = "2026-02-19T16:48:22.899Z" },
]

[[package]]
name = "scipy"
version = "1.18.1"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "numpy" },
]
sdist = { url = "https://files.pythonhosted.org/packages/7e/74/66de6258867beb2ef08f35f9f2ac017a52cacd5081714d239ff1a442d458/scipy-1.18.1.tar.gz", hash = "sha256:52c4b7422442aba924d03ad4019852b08a92e64ea187b933135687bfe2747307", size = 30781235, upload-time = "2026-08-21T23:28:50.599Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/18/f7/240c110c08693826b4513a52f5717d62ec7c7af72f2920821247c03b17b3/scipy-1.18.1-cp312-cp312-macosx_10_15_x86_64.whl", hash = "sha256:457fd7a2a8edeb044ab6ffbc0aa03ff6cd18491356e5e0c834d76ce621b916d1", size = 31111061, upload-time = "2026-08-21T23:23:44.522Z" },
    { url = "https://files.pythonhosted.org/packages/05/4a/78c6285577c375e7cf27277ea8ee6961224327f1e1a0c44af5f17f23635c/scipy-1.18.1-cp312-cp312-macosx_12_0_arm64.whl", hash = "sha256:e708533e8b2ae2497d65346538a7dcc92814410b25b81432eac66de0f2af8265", size = 28733332, upload-time = "2026-08-21T23:23:50.015Z" },
    { url = "https://files.pythonhosted.org/packages/a5/f6/a5b82f8abbe14d134691b8b903696f701d25a081353a29dc655c364d9e62/scipy-1.18.1-cp312-cp312-macosx_14_0_arm64.whl", hash = "sha256:7bbf207c4453ce1ad2e00b17313852b33310b83090c2311bdaf97f93c0380d12", size = 20475078, upload-time = "2026-08-21T23:23:54.138Z" },
    { url = "https://files.pythonhosted.org/packages/23/22/0858a0bbd6b3e825ceb8cd9baf9eaf3b2f2b1d77727eb6be40500bcdc92f/scipy-1.18.1-cp312-cp312-macosx_14_0_x86_64.whl", hash = "sha256:78c0665edead396b1abb4897c41a5c1d9bf090c8a637a4c20a61678e0a264e66", size = 23108904, upload-time = "2026-08-21T23:23:57.824Z" },
    { url = "https://files.pythonhosted.org/packages/75/9a/2e71719f31eaefe0e3a1706c4a1ded94e664bfd95ffca2b219a671faee01/scipy-1.18.1-cp312-cp312-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:3c085faa2cfa879c5141df483f836f4d691045a078224a670fa570fa01612d89", size = 34025113, upload-time = "2026-08-21T23:24:02.209Z" },
    { url = "https://files.pythonhosted.org/packages/df/64/ff35eb9e54894cf471ff4716abd3c81eb0a0626869217ce3e6ba4ccf17d7/scipy-1.18.1-cp312-cp312-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:f55fa87b6c612ecd6b058f167c53231b1d14e412efe361d3d6e38b3631c73218", size = 35344199, upload-time = "2026-08-21T23:24:07.844Z" },
    { url = "https://files.pythonhosted.org/packages/d3/af/c5538be1792f7034c12c7db6ee67cace58253c7b87b122d68253eaf5de89/scipy-1.18.1-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:c35d74ce0e193ff740c2f2be2ac913ddc232fe6c1ff40b26cfecb9c670c63314", size = 35639587, upload-time = "2026-08-21T23:24:13.05Z" },
    { url = "https://files.pythonhosted.org/packages/91/4c/075e4f66471bac101141ac739e9e135549be1bae584571bd03a530c056e1/scipy-1.18.1-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:d2924a03db38dc2e848bca2fe9f077dafb891480b91a00a0963a8cf86dfc31c1", size = 37480330, upload-time = "2026-08-21T23:24:19.608Z" },
    { url = "https://files.pythonhosted.org/packages/39/e7/979fd14e75008623df31ba70d6bb144700f68feadcea042021c06a05bf82/scipy-1.18.1-cp312-cp312-win_amd64.whl", hash = "sha256:5e4d44984abc0020154ea81b247adeddcc3ac5527b975ff798bd1ba0adc513c2", size = 36658278, upload-time = "2026-08-21T23:24:25.463Z" },
    { url = "https://files.pythonhosted.org/packages/c7/0b/e1525354ff9d7d5feb6d1b31af6d14072e5c91e9607b421fa1ec889660b3/scipy-1.18.1-cp312-cp312-win_arm64.whl", hash = "sha256:d65d448389b8436493abcf629cc94ad0cf32aecaf06e1acca1de53cc795f2f12", size = 24400588, upload-time = "2026-08-21T23:24:30.579Z" },
    { url = "https://files.pythonhosted.org/packages/b6/55/4540ee0f9c42a9ad7109d0d1a8cc70de54c3572b01c6693a2b1c70e90ceb/scipy-1.18.1-cp313-cp313-macosx_10_15_x86_64.whl", hash = "sha256:3ab3523da44749156e1f68b464dc56af11ae4cbc5c739a49d05f32b982eca9f3", size = 31089958, upload-time = "2026-08-21T23:24:35.8Z" },
    { url = "https://files.pythonhosted.org/packages/2a/f5/769f36d14922b8071a43e95d24d18b6bdafad10d7f5cf647867e1ac052bc/scipy-1.18.1-cp313-cp313-macosx_12_0_arm64.whl", hash = "sha256:e6fb6a55cc0ba97b59a1f288fb86dc6fce8bdfc0fffcbfd015e3a954bf2a2d93", size = 28715106, upload-time = "2026-08-21T23:24:40.775Z" },
    { url = "https://files.pythonhosted.org/packages/9a/d7/21d890274f75ea37a8209d5519e72da3da90302e3b9fb8397a0918386a62/scipy-1.18.1-cp313-cp313-macosx_14_0_arm64.whl", hash = "sha256:ea324d9dd34c38bfb9bec8ca4d1b407db97dbb74029f566b8e322b1b6fe56fe6", size = 20456846, upload-time = "2026-08-21T23:24:45.066Z" },
    { url = "https://files.pythonhosted.org/packages/ec/01/798430ecea2e78ec7c02663d5f71c007bb6abeca931080debd40d7fa55ea/scipy-1.18.1-cp313-cp313-macosx_14_0_x86_64.whl", hash = "sha256:75b00eb8fb802090aa903f4ea1c7f5a584779f967361e68b7e98e531cc2d7174", size = 23087986, upload-time = "2026-08-21T23:24:49.539Z" },
    { url = "https://files.pythonhosted.org/packages/e6/5f/4634e9d35c68496e4e34cb6946eafab044458e6cedab42b40b6588e475b6/scipy-1.18.1-cp313-cp313-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:d416b16cccfd70fbf62400e84d0bb2f4e6af519a45557f1692c749b37f14b315", size = 33998146, upload-time = "2026-08-21T23:24:54.714Z" },
    { url = "https://files.pythonhosted.org/packages/41/48/6450ed9243315322bbc19ac57b9b70d66a20bf1d38d124c96bc4bf6af9ea/scipy-1.18.1-cp313-cp313-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:fdaf5ea890a6183d0565f51a61799d67081bd5b1cf03c5f4b3fd3732108625c9", size = 35312578, upload-time = "2026-08-21T23:25:00.44Z" },
    { url = "https://files.pythonhosted.org/packages/00/bd/bf5a4be6a3525676499f6dff307991739ff6fdcad1481b1aeb6745339f58/scipy-1.18.1-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:c825cef2f49e46753726a7181a8e199804a912b29519ada542c6ebc654951899", size = 35612621, upload-time = "2026-08-21T23:25:06.144Z" },
    { url = "https://files.pythonhosted.org/packages/bd/4e/3c45c33e00a77996c4b1cb707929f833ba7b1d522ee29f882512c330676d/scipy-1.18.1-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:e3b417bf8c2c7c16e8f58ad91db17783ec911ac16e7b50eb6eab6e809b4f5b07", size = 37457323, upload-time = "2026-08-21T23:25:12.483Z" },
    { url = "https://files.pythonhosted.org/packages/93/0e/e0348fbc0dbab65c114cf78957e7dfeb49f8e8b556b4d930cc12ff195e18/scipy-1.18.1-cp313-cp313-win_amd64.whl", hash = "sha256:559ed65f60c1af5a03f3912605a1b5114f522c7c32fb23c3376ae8f03219fe28", size = 36622841, upload-time = "2026-08-21T23:25:18.722Z" },
    { url = "https://files.pythonhosted.org/packages/50/a8/6a77f5f267c555108f0a864b6db714363dab567a8266422a79a385f9232b/scipy-1.18.1-cp313-cp313-win_arm64.whl", hash = "sha256:cd479fc04dd9401e3b4f49e76518768ef99c4f517a98c284eb091fd725719adf", size = 24399315, upload-time = "2026-08-21T23:25:23.458Z" },
    { url = "https://files.pythonhosted.org/packages/06/d5/d8eb4e280ddb56a4ab2c6f02ee49b56b23f6e977cf0802fd6d68dbef14f5/scipy-1.18.1-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:83de5453a7799afc9048b4616bd085cef126e36412f0ea2f6370c36a2a3a51e7", size = 31090936, upload-time = "2026-08-21T23:25:28.686Z" },
    { url = "https://files.pythonhosted.org/packages/2a/49/59ea385dc3a62ff498ddf3cfff7c2b41b0f9f9d3c4122b3f1dcb6d6327fe/scipy-1.18.1-cp314-cp314-macosx_12_0_arm64.whl", hash = "sha256:9554bcc6d715ee87a633a3cc8e7703c6628b100dd29cb8a2efc4c0533c7ff729", size = 28725221, upload-time = "2026-08-21T23:25:33.244Z" },
    { url = "https://files.pythonhosted.org/packages/70/e8/6b0c288c50942d78193696c9f15f9a0874f5178aa0ddf40f83d9924b3e8d/scipy-1.18.1-cp314-cp314-macosx_14_0_arm64.whl", hash = "sha256:011413b7426b75012840e35649e00fe0a2c3bae89fed433876e3a99251572efc", size = 20466839, upload-time = "2026-08-21T23:25:37.516Z" },
    { url = "https://files.pythonhosted.org/packages/4b/e0/54fd3793c729e3b936782f181b59cbb1205bf250ab605a16cb1ba61cdd5e/scipy-1.18.1-cp314-cp314-macosx_14_0_x86_64.whl", hash = "sha256:88f0e784020649f88ea48c9f5ddfa403bf9205820667c0914740b392035afb82", size = 23089121, upload-time = "2026-08-21T23:25:42.019Z" },
    { url = "https://files.pythonhosted.org/packages/0b/56/030af62bea3cf878e0028515dff78c123b01633606a879b63f42d2db99cc/scipy-1.18.1-cp314-cp314-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:2d3ab0e8c69a17dd3559eab8cbb88f258e285c94d572c2719033f90f83290c89", size = 34053851, upload-time = "2026-08-21T23:25:47.998Z" },
    { url = "https://files.pythonhosted.org/packages/6b/89/2a844506d49651e9aa1af6ef95b6bd8031cb1d5a4375edec6155037e04cf/scipy-1.18.1-cp314-cp314-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:ac0333bdf38309aa3dcbe7e3fa7ea29e7a2c37c6ea306a757b700ded8e4596ad", size = 35329183, upload-time = "2026-08-21T23:25:53.522Z" },
    { url = "https://files.pythonhosted.org/packages/eb/56/c7370c3640e92ac9613cbf26cb3f729f9b12ddf1727b55b94b53b24d6f48/scipy-1.18.1-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:911de823097db8b63f034299d12662db93344e6ffa0b881cbb57748974b70168", size = 35672551, upload-time = "2026-08-21T23:25:59.387Z" },
    { url = "https://files.pythonhosted.org/packages/24/16/ec8536f351421f8bf60a1120930638f83790f4710b8230446aca3d6159d4/scipy-1.18.1-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:95298364e251be3e60249facbeeca03631d3bb7584f85879516ec55ac717b81f", size = 37469416, upload-time = "2026-08-21T23:26:05.432Z" },
    { url = "https://files.pythonhosted.org/packages/52/94/d73da0d28f16c45bb9b0a5691b91610b0275c5ef0eb5e43c87cf2dc1bf31/scipy-1.18.1-cp314-cp314-win_amd64.whl", hash = "sha256:78a0d7c918e74a232394117160e7e3db503377572a45bcef8826e4ab8a35feba", size = 37362755, upload-time = "2026-08-21T23:26:11.366Z" },
    { url = "https://files.pythonhosted.org/packages/89/25/e996e4dc74e10e227b1e14db5eaf6608bb6dd33884a64851c38f18dd4249/scipy-1.18.1-cp314-cp314-win_arm64.whl", hash = "sha256:cbf38d043c1aa4ab306e1ada6ab6eddacc3322a20b7af1b30bc93254b366fe09", size = 25036090, upload-time = "2026-08-21T23:26:15.887Z" },
    { url = "https://files.pythonhosted.org/packages/fa/c9/c00213f92309d753b48903e6a451b87eb52ff5b7a16e789d1568bbf221c4/scipy-1.18.1-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:0fcb3c93519f27bb4f0c4b0f7802cdcaca7fcf93267b75edda2e9f4e8a55cbd7", size = 31485550, upload-time = "2026-08-21T23:26:20.776Z" },
    { url = "https://files.pythonhosted.org/packages/74/b2/e3067c487982d4eeab2938928529410370c06fea84a4d3f4925e7d96647d/scipy-1.18.1-cp314-cp314t-macosx_12_0_arm64.whl", hash = "sha256:ddef79fb382df40104a19bb7151b3b23e57c1778fcf857c71ceecd9bd264513f", size = 29174642, upload-time = "2026-08-21T23:26:25.395Z" },
    { url = "https://files.pythonhosted.org/packages/d5/ab/374c9fe2d1ec014e576c781a4b5d8e1ba340e8f6b4638c16f711d2b194f0/scipy-1.18.1-cp314-cp314t-macosx_14_0_arm64.whl", hash = "sha256:0e82073ecc7acc6436fac4b31674109c7e1d3e596789767eda01258a8c9e8123", size = 20916357, upload-time = "2026-08-21T23:26:30.112Z" },
    { url = "https://files.pythonhosted.org/packages/90/38/223915c88a17317cafbf8ca2a42b11c265a9fb1e804aa665544132b5fe8a/scipy-1.18.1-cp314-cp314t-macosx_14_0_x86_64.whl", hash = "sha256:8bcf3c1ba5d6456e2effd30fcbd3459b044d683fcdac79a2e6830f0bdf7de487", size = 23482611, upload-time = "2026-08-21T23:26:34.846Z" },
    { url = "https://files.pythonhosted.org/packages/c4/d1/db0948da8ca57a80b36520ef0a768b967d99f3af65f4b6f1bf6362ad4dd4/scipy-1.18.1-cp314-cp314t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:cfbf154f2ba187f2ed6cce2639efff7d105f1140573642c0161615b6d91d6a87", size = 34143202, upload-time = "2026-08-21T23:26:40.4Z" },
    { url = "https://files.pythonhosted.org/packages/87/53/39d046cc7574ed6acacb6bd5723e220107ece80bff12faaf3efc4ddeede4/scipy-1.18.1-cp314-cp314t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:a1d33a7836f7ddc1993427966a0823468ec41bcbdb1a9f9942d1d7e57f803ba3", size = 35380876, upload-time = "2026-08-21T23:26:46.1Z" },
    { url = "https://files.pythonhosted.org/packages/f9/da/32e0e799d875a85ca57d9bde6c78148afcc0e38276df683d95854eadc8c3/scipy-1.18.1-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:7f4b8bc363b6d65ee2152bec57568e3c52639bb34c46057b09857a307ed5e21d", size = 35770885, upload-time = "2026-08-21T23:26:51.533Z" },
    { url = "https://files.pythonhosted.org/packages/88/2e/f97a666d362fee68b18f41c9c30ed502ca5c98b549749bfcb52a8b74d1eb/scipy-1.18.1-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:11c423f1049c5755ad4409af52a9ada1cff96fe9b50795d4af3619f292901239", size = 37525424, upload-time = "2026-08-21T23:26:56.751Z" },
    { url = "https://files.pythonhosted.org/packages/ca/d5/a9e765a84654ebba8479a1fd1b059ced1af72b168a3b2a3a46540ea38d20/scipy-1.18.1-cp314-cp314t-win_amd64.whl", hash = "sha256:c24acac1e18912761c4700239bbc1fd32f615af690f1584d49b35859be51324d", size = 37416961, upload-time = "2026-08-21T23:27:01.546Z" },
    { url = "https://files.pythonhosted.org/packages/ee/16/e79e0d1c63ef698879d85439d37e9fb434e3b804e506a6991038d086ebd9/scipy-1.18.1-cp314-cp314t-win_arm64.whl", hash = "sha256:9f2897bf7737392ad0d5213ea7b6add72a4edf5679b3153106aeb88b6507b3b9", size = 25331848, upload-time = "2026-08-21T23:27:05.884Z" },
    { url = "https://files.pythonhosted.org/packages/be/4f/1bd37c883b67163e2ca1f60977a399500e6879c15defecac62831c8d078d/scipy-1.18.1-cp315-cp315-macosx_10_15_x86_64.whl", hash = "sha256:eb0dfcf4e28a99c12c999744a2ff67c9b06200e20401c7c88186e33552a46331", size = 31091484, upload-time = "2026-08-21T23:27:11.051Z" },
    { url = "https://files.pythonhosted.org/packages/8c/c5/ba929d7feb9b2332f96827c12e0e924b61973b59b4dea383b603372c65ce/scipy-1.18.1-cp315-cp315-macosx_12_0_arm64.whl", hash = "sha256:30f464bee641fa8e282577c7dce027308403213c6ca8270bba73285c91024bc5", size = 28725057, upload-time = "2026-08-21T23:27:15.9Z" },
    { url = "https://files.pythonhosted.org/packages/a4/19/68f1c50f609d955d230e66d25d02bd3e1e167ec540232135354fb9a4b9e3/scipy-1.18.1-cp315-cp315-macosx_14_0_arm64.whl", hash = "sha256:1bca3b943fc2567ea49cd02c99abde49da4d5178ec46f624bd8255cda8755beb", size = 20466734, upload-time = "2026-08-21T23:27:20.044Z" },
    { url = "https://files.pythonhosted.org/packages/ef/6d/319fa29b73d1802fa80b32a6eaf3f5be456ef81526da2716a9493bcb5501/scipy-1.18.1-cp315-cp315-macosx_14_0_x86_64.whl", hash = "sha256:c9d18a33309122074ea483dd92dd444189166b8b2ec429fe9ed5ac73c7a0aa23", size = 23089664, upload-time = "2026-08-21T23:27:24.345Z" },
    { url = "https://files.pythonhosted.org/packages/b7/db/30992f9b51a63de671daf3888ffd18378b6cb9ec9f2c972264238ffa7fd6/scipy-1.18.1-cp315-cp315-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:82f201b4c878551d48558337aab270d3c6cca5507b8737c8d8a608d234cccde0", size = 34054035, upload-time = "2026-08-21T23:27:29.409Z" },
    { url = "https://files.pythonhosted.org/packages/91/d4/bf3e735dc0b9d5a8ff45079d2540e17d3aff7a2f0048dd8f552ffd031d2b/scipy-1.18.1-cp315-cp315-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:0ac49ea97594532dd44b7136094d35f5440fa06e6d9c6384a74c01764df388c5", size = 35333883, upload-time = "2026-08-21T23:27:34.293Z" },
    { url = "https://files.pythonhosted.org/packages/19/93/12d78ce9f871fe945fca588d32644e6e63f553c2a35c564d73f3b22a3313/scipy-1.18.1-cp315-cp315-musllinux_1_2_aarch64.whl", hash = "sha256:ceb30a00ce7c92d459819443d29ca486d882b83fb6738bdcbb2a1cce94ac5daa", size = 35673124, upload-time = "2026-08-21T23:27:39.059Z" },
    { url = "https://files.pythonhosted.org/packages/70/cd/886219313a1012a48e6ae0ec4f302c837151beb92e1ff0d709ef8fdfc488/scipy-1.18.1-cp315-cp315-musllinux_1_2_x86_64.whl", hash = "sha256:f29633129f9fa7e88a3f0fca835de2d030bfc9643f7799e1a0c46cee24d38fc7", size = 37470753, upload-time = "2026-08-21T23:27:44.435Z" },
    { url = "https://files.pythonhosted.org/packages/17/6c/a776888ce618bee54fbde26172f0f46ac1da70d27b63861797fe78e1904b/scipy-1.18.1-cp315-cp315-win_amd64.whl", hash = "sha256:92c14f5bdbfb6216315ce33e78080474082de8b3830122ba97809bfbe65f75c0", size = 37361483, upload-time = "2026-08-21T23:27:49.334Z" },
    { url = "https://files.pythonhosted.org/packages/ab/09/97b651691322ebee97999b017ffc18a15a0b815103844c97e8da9d469731/scipy-1.18.1-cp315-cp315-win_arm64.whl", hash = "sha256:e402cf31eb68f453dbb2d36fc6d722b33f24a55d68b2ae1d92fa6305ca71c298", size = 25035883, upload-time = "2026-08-21T23:27:53.596Z" },
    { url = "https://files.pythonhosted.org/packages/ed/0f/9ec20467bbabd0d44e2a77d0fd3d124f884b4d67df92af82c91d2d6a486f/scipy-1.18.1-cp315-cp315t-macosx_10_15_x86_64.whl", hash = "sha256:2a0b02f9fc46f8520330c23d45e6560db7e3a0d927232139427637f98943e11d", size = 31474926, upload-time = "2026-08-21T23:27:57.993Z" },
    { url = "https://files.pythonhosted.org/packages/8a/58/dcb79161e56efbedc50079fcd2f5fe427a0ebb53022eb476aa73c015ad8f/scipy-1.18.1-cp315-cp315t-macosx_12_0_arm64.whl", hash = "sha256:1d73131e358976663dd969e1fb4ed1404b815cd977eaaedc3b3a133ba2d81c35", size = 29164940, upload-time = "2026-08-21T23:28:03.062Z" },
    { url = "https://files.pythonhosted.org/packages/71/d3/1eeea80c817fcb8ef7bd4a05a58824977a0e57a375cfc3d7ea7c911c01ad/scipy-1.18.1-cp315-cp315t-macosx_14_0_arm64.whl", hash = "sha256:bff0b729edd992766136b34e39cc76bc2fad905aa58897ee72a9cd000a6d8443", size = 20906742, upload-time = "2026-08-21T23:28:07.642Z" },
    { url = "https://files.pythonhosted.org/packages/54/46/e59350428b6099301a20128108c995e2eb175a43f383af9a346e38824f9b/scipy-1.18.1-cp315-cp315t-macosx_14_0_x86_64.whl", hash = "sha256:10ac20c69d880f77f375db44c22e3e6a644f9fefa291d4cd2fb9790a89fc99fd", size = 23472183, upload-time = "2026-08-21T23:28:12.109Z" },
    { url = "https://files.pythonhosted.org/packages/89/31/cc91623fa98f0621766a0f0aaaadb2c66de74a7ea7e3837164f6e4354260/scipy-1.18.1-cp315-cp315t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:33a834464fdabc0f26a45508df31b3cc5d028e04dbf6c5ed398541418e0a12fe", size = 34130796, upload-time = "2026-08-21T23:28:17.906Z" },
    { url = "https://files.pythonhosted.org/packages/fc/3e/8572ef536957ddb8aa81bb4090d9e25f257e3b4e05d97deb54319deb8a3a/scipy-1.18.1-cp315-cp315t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:49023963c193dacee096301452f223ee24d86ec5807f8df93c0f7221d119e305", size = 35374253, upload-time = "2026-08-21T23:28:23.732Z" },
    { url = "https://files.pythonhosted.org/packages/b5/c6/59fdeffb4f1435299f93d9dc8140b43ad2916e6cfc944be6c3041fcec86d/scipy-1.18.1-cp315-cp315t-musllinux_1_2_aarch64.whl", hash = "sha256:d84a09d0dad90ba6525d8ac1c2334b33e64bf3ccfe9e841f02feb867a22681e4", size = 35758543, upload-time = "2026-08-21T23:28:29.431Z" },
    { url = "https://files.pythonhosted.org/packages/cf/d9/135be205d9de8783193aff9cc3bf483a03a38e4b29432c954e8cb66ac14e/scipy-1.18.1-cp315-cp315t-musllinux_1_2_x86_64.whl", hash = "sha256:179ce34a8d0fe273d8883ba59e17e052247d08973dfcb743ca52bb1cce2d60b0", size = 37521946, upload-time = "2026-08-21T23:28:35.245Z" },
    { url = "https://files.pythonhosted.org/packages/5c/a2/5b7d5270621ab7cfa3f7766067bf95dc360b5efb6394694e8143b4156e2b/scipy-1.18.1-cp315-cp315t-win_amd64.whl", hash = "sha256:5632e3ae3d09197c446310cd5187de63e28448ce22f0f67b2b93d97503c0c230", size = 37408295, upload-time = "2026-08-21T23:28:40.724Z" },
    { url = "https://files.pythonhosted.org/packages/63/ad/741c19fcb66755ff953daf9243af8480e4bf3d7fbe57583c178c7d2b6b51/scipy-1.18.1-cp315-cp315t-win_arm64.whl", hash = "sha256:eda632a7981f69730d6281f451db9c1c370993a2c0d7ddb43e2a809a2862b83a", size = 25319710, upload-time = "2026-08-21T23:28:45.713Z" },
]

[[package]]
name = "scs"
version = "3.3.1"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "numpy" },
    { name = "scipy" },
]
sdist = { url = "https://files.pythonhosted.org/packages/6c/14/f2042d968fc1d633beee798329274b8496f9481362797124879a1d66bad3/scs-3.3.1.tar.gz", hash = "sha256:dd9d43c1f2f189a84e84c26721e2c5129abf921a6a8acc48c154abae993357b1", size = 1833748, upload-time = "2026-09-05T16:57:10.333Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/fb/ca/ae4e80dab9a0b20a77e1856d379c6519cfc00b42cc78b05fb14755f82609/scs-3.3.1-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:388a32d8fc5094a76a77ad4d9b843c3b03015387046a2e85f03fd6de7268df9b", size = 235236, upload-time = "2026-09-05T16:55:46.154Z" },
    { url = "https://files.pythonhosted.org/packages/9c/06/b870d5af5a4913e5c826172ac74c4dd8064cc480ea0620677b4097bc97a3/scs-3.3.1-cp312-cp312-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:d73628563095fc898ef835ffb180f1ee5d8379c871dad56d8f0f579be2e05067", size = 5342353, upload-time = "2026-09-05T16:55:47.667Z" },
    { url = "https://files.pythonhosted.org/packages/4b/a1/6b5f106cdd17045927d477cb152b2d4c1def4d09f997a9914ab3d664ab23/scs-3.3.1-cp312-cp312-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:38e8eeb2b8f43f3109569862d398ca787ab4e4a50e16d1148206ed1cecd1840f", size = 43243897, upload-time = "2026-09-05T16:55:50.493Z" },
    { url = "https://files.pythonhosted.org/packages/57/2f/9f6452582cef225cd303704f085f46bbd31e17ee33cab01e1c56544b115f/scs-3.3.1-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:491bf3734ea064056c67f5932bd735d0f36d6600763d5e2eecac0940212da7dc", size = 12242133, upload-time = "2026-09-05T16:55:53.593Z" },
    { url = "https://files.pythonhosted.org/packages/f9/0b/101bc8a476189c71f4df9c1042cfdf235f7c72f6f8affaed6eb65d125c30/scs-3.3.1-cp312-cp312-win_amd64.whl", hash = "sha256:34093ab7c5ae455ee2a6e5c0c0ae990be63a3fb57e7766a3563014041fcaceb2", size = 7632179, upload-time = "2026-09-05T16:55:55.851Z" },
    { url = "https://files.pythonhosted.org/packages/7d/0c/41ba5c72a7364be820a78d1633230315a08086dd3f6cf529dbb635bc1f1b/scs-3.3.1-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:e488cbb471807b8cad9d9f4c56407d90221996a29e3bdcf8bd6668c01dfcc1e8", size = 234807, upload-time = "2026-09-05T16:55:57.502Z" },
    { url = "https://files.pythonhosted.org/packages/50/7e/eeb5edef8470c78a407fd77c41b827bc78c202c34c110326360d7ffb08d1/scs-3.3.1-cp313-cp313-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:0bd0271f32335d109f00842b5f9ce90544af412c564603927273dc6a9326fc7a", size = 5341688, upload-time = "2026-09-05T16:55:59.18Z" },
    { url = "https://files.pythonhosted.org/packages/1b/c6/b4a9cec3d31ae541ab85a884830512a6339b86ba33cfe553889ef083bed2/scs-3.3.1-cp313-cp313-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:eacba22bdb4605ea07f138648292f5f7131a48527de7df8dce790b57c2e4cf55", size = 43243389, upload-time = "2026-09-05T16:56:01.95Z" },
    { url = "https://files.pythonhosted.org/packages/05/0a/289390c31e409099b7613d295007568d87a109be0f211d900e41ea2a3c8d/scs-3.3.1-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:7b8e140fdf41d79c15777ace14f92a38989d17e0b3356ba571d229acbc797a9e", size = 12241645, upload-time = "2026-09-05T16:56:05.004Z" },
    { url = "https://files.pythonhosted.org/packages/6f/ba/15d39af690ef0342776f6122cc2be939ebc51956fbeeb2c53e20391071ec/scs-3.3.1-cp313-cp313-win_amd64.whl", hash = "sha256:29eb5b976997de28aaf0592f9abd8678b2af699980895b79ad22c8363a2a2e88", size = 7631981, upload-time = "2026-09-05T16:56:07.36Z" },
    { url = "https://files.pythonhosted.org/packages/2e/65/c35dbc6b2a97e1fb2e4274f3ae08b1a7e74f69aa6947a30718c8d22fed38/scs-3.3.1-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:e8c01e6a943a31be436c55573ce0316494169d9737b4890d96463615693f3cd5", size = 234762, upload-time = "2026-09-05T16:56:09.085Z" },
    { url = "https://files.pythonhosted.org/packages/68/48/6256250d1636977215639a091357b88757071f185262c5c01df6b1f64d13/scs-3.3.1-cp314-cp314-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:d34c3ac05c264e380b93e327026b2b5d9cfa2cb7f3c4e28689df346fa89d446e", size = 5341777, upload-time = "2026-09-05T16:56:10.621Z" },
    { url = "https://files.pythonhosted.org/packages/c4/f5/7c1ac53555e9967249d754ad2034bec92f48745c24360b16b465a6b55e95/scs-3.3.1-cp314-cp314-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:c1d7343e7e4e86a72d3f9b6efbfbce11cff9821f3164ac3122f47eecb11f19d7", size = 43243423, upload-time = "2026-09-05T16:56:13.891Z" },
    { url = "https://files.pythonhosted.org/packages/41/4a/b81c498bfb3cc8e14feeafac761fb75008b995afc64afd23324a43c4a1c3/scs-3.3.1-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:cccb8d20780aca568aa1448239bf71d60a69b41b0470e972ad8dab0f328808dd", size = 12241691, upload-time = "2026-09-05T16:56:16.806Z" },
    { url = "https://files.pythonhosted.org/packages/9f/83/d2f1eddbd75998dceaeb872805c7f0ab90a4640cf488abd107a3045cdc6d/scs-3.3.1-cp314-cp314-win_amd64.whl", hash = "sha256:077be0e95ca17e6e623fa4eefe4df9b2f9840875cfd65b2da58cfe72f274b2aa", size = 7728189, upload-time = "2026-09-05T16:56:19.322Z" },
    { url = "https://files.pythonhosted.org/packages/02/ee/dd0dc6ec7f79bbf2ea83d96382f98e2569719087ee8ea44b1b5b275ba1e2/scs-3.3.1-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:0495b1fb68f04456d497490c3fad62e8e12d69b4902275636078eca6a590bde9", size = 237731, upload-time = "2026-09-05T16:56:20.835Z" },
    { url = "https://files.pythonhosted.org/packages/eb/09/fa430a83bc74bdae77c92db3502d2a2e74af1afd185531361ddefbb40912/scs-3.3.1-cp314-cp314t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:4d743b1544fc0feb27843c94dfaf577cd594c3910cb1d150d2f286c786ffe763", size = 5347257, upload-time = "2026-09-05T16:56:22.487Z" },
    { url = "https://files.pythonhosted.org/packages/21/fe/3e61708c493991199c6194acffb811957a6ff4db87cabc889fe8e2bf773e/scs-3.3.1-cp314-cp314t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:ee4a4555930cac82b988b66a81993e87d674d358d22d909ec31ba7cbc0709f8a", size = 43247605, upload-time = "2026-09-05T16:56:25.757Z" },
    { url = "https://files.pythonhosted.org/packages/08/82/9f812b724717135de07ad07a78d4bb90484e11b551a3e3bb8231aa905ae6/scs-3.3.1-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:8c9c75f9be183ab4703f38d0b4db26e1dd9a2c683e24532ad3099a2abc826fd3", size = 12245185, upload-time = "2026-09-05T16:56:28.61Z" },
    { url = "https://files.pythonhosted.org/packages/85/28/c50748ac21c95256b116e4dd64f22b37116fafb4a7a10403e190a20e580d/scs-3.3.1-cp314-cp314t-win_amd64.whl", hash = "sha256:78e34594d751614b7403756d6916703211a590fb9bfe2c9a7faaf4c3272a1f04", size = 7729129, upload-time = "2026-09-05T16:56:31.043Z" },
    { url = "https://files.pythonhosted.org/packages/5e/be/4c56efe890d9ac0bed14765c8e01ce3a2006b7a4c94ee28f62c0fd565cc9/scs-3.3.1-cp315-cp315-macosx_11_0_arm64.whl", hash = "sha256:93cf91abcfb5ad4c412b5e826ccdd6e10552c2e9a3ca768e605be947f8db28da", size = 234762, upload-time = "2026-09-05T16:56:32.729Z" },
    { url = "https://files.pythonhosted.org/packages/69/bd/603d616059077b56915c599df5a91c22fb7c962f49d7932bb6778d286d51/scs-3.3.1-cp315-cp315-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:0107d0b282fa783e956f1d68320f4d5ac6796186816e0996984b4d240b9704a6", size = 5341778, upload-time = "2026-09-05T16:56:34.389Z" },
    { url = "https://files.pythonhosted.org/packages/67/43/9a455703df9508d370faaacec5ff7a109edd0eb63ec7e2dde64b60695c0b/scs-3.3.1-cp315-cp315-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:566d64908cf38a7baa03fe554df0d0f96b9798bb71d8f5d8f4e782489f05a15d", size = 43243425, upload-time = "2026-09-05T16:56:37.781Z" },
    { url = "https://files.pythonhosted.org/packages/84/38/bdb88b3bb4f6b2bbf4b99c822c2ae83bc8ce8ad3656b9a2dd8e20b71c0f4/scs-3.3.1-cp315-cp315-musllinux_1_2_x86_64.whl", hash = "sha256:c8ace1a3d784fdb9810e056f0ac7115efd74740663d188438cf5c83f36b6e338", size = 12241697, upload-time = "2026-09-05T16:56:40.881Z" },
    { url = "https://files.pythonhosted.org/packages/13/c9/17631eaa1e56f9c954db6f9ac1d7c5b816654f299e978e09068e96f212c1/scs-3.3.1-cp315-cp315-win_amd64.whl", hash = "sha256:cc8479a3c31394d4ca453007b9c13222bf5a270e28cb675661579b2357fa8ef6", size = 7728163, upload-time = "2026-09-05T16:56:43.63Z" },
    { url = "https://files.pythonhosted.org/packages/b2/27/e0ffe38a280b614a42f1d171e4cd596737751d29ef26e4079ca8a99ccd6a/scs-3.3.1-cp315-cp315t-macosx_11_0_arm64.whl", hash = "sha256:bd687819d850b0d21f90276b43064703fdedfd86bf91e4008e9a833e6bd0e680", size = 237717, upload-time = "2026-09-05T16:56:45.272Z" },
    { url = "https://files.pythonhosted.org/packages/d4/07/af6e751480972dc0a857fbd98d602a4e24a50783404edd37e695f3e96291/scs-3.3.1-cp315-cp315t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:fc10932f33c97d9a490be30eb8720e2012931e014bf9259980dcd23e57db6dba", size = 5346713, upload-time = "2026-09-05T16:56:46.849Z" },
    { url = "https://files.pythonhosted.org/packages/26/fb/62d33d7aee5e0720650e8cf910fb296432f4cabfdd7a2500bc97695024f7/scs-3.3.1-cp315-cp315t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:34fb479df550539c29bea9ad9dff57ba870300485b0b1ea081b4a7bea870d19b", size = 43247712, upload-time = "2026-09-05T16:56:50.271Z" },
    { url = "https://files.pythonhosted.org/packages/59/ed/71a7a1c439b68e8c648afdd01b76c8df05fc1da6900fa95066b2dccbbf2e/scs-3.3.1-cp315-cp315t-musllinux_1_2_x86_64.whl", hash = "sha256:b09747d1151e42f258f23c50ee6177b11602a758a1630a618b2e71b2ba7c048d", size = 12245286, upload-time = "2026-09-05T16:56:53.136Z" },
    { url = "https://files.pythonhosted.org/packages/ef/49/c5fa7335c6f3ee91af33c5f7c5c67675afd88b3ac62b9271a3df222b55dd/scs-3.3.1-cp315-cp315t-win_amd64.whl", hash = "sha256:98cb9677e2e8b33ce7850ca4c3df58e4f6f89143ed11822699e63c293c53181d", size = 7729118, upload-time = "2026-09-05T16:56:55.532Z" },
]

[[package]]
name = "setuptools"
version = "84.0.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/6d/44/f5da03a8ef95d369145c5bb53050e7877c9f3d312e128605fd9504829143/setuptools-84.0.0.tar.gz", hash = "sha256:f4695c21257f0d9b537ec2692c941d02ee143b7cc1276941349a546573b2ef73", size = 1168449, upload-time = "2026-08-08T18:27:58.365Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/95/9c/c510029fc6ef33a6275cd2c5d3cecd6613dfd6aa401d57c54f1c18852ccf/setuptools-84.0.0-py3-none-any.whl", hash = "sha256:51a52592b3b99e102b609654876bd65f19f999935166d1352678931132b0c670", size = 818216, upload-time = "2026-08-08T18:27:56.719Z" },
]

[[package]]
name = "shoreline-full"
version = "0.1.0"
source = { virtual = "." }
dependencies = [
    { name = "matplotlib" },
    { name = "numpy" },
    { name = "python-flint" },
    { name = "scipy" },
]

[package.dev-dependencies]
fit = [
    { name = "clarabel" },
    { name = "cvxpy" },
]

[package.metadata]
requires-dist = [
    { name = "matplotlib", specifier = ">=3.10" },
    { name = "numpy", specifier = ">=2.2" },
    { name = "python-flint", specifier = ">=0.8.0" },
    { name = "scipy", specifier = ">=1.16" },
]

[package.metadata.requires-dev]
fit = [
    { name = "clarabel" },
    { name = "cvxpy" },
]

[[package]]
name = "six"
version = "1.17.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/94/e7/b2c673351809dca68a0e064b6af791aa332cf192da575fd474ed7d6f16a2/six-1.17.0.tar.gz", hash = "sha256:ff70335d468e7eb6ec65b95b99d3a2836546063f63acc5171de367e834932a81", size = 34031, upload-time = "2024-12-04T17:35:28.174Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/b7/ce/149a00dd41f10bc29e5921b496af8b574d8413afcd5e30dfa0ed46c2cc5e/six-1.17.0-py2.py3-none-any.whl", hash = "sha256:4721f391ed90541fddacab5acf947aa0d3dc7d27b2e1e8eda2be8970586c3274", size = 11050, upload-time = "2024-12-04T17:35:26.475Z" },
]

[[package]]
name = "sparsediffpy"
version = "0.3.0"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "numpy" },
]
sdist = { url = "https://files.pythonhosted.org/packages/0e/e7/6a3227a25a79a440e5ec5eff1e90f5911515a7c219ee95fc6dfe5d74ec30/sparsediffpy-0.3.0.tar.gz", hash = "sha256:fdd9115db63ee228d09e1917365b263a16811645c6d32ee7dce50ada09b3d5a5", size = 180927, upload-time = "2026-05-14T06:57:48.196Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/2c/82/c2eb05d191fdeaee1f03d7ed5bc7f796256fd975eceb344a2a23fe6225e2/sparsediffpy-0.3.0-cp312-cp312-macosx_10_13_universal2.whl", hash = "sha256:22848d97852554c8814cd5a0bffc4f4f41930aa7155f2193e99332e8a9cf6f6d", size = 207399, upload-time = "2026-05-14T06:57:18.379Z" },
    { url = "https://files.pythonhosted.org/packages/12/8a/31b924d6756469af09e44ac93507e6cf9b80c3de3cae63e7185a89f0605f/sparsediffpy-0.3.0-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:cc49c774a44776afd728aca4ee1f062756416ee25366acbf32ad6416bdfb2630", size = 138478, upload-time = "2026-05-14T06:57:20.077Z" },
    { url = "https://files.pythonhosted.org/packages/23/4b/46834436ee28b2aa1404ac0b9fa2a3fcef4ee249d5fa624b0b16c50bee42/sparsediffpy-0.3.0-cp312-cp312-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:31560dc28732401d922cb910d997adabed72f26338dbf03409e1a3c6639d1908", size = 5091184, upload-time = "2026-05-14T06:57:21.78Z" },
    { url = "https://files.pythonhosted.org/packages/d1/b7/e23622b87b93bdcca8ac3bd0ffe825a670ab7710ccafda7f4ca0d7d0af1b/sparsediffpy-0.3.0-cp312-cp312-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:614ba5d5fbdd64c3f53fa9b6dbd37d6794c55176093eba4b58f3618cf20d62bf", size = 12099967, upload-time = "2026-05-14T06:57:24.009Z" },
    { url = "https://files.pythonhosted.org/packages/a6/a7/487fcf2157472235411e30795f1b8270e311db73e1bb58b3fe73d70c19d3/sparsediffpy-0.3.0-cp312-cp312-win_amd64.whl", hash = "sha256:695be68fedc2c1b6fc258d05e37e20b4081c38e020ec5c9d862e42266d1ece84", size = 130146, upload-time = "2026-05-14T06:57:26.56Z" },
    { url = "https://files.pythonhosted.org/packages/be/e0/c9bc5b18b025567b02df87198d434c286777f491bc3c0b38949861e2e039/sparsediffpy-0.3.0-cp313-cp313-macosx_10_13_universal2.whl", hash = "sha256:aae700842a43bfdf09c7709c23354999d8e34da7f82dbc78d933a008fd63c285", size = 207404, upload-time = "2026-05-14T06:57:28.183Z" },
    { url = "https://files.pythonhosted.org/packages/11/ca/021de6a523e739a038f6e527bf71acab6ccb5181ddd5beff304f349e968e/sparsediffpy-0.3.0-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:afcc042d56af4e978e9a798c8c41a7432d9ff715d993cc2ac733565d72080a5e", size = 138483, upload-time = "2026-05-14T06:57:29.899Z" },
    { url = "https://files.pythonhosted.org/packages/76/64/e5ffb808435040177345cbaeed5623ebb49bc5567665e2001373197d6239/sparsediffpy-0.3.0-cp313-cp313-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:6bc0720d58f4858ed28b1a760a96bc328d4a9591da5abf2c2c46955bcd2d6f59", size = 5091193, upload-time = "2026-05-14T06:57:32.066Z" },
    { url = "https://files.pythonhosted.org/packages/8f/17/670c5fd1f0b4da16e4b691d48963b195092d7bcf3d9afb92722a6a878f42/sparsediffpy-0.3.0-cp313-cp313-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:73df847a5ae8fbb14b4af9b8eb8e0c2e96f2c8479da2eff8afd89adc55752c5d", size = 12099975, upload-time = "2026-05-14T06:57:34.696Z" },
    { url = "https://files.pythonhosted.org/packages/6e/1c/8c2a4f03e10b418dc957db87287a777cda74b58cf39779cecefccd5f4b2d/sparsediffpy-0.3.0-cp313-cp313-win_amd64.whl", hash = "sha256:b018a3e9783ae547a83a82049f26d72a6f0a5dfb61f42eb88ed921412f8aa087", size = 130147, upload-time = "2026-05-14T06:57:36.83Z" },
    { url = "https://files.pythonhosted.org/packages/80/f0/0b8b505563699767fa125a453cd40004476084c3e7a1975e7dfca957ca3a/sparsediffpy-0.3.0-cp314-cp314-macosx_10_15_universal2.whl", hash = "sha256:b62d0531c6470d6cea800ff60952857d16b7a3e177369c729a8e5f31dba9a4ea", size = 207430, upload-time = "2026-05-14T06:57:38.273Z" },
    { url = "https://files.pythonhosted.org/packages/56/8c/9be63f71098b8c3ffe82ab4094195ea95a33822787fa67b97e8eb5e13b77/sparsediffpy-0.3.0-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:5140ee4bb70c877d01ad1e07cee76a375c684af8e3672bf37c1de424e6f8b3b7", size = 138542, upload-time = "2026-05-14T06:57:40.124Z" },
    { url = "https://files.pythonhosted.org/packages/77/01/e2f5cc15d0fd7244c26632a4ee746e94d2721e5e44f49c2a3988b3e23d87/sparsediffpy-0.3.0-cp314-cp314-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:7a746cc822c2bce50dd696ef7a7c59f4e795f2c4c0a24750146b7c106809e12a", size = 5091213, upload-time = "2026-05-14T06:57:41.842Z" },
    { url = "https://files.pythonhosted.org/packages/48/03/6656660e7f0564c99405173848c65d92408af0372bbd30b8a6728d9bcee2/sparsediffpy-0.3.0-cp314-cp314-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:6a28052dc02a9424b84406a0ac8c573f19471ccbf3f0ee4331588549e4de5dbe", size = 12099943, upload-time = "2026-05-14T06:57:44.524Z" },
    { url = "https://files.pythonhosted.org/packages/20/ce/57472c85900e2937b921ccc1aa492e9449a1babf8b4c6a228f892f5d3b7f/sparsediffpy-0.3.0-cp314-cp314-win_amd64.whl", hash = "sha256:2c13dd751963611419273d7cf99c9f7e0c7793c7edba2941a57847cc62f3aa18", size = 132153, upload-time = "2026-05-14T06:57:46.598Z" },
]

